Efficient evaluation of the dark-matter two-loop power spectrum in the EFT of LSS

Rapid progress in cosmological Large Scale Structure (LSS) surveys motivates precise theoretical predictions. The Effective Field Theory of Large-Scale Structure (EFTofLSS) is routinely applied to data, and requires fast computation of its predictions when sampling the large space of cosmological parameters. Going beyond existing one-loop techniques, we present a method to rapidly evaluate the two-loop power spectrum. Our method decomposes the typically small difference between a given linear power spectrum and a reference power spectrum into a cosmology-independent basis of functions resembling massive scalar propagators in Quantum Field Theory. By taking the leading terms in such a small difference, we numerically evaluate the cosmology-independent loop integrals where in the integrand only the relevant combinations of basis functions appear. We achieve an efficient numerical evaluation via physically motivated local ultraviolet subtractions and by arranging the cancellation of infrared singularities locally in the integrands. Final predictions are obtained by contracting these precomputed integrals with the cosmology-dependent coordinates of the expansion in the fixed basis. We present and publicly release the precomputed integrals for the renormalized two-loop dark-matter power spectrum in the EFTofLSS. These require eight EFT counterterms, which include the effect of generated vorticity, and are sufficient to analyze the lensing galaxy signal in LSS surveys at this order.

==> anc/DataCompressed/linear_PS/pk_42.dat <==
9.999999999999999124e-06 1.968472293133276452e+01
1.011856818142192709e-05 1.992813780078862251e+01
1.023854220420840196e-05 2.017456265920282021e+01
1.035993873716486557e-05 2.042403472711810153e+01
1.048277464673566544e-05 2.067659168533411318e+01
1.060706699934759848e-05 2.093227060928865058e+01
1.073283306378089508e-05 2.119111044139281574e+01
1.086009031356865675e-05 2.145315097687329242e+01
1.098885642942442890e-05 2.171843179212847730e+01
1.111914930169875728e-05 2.198699295286278144e+01
1.125098703286488746e-05 2.225887502013541308e+01
1.138438794003371073e-05 2.253411905648345837e+01
1.151937055749886261e-05 2.281276663212125300e+01
1.165595363931165555e-05 2.309485983121567898e+01
1.179415616188677763e-05 2.338044125823967434e+01
1.193399732663889095e-05 2.366955404440385280e+01
1.207549656265023656e-05 2.396224185416756924e+01
1.221867352937025379e-05 2.425854889183095509e+01
1.236354811934679396e-05 2.455851990820768549e+01
1.251014046099013800e-05 2.486220020738099024e+01
1.265847092136938417e-05 2.516963565354239307e+01
1.280856010904227001e-05 2.548087267791547461e+01
1.296042887691852652e-05 2.579595828576548300e+01
1.311409832515694600e-05 2.611494006349438735e+01
1.326958980409716468e-05 2.643786618582508652e+01
1.342692491722583826e-05 2.676478542307404851e+01
1.358612552417823360e-05 2.709574714851553523e+01
1.374721374377541784e-05 2.743080134583296825e+01
1.391021195709718548e-05 2.776999861666322644e+01
1.407514281059184161e-05 2.811339018823576552e+01
1.424202921922238890e-05 2.846102792110486490e+01
1.441089436965050411e-05 2.881296431697874283e+01
1.458176172345779764e-05 2.916925252664425727e+01
1.475465502040559267e-05 2.952994635799035095e+01
1.492959828173333251e-05 2.989510028413037190e+01
1.510661581349580565e-05 3.026476945162451671e+01
1.528573220994039830e-05 3.063900968880449938e+01
1.546697235692391854e-05 3.101787751420039996e+01
1.565036143537025428e-05 3.140143014507207653e+01
1.583592492476902424e-05 3.178972550604606084e+01
1.602368860671539297e-05 3.218282223785884355e+01
1.621367856849234261e-05 3.258077970620856689e+01
1.640592120669488971e-05 3.298365801071559389e+01
1.660044323089781578e-05 3.339151799399473219e+01
1.679727166736636284e-05 3.380442125081124516e+01
1.699643386281129645e-05 3.422243013685735491e+01
1.719795748818845496e-05 3.464560777817442272e+01
1.740187054254303226e-05 3.507401808114530439e+01
1.760820135689994252e-05 3.550772574215773858e+01
1.781697859819977899e-05 3.594679625736775819e+01
1.802823127328197290e-05 3.639129593258397222e+01
1.824198873291466789e-05 3.684129189327387621e+01
1.845828067587272964e-05 3.729685209469393925e+01
1.867713715306410077e-05 3.775804533214501646e+01
1.889858857170473473e-05 3.822494125135364840e+01
1.912266569954355552e-05 3.869761035898277868e+01
1.934939966913698910e-05 3.917612403327134274e+01
1.957882198217450993e-05 3.966055453480612414e+01
1.981096451385551773e-05 4.015097501742582864e+01
2.004585951731769348e-05 4.064745953926041722e+01
2.028353962811847453e-05 4.115008307390725406e+01
2.052403786876898825e-05 4.165892152174395591e+01
2.076738765332245993e-05 4.217405172138260383e+01
2.101362279201632270e-05 4.269555146126428014e+01
2.126277749596985203e-05 4.322349949102643052e+01
2.151488638193747074e-05 4.375797553222119518e+01
2.176998447711799874e-05 4.429906029139959855e+01
2.202810722402154513e-05 4.484683547265586867e+01
2.228929048539348692e-05 4.540138378995280988e+01
2.255357054919725888e-05 4.596278897959995646e+01
2.282098413365620199e-05 4.653113581288534562e+01
2.309156839235478211e-05 4.710651010886336110e+01
2.336536091940093728e-05 4.768899874730056609e+01
2.364239975464892015e-05 4.827868968178127318e+01
2.392272338898481410e-05 4.887567195297572908e+01
2.420637076967398430e-05 4.948003570207066559e+01
2.449338130577244940e-05 5.009187218436699851e+01
2.478379487360237354e-05 5.071127378304539235e+01
2.507765182229203450e-05 5.133833402310076366e+01
2.537499297938217553e-05 5.197314758545037705e+01
2.567585965649807345e-05 5.261581032121460311e+01
2.598029365508963351e-05 5.326641926617553224e+01
2.628833727223879303e-05 5.392507265541296135e+01
2.660003330653630036e-05 5.459186993805230514e+01
2.691542506402816735e-05 5.526691179039362822e+01
2.723455636423211052e-05 5.595030013076978292e+01
2.755747154622610520e-05 5.664213813686443899e+01
2.788421547480835806e-05 5.734253026137593423e+01
2.821483354673081915e-05 5.805158224776528186e+01
2.854937169700664319e-05 5.876940114619902289e+01
2.888787640529185438e-05 5.949609532968820957e+01
2.923039470234353894e-05 6.023177451042766961e+01
2.957697417655367773e-05 6.097654975633480490e+01
2.992766298056140386e-05 6.173053350779618853e+01
3.028250983794275039e-05 6.249383959461626148e+01
3.064156404998033409e-05 6.326658325317909259e+01
3.100487550251330418e-05 6.404888114382023900e+01
3.137249467286786408e-05 6.484085136841264330e+01
3.174447263687096518e-05 6.564261348817127839e+01
3.212086107594615926e-05 6.645428854167529664e+01
3.250171228429421532e-05 6.727599906311414202e+01
3.288707917615896144e-05 6.810786910075961487e+01
3.327701529317850747e-05 6.895002423566256766e+01
3.367157481182468805e-05 6.980259159865005358e+01
3.407081255092965505e-05 7.066569988156611259e+01
3.447478397930276372e-05 7.153947936287563891e+01
3.488354522343673620e-05 7.242406193020319449e+01
3.529715307530590756e-05 7.331958110019294850e+01
3.571566500025694763e-05 7.422617203861247503e+01
3.613913914499239719e-05 7.514397158070245553e+01
3.656763434564996640e-05 7.607311825178078379e+01
3.700121013597646374e-05 7.701375228809604323e+01
3.743992675559979102e-05 7.796601565794259159e+01
3.788384515839795413e-05 7.893005208303247855e+01
3.833302702096798309e-05 7.990600706013246679e+01
3.878753475119535758e-05 8.089402788296827396e+01
3.924743149692418197e-05 8.189426366439612082e+01
3.971278115473137604e-05 8.290686535885095054e+01
4.018364837880372253e-05 8.393198578506924434e+01
4.066009858992092937e-05 8.496977964909125092e+01
4.114219798454524869e-05 8.602040356755000516e+01
4.163001354401800491e-05 8.708401609124227605e+01
4.212361304386644034e-05 8.816077772877309826e+01
4.262306506321965875e-05 8.925085096173576460e+01
4.312843899433701415e-05 9.035440026556631210e+01
4.363980505224952094e-05 9.147159214515225756e+01
4.415723428451469188e-05 9.260259516067803531e+01
4.468079858108837504e-05 9.374757995296286595e+01
4.521057068431219388e-05 9.490671926910590628e+01
4.574662419902082543e-05 9.608018798845094466e+01
4.628903360276784962e-05 9.726816314886787040e+01
4.683787425617361877e-05 9.847082397335917392e+01
4.739322241339595358e-05 9.968835189699363752e+01
4.795515523272398425e-05 1.009209305941698176e+02
4.852375078729901259e-05 1.021687460062172192e+02
4.909908807596099253e-05 1.034319863693344246e+02
4.968124703422516230e-05 1.047108422428753869e+02
5.027030854538732405e-05 1.060055065379773538e+02
5.086635445176178902e-05 1.073161745465461649e+02
5.146946756605263909e-05 1.086430439705970770e+02
5.207973168285870419e-05 1.099863149519537018e+02
5.269723159031655197e-05 1.113461901023166547e+02
5.332205308187983614e-05 1.127228745289081502e+02
5.395428296824003166e-05 1.141165758399310164e+02
5.459400908938685570e-05 1.155275041926447415e+02
5.524132032681281304e-05 1.169558723358250063e+02
5.589630661586244854e-05 1.184018956416746846e+02
5.655905895822685561e-05 1.198657921381038278e+02
5.722966943458810275e-05 1.213477825414074402e+02
5.790823121741181626e-05 1.228480902893420534e+02
5.859483858389259486e-05 1.243669415746097826e+02
5.928958692905294056e-05 1.259045653787532757e+02
5.999257277899632234e-05 1.274611935064646815e+02
6.070389380431914333e-05 1.290370606203181865e+02
6.142364883367993755e-05 1.306324042759258077e+02
6.215193786753064810e-05 1.322474649575260912e+02
6.288886209201082714e-05 1.338824861140102769e+02
6.363452389300510304e-05 1.355377141953875366e+02
6.438902687036947823e-05 1.372133986897006537e+02
6.515247585232407238e-05 1.389097921603911061e+02
6.592497691001867385e-05 1.406271502841260599e+02
6.670663737226901232e-05 1.423657318885602194e+02
6.749756584046906526e-05 1.441257989570198390e+02
6.829787220368018408e-05 1.459076166447553362e+02
6.910766765389779920e-05 1.477114533666271541e+02
6.992706470150115191e-05 1.495375808419778707e+02
7.075617719088404735e-05 1.513862741351734087e+02
7.159512031627312026e-05 1.532578116966437847e+02
7.244401063773158063e-05 1.551524754044207555e+02
7.330296609735407706e-05 1.570705506061858614e+02
7.417210603565372142e-05 1.590123261618316235e+02
7.505155120814174915e-05 1.609780944865412096e+02
7.594142380210614418e-05 1.629681515943953229e+02
7.684184745358674836e-05 1.649827971425097246e+02
7.775294726455403839e-05 1.670223344757152688e+02
7.867484982028934734e-05 1.690870706717786049e+02
7.960768320697267039e-05 1.711773165871780975e+02
8.055157702947903029e-05 1.732933869034390284e+02
8.150666242938422947e-05 1.754356001740301849e+02
8.247307210318652088e-05 1.776042788718401653e+02
8.345094032074194812e-05 1.797997494372231415e+02
8.444040294391979206e-05 1.820223423115008927e+02
8.544159744547931673e-05 1.842723918827238663e+02
8.645466292816862751e-05 1.865502365921582282e+02
8.747974014405248582e-05 1.888562190368319307e+02
8.851697151406678974e-05 1.911906860205860710e+02
8.956650114780653760e-05 1.935539886054529006e+02
9.062847486354857552e-05 1.959464821636581462e+02
9.170304020850976597e-05 1.983685264302469875e+02
9.279034647934824795e-05 2.008204855563560045e+02
9.389054474290473950e-05 2.033027281631241863e+02
9.500378785719275961e-05 2.058156273962637499e+02
9.613023049263495030e-05 2.083595609812861369e+02
9.727002915355298016e-05 2.109349112794008079e+02
9.842334219991243863e-05 2.135420653440916681e+02
9.959032986932339875e-05 2.161814149783764094e+02
1.007711542993049424e-04 2.188533567927619572e+02
1.019659795498105447e-04 2.215582922638999150e+02
1.031749716260230723e-04 2.242966277939531210e+02
1.043982985014187180e-04 2.270687747706832909e+02
1.056361301411041679e-04 2.298751496272779775e+02
1.068886385254322460e-04 2.327161737877661949e+02
1.081559976738946400e-04 2.355922736122060712e+02
1.094383836693014258e-04 2.385038806503395961e+02
1.107359746822437178e-04 2.414514317298800847e+02
1.120489509958494200e-04 2.444353690205136616e+02
1.133774950308306673e-04 2.474561400986596595e+02
1.147217913708283531e-04 2.505141980130133561e+02
1.160820267880588360e-04 2.536100013508742848e+02
1.174583902692618665e-04 2.567440143052619987e+02
1.188510730419590686e-04 2.599167067428439282e+02
1.202602686010219215e-04 2.631285542726744779e+02
1.216861727355553517e-04 2.663800383157544616e+02
1.231289835561002707e-04 2.696716461754240299e+02
1.245889015221577278e-04 2.730038711086006060e+02
1.260661294700415218e-04 2.763772123978711761e+02
1.275608726410577809e-04 2.797921754244361523e+02
1.290733387100220818e-04 2.832492717419400492e+02
1.306037378141124551e-04 2.867490191511778335e+02
1.321522825820647268e-04 2.902919417756919529e+02
1.337191881637159164e-04 2.938785700940200059e+02
1.353046722598946067e-04 2.975094406245959817e+02
1.369089551526690186e-04 3.011850961699480536e+02
1.385322597359516807e-04 3.049060861274408580e+02
1.401748115464677123e-04 3.086729665710261656e+02
1.418368387950902994e-04 3.124863003312687511e+02
1.435185723985469132e-04 3.163466570763161485e+02
1.452202460115035901e-04 3.202546133938232629e+02
1.469420960590263239e-04 3.242107528738344513e+02
1.486843617694306573e-04 3.282156661926462675e+02
1.504472852075187668e-04 3.322699511976490498e+02
1.522311113082106004e-04 3.363742129931700333e+02
1.540360879105759546e-04 3.405290640273242389e+02
1.558624657922662955e-04 3.447351241798793922e+02
1.577104987043587668e-04 3.489930208511596561e+02
1.595804434066106772e-04 3.533033890519864713e+02
1.614725597031331668e-04 3.576668714946765704e+02
1.633871104784875774e-04 3.620841186851104112e+02
1.653243617342089978e-04 3.665557890158707437e+02
1.672845826257656052e-04 3.710825488590790542e+02
1.692680454999517402e-04 3.756650722857227720e+02
1.712750259327288672e-04 3.803040406272560858e+02
1.733058027675124122e-04 3.850001432928886516e+02
1.753606581539133419e-04 3.897540779891295983e+02
1.774398775869394991e-04 3.945665508174794240e+02
1.795437499466604077e-04 3.994382763732309627e+02
1.816725675383452769e-04 4.043699778454083003e+02
1.838266261330724714e-04 4.093623871178299964e+02
1.860062250088249480e-04 4.144162448713382787e+02
1.882116669920703576e-04 4.195323006871842040e+02
1.904432584998338898e-04 4.247113131515922646e+02
1.927013095822729949e-04 4.299540499615198428e+02
1.949861339657521671e-04 4.352612880316074211e+02
1.972980490964331302e-04 4.406338136023575203e+02
1.996373761843787183e-04 4.460724223495351453e+02
2.020044402481812121e-04 4.515779194948173654e+02
2.043995701601193052e-04 4.571511199176887885e+02
2.068230986918497721e-04 4.627928482686156144e+02
2.092753625606438113e-04 4.685039390835045765e+02
2.117567024761665749e-04 4.742852367825369697e+02
2.142674631878166609e-04 4.801375944269865386e+02
2.168079935326235898e-04 4.860618742271939823e+02
2.193786464837131330e-04 4.920589485997431893e+02
2.219797791993508994e-04 4.981297003029400230e+02
2.246117530725614446e-04 5.042750225551307039e+02
2.272749337813416578e-04 5.104958191543219073e+02
2.299696913394656892e-04 5.167930045990735834e+02
2.326964001478936707e-04 5.231675042107273157e+02
2.354554390467901361e-04 5.296202542569382103e+02
2.382471913681575649e-04 5.361522020765484058e+02
2.410720449890980032e-04 5.427643062058211854e+02
2.439303923856999724e-04 5.494575365060144350e+02
2.468226306875706934e-04 5.562328742923567688e+02
2.497491617330107835e-04 5.630913124643935816e+02
2.527103921248436205e-04 5.700338556377453187e+02
2.557067332869101097e-04 5.770615202772877410e+02
2.587386015212266564e-04 5.841753348317523660e+02
2.618064180658290869e-04 5.913763398697841467e+02
2.649106091532941955e-04 5.986655882163296383e+02
2.680516060699620110e-04 6.060441440293825508e+02
2.712298452158562359e-04 6.135130808768795987e+02
2.744457681653151627e-04 6.210734842479171220e+02
2.776998217283456450e-04 6.287264522148299193e+02
2.809924580126976833e-04 6.364730955709519549e+02
2.843241344866816894e-04 6.443145379697533599e+02
2.876953140427263153e-04 6.522519160653656627e+02
2.911064650616915911e-04 6.602863796544903607e+02
2.945580614779446369e-04 6.684190918197373321e+02
2.980505828452048329e-04 6.766512290743636413e+02
3.015845144031749814e-04 6.849839815084627617e+02
3.051603471449546132e-04 6.934185529365765888e+02
3.087785778852603731e-04 7.019561610467875425e+02
3.124397093294507756e-04 7.105980375512604041e+02
3.161442501433689911e-04 7.193454283382660606e+02
3.198927150240187867e-04 7.281995936257170570e+02
3.236856247710705333e-04 7.371618081161749387e+02
3.275235063592227551e-04 7.462333611534016882e+02
3.314068930114170020e-04 7.554155568804271752e+02
3.353363242729221426e-04 7.647097141493696881e+02
3.393123460862975662e-04 7.741171627980870653e+02
3.433355108672428283e-04 7.836392443348563575e+02
3.474063775813525509e-04 7.932773152259322842e+02
3.515255118217721860e-04 8.030327471446714753e+02
3.556934858877838085e-04 8.129069271268249395e+02
3.599108788643178166e-04 8.229012577271278133e+02
3.641782767024080518e-04 8.330171571772373227e+02
3.684962723006056243e-04 8.432560595450109986e+02
3.728654655873493836e-04 8.536194148951343550e+02
3.772864636043222011e-04 8.641086894511068976e+02
3.817598805907892676e-04 8.747253657585837345e+02
3.862863380689390619e-04 8.854709428500954118e+02
3.908664649302360421e-04 8.963469364111481354e+02
3.955008975227947642e-04 9.073548789476819820e+02
4.001902797397965147e-04 9.184963199549644060e+02
4.049352631089440675e-04 9.297728260878241144e+02
4.097365068829873606e-04 9.411859813323534354e+02
4.145946781313158123e-04 9.527373871789510531e+02
4.195104518326392830e-04 9.644286627966782817e+02
4.244845109687679858e-04 9.762614429317092117e+02
4.295175466195013726e-04 9.882373721637993640e+02
4.346102580586495780e-04 1.000358110977948968e+03
4.397633528511819454e-04 1.012625337634914558e+03
4.449775469515388480e-04 1.025040748334433147e+03
4.502535648031022507e-04 1.037606057379468439e+03
4.555921394388456674e-04 1.050322997341447717e+03
4.609940125831845465e-04 1.063193319226570566e+03
4.664599347550225862e-04 1.076218792643077904e+03
4.719906653720314376e-04 1.089401205969606963e+03
4.775869728561596764e-04 1.102742366524491445e+03
4.832496347403949502e-04 1.116244100736128303e+03
4.889794377767928526e-04 1.129908254314319265e+03
4.947771780457829336e-04 1.143736692422622809e+03
5.006436610667790599e-04 1.157731299851721587e+03
5.065797019100888110e-04 1.171893981193755053e+03
5.125861253101624080e-04 1.186226661017686183e+03
5.186637657801761864e-04 1.200731284045614302e+03
5.248134677279755501e-04 1.215409815330091760e+03
5.310360855733996330e-04 1.230264240067984474e+03
5.373324838669847397e-04 1.245296555992010326e+03
5.437035374100876580e-04 1.260508773245956036e+03
5.501501313764253732e-04 1.275902921862941184e+03
5.566731614350585054e-04 1.291481052245589353e+03
5.632735338748334330e-04 1.307245235323627185e+03
5.699521657302964372e-04 1.323197562711843148e+03
5.767099849091093583e-04 1.339340146868423062e+03
5.835479303209627515e-04 1.355675121253578482e+03
5.904669520080307790e-04 1.372204640488550467e+03
5.974680112769648012e-04 1.388930880514855517e+03
6.045520808324520139e-04 1.405856038753843450e+03
6.117201449123665620e-04 1.422982334266521093e+03
6.189731994245070571e-04 1.440312007913582192e+03
6.263122520849744935e-04 1.457847322515700171e+03
6.337383225581725643e-04 1.475590563013996416e+03
6.412524425984824196e-04 1.493544036630692517e+03
6.488556561936094803e-04 1.511710073029940304e+03
6.565490197096288724e-04 1.530091024478741929e+03
6.643336020377608141e-04 1.548689266008055256e+03
6.722104847428696673e-04 1.567507191699381110e+03
6.801807622137403218e-04 1.586547201584736513e+03
6.882455418151259491e-04 1.605811713294068568e+03
6.964059440416020368e-04 1.625303166594356071e+03
7.046631026732453522e-04 1.645024023513760994e+03
7.130181649331537733e-04 1.664976768464884799e+03
7.214722916468461252e-04 1.685163908367184149e+03
7.300266574035330254e-04 1.705587972768390500e+03
7.386824507193188007e-04 1.726251513965073400e+03
7.474408742023268878e-04 1.747157107122117623e+03
7.563031447197838446e-04 1.768307350391250566e+03
7.652704935670948247e-04 1.789704865028406402e+03
7.743441666389050924e-04 1.811352295510016802e+03
7.835254246022094887e-04 1.833252309648130222e+03
7.928155430715013883e-04 1.855407598704318843e+03
8.022158127860031093e-04 1.877820877502321309e+03
8.117275397889980480e-04 1.900494884539397162e+03
8.213520456092839473e-04 1.923432382096329320e+03
8.310906674447912082e-04 1.946636156346052530e+03
8.409447583483567034e-04 1.970109016908647163e+03
8.509156874157224829e-04 1.993853780074647148e+03
8.610048399757496123e-04 2.017873264839387502e+03
8.712136177828879108e-04 2.042170311436101429e+03
8.815434392119413792e-04 2.066747782513951279e+03
8.919957394551195594e-04 2.091608563180250712e+03
9.025719707214486598e-04 2.116755561039770328e+03
9.132736024385323644e-04 2.142191706231100397e+03
9.241021214567103539e-04 2.167919951459906315e+03
9.350590322556369838e-04 2.193943272029144737e+03
9.461458571533048383e-04 2.220264665865980533e+03
9.573641365175605388e-04 2.246887153545560523e+03
9.687154289801055453e-04 2.273813778311342958e+03
9.802013116530579502e-04 2.301047606092089609e+03
9.918233803480659434e-04 2.328591725515341750e+03
1.003583249798026614e-03 2.356449247917337289e+03
1.015482553881432532e-03 2.384623307349318566e+03
1.027522945849373114e-03 2.413117060580096222e+03
1.039706098555238023e-03 2.441933687094838660e+03
1.052033704687135212e-03 2.471076389089996155e+03
1.064507477003066730e-03 2.500548379254506017e+03
1.077129148568895271e-03 2.530352826483729132e+03
1.089900472999131599e-03 2.560492896462892986e+03
1.102823224700570821e-03 2.590971772615360806e+03
1.115899199118830856e-03 2.621792655954549900e+03
1.129130212987800030e-03 2.652958764914784751e+03
1.142518104582050621e-03 2.684473335175018747e+03
1.156064733972241541e-03 2.716339619475460495e+03
1.169771983283551592e-03 2.748560887426833688e+03
1.183641756957176661e-03 2.781140425312323714e+03
1.197675982014922112e-03 2.814081535881884520e+03
1.211876608326943692e-03 2.847387538139091703e+03
1.226245608882652353e-03 2.881061767120126660e+03
1.240784980064835044e-03 2.915107573664944994e+03
1.255496741927026585e-03 2.949528324180540494e+03
1.270382938474170793e-03 2.984327400396045050e+03
1.285445637946602089e-03 3.019508199109718589e+03
1.300686933107408514e-03 3.055074131927596227e+03
1.316108941533187865e-03 3.091028624993725771e+03
1.331713805908259392e-03 3.127375118077595289e+03
1.347503694322359485e-03 3.164117034832674562e+03
1.363480800571872497e-03 3.201257768358970225e+03
1.379647344464622963e-03 3.238800718387660254e+03
1.396005572128297722e-03 3.276749293974309239e+03
1.412557756322509010e-03 3.315106913076635465e+03
1.429306196754567262e-03 3.353877002121312671e+03
1.446253220398993752e-03 3.393062995559803312e+03
1.463401181820825131e-03 3.432668335413116438e+03
1.480752463502743024e-03 3.472696470805218269e+03
1.498309476176097220e-03 3.513150857485185952e+03
1.516074659155839787e-03 3.554034957337818923e+03
1.534050480679435618e-03 3.595352237882727877e+03
1.552239438249793406e-03 3.637106171761612131e+03
1.570644058982260428e-03 3.679300236213824064e+03
1.589266899955726897e-03 3.721937912539955050e+03
1.608110548567906646e-03 3.765022685553351948e+03
1.627177622894816289e-03 3.808558043019612342e+03
1.646470772054523966e-03 3.852547475083626068e+03
1.665992676575208222e-03 3.896994473684434070e+03
1.685746048767585359e-03 3.941902513729508428e+03
1.705733633101740596e-03 3.987274947909730145e+03
1.725958206588447830e-03 4.033115072310935830e+03
1.746422579164990350e-03 4.079426173264067074e+03
1.767129594085566861e-03 4.126211526608340137e+03
1.788082128316324446e-03 4.173474396798973430e+03
1.809283092935073988e-03 4.221218035998695086e+03
1.830735433535748968e-03 4.269445683152902348e+03
1.852442130637648853e-03 4.318160563048446420e+03
1.874406200099553365e-03 4.367365885356003673e+03
1.896630693538730195e-03 4.417064843655948607e+03
1.919118698754917899e-03 4.467260614447646731e+03
1.941873340159334287e-03 4.517956356142155528e+03
1.964897779208775799e-03 4.569155208038331693e+03
1.988195214844850570e-03 4.620860289282183658e+03
2.011768883938441690e-03 4.673074697809626741e+03
2.035622061739419519e-03 4.725801509272387193e+03
2.059758062331697170e-03 4.779043775947307950e+03
2.084180239093676862e-03 4.832804525628718693e+03
2.108891985164162378e-03 4.887086759553253614e+03
2.133896733913779285e-03 4.941893377821695140e+03
2.159197959422011742e-03 4.997227121857442398e+03
2.184799176959869790e-03 5.053090682378619022e+03
2.210703943478292948e-03 5.109486709906717806e+03
2.236915858102340830e-03 5.166417813325823772e+03
2.263438562631247142e-03 5.223886558422823327e+03
2.290275742044389513e-03 5.281895466408925131e+03
2.317431125013282717e-03 5.340447012422376247e+03
2.344908484419620017e-03 5.399543624012647342e+03
2.372711637879465832e-03 5.459187679606203346e+03
2.400844448273663917e-03 5.519381506953892313e+03
2.429310824284537824e-03 5.580127381560440881e+03
2.458114720938937414e-03 5.641427525095806232e+03
2.487260140157754578e-03 5.703284103788906577e+03
2.516751131311926841e-03 5.765699226803853890e+03
2.546591791785047642e-03 5.828674944598772527e+03
2.576786267542641000e-03 5.892213247267632141e+03
2.607338753708193357e-03 5.956316062865255844e+03
2.638253495145999848e-03 6.020985255715585481e+03
2.669534787050947735e-03 6.086222601941268294e+03
2.701186975545265181e-03 6.152029619139842907e+03
2.733214458282362015e-03 6.218407651783594702e+03
2.765621685057824495e-03 6.285357959496929652e+03
2.798413158427656873e-03 6.352881715648250065e+03
2.831593434333852608e-03 6.420980005276014708e+03
2.865167122737372844e-03 6.489653822999550357e+03
2.899138888258656621e-03 6.558904070914701151e+03
2.933513450825694924e-03 6.628731556475462639e+03
2.968295586329808191e-03 6.699136990361689641e+03
3.003490127289191059e-03 6.770120984333717388e+03
3.039101963520330144e-03 6.841684049074403447e+03
3.075136042817368156e-03 6.913826592019340751e+03
3.111597371639552700e-03 6.986548915175879301e+03
3.148491015806804006e-03 7.059851212931521331e+03
3.185822101203549493e-03 7.133733569852580331e+03
3.223595814490894974e-03 7.208195958473704195e+03
3.261817403827247004e-03 7.283238237079118335e+03
3.300492179597462258e-03 7.358860147476282691e+03
3.339625515150675301e-03 7.435061311815302361e+03
3.379222847546839870e-03 7.511841089362749699e+03
3.419289678312141534e-03 7.589198416461899797e+03
3.459831574203361959e-03 7.667132049562002067e+03
3.500854167981307108e-03 7.745640597532419633e+03
3.542363159193395207e-03 7.824722519050706069e+03
3.584364314965550642e-03 7.904376119991318774e+03
3.626863470803458420e-03 7.984599550816354167e+03
3.669866531403333156e-03 8.065390803968941327e+03
3.713379471472297993e-03 8.146747711271664230e+03
3.757408336558496625e-03 8.228667941330633766e+03
3.801959243891025585e-03 8.311148996946734769e+03
3.847038383229865917e-03 8.394188212536018909e+03
3.892652017725853255e-03 8.477782751560025645e+03
3.938806484790864128e-03 8.561929603968166703e+03
3.985508196978314321e-03 8.646625583653227295e+03
4.032763642874104618e-03 8.731867325921972224e+03
4.080579387998104976e-03 8.817651284982228390e+03
4.128962075716374053e-03 8.903973731448222679e+03
4.177918428164149184e-03 8.990830749865750477e+03
4.227455247179803290e-03 9.078218200177621839e+03
4.277579415249867581e-03 9.166131368054006089e+03
4.328297896465267518e-03 9.254565099457709948e+03
4.379617737488891716e-03 9.343514016263223311e+03
4.431546068534614365e-03 9.432972516542125959e+03
4.484090104357973255e-03 9.522934771893274956e+03
4.537257145258546780e-03 9.613394724813717403e+03
4.591054578094237205e-03 9.704346086113149795e+03
4.645489877307577321e-03 9.795782332374135876e+03
4.700570605964209635e-03 9.887696703460758727e+03
4.756304416803658688e-03 9.980082200078415553e+03
4.812699053302602926e-03 1.007293158138697072e+04
4.869762350750709429e-03 1.016623736267024105e+04
4.927502237339252689e-03 1.025999181306440914e+04
4.985926735262626724e-03 1.035418695334794211e+04
5.045043961832931800e-03 1.044881455379583167e+04
5.104862130607746781e-03 1.054386613210088217e+04
5.165389552531323911e-03 1.063933295136482775e+04
5.226634637089264991e-03 1.073520601816204362e+04
5.288605893476911422e-03 1.083147607996791157e+04
5.351311931781590342e-03 1.092813335709263993e+04
5.414761464178870394e-03 1.102516712707976694e+04
5.478963306142986718e-03 1.112256626687931748e+04
5.543926377671665011e-03 1.122031935114890257e+04
5.609659704525417519e-03 1.131841465049911312e+04
5.676172419481555556e-03 1.141684012985346817e+04
5.743473763603072074e-03 1.151558344692737592e+04
5.811573087522569486e-03 1.161463195082960738e+04
5.880479852741379333e-03 1.171397268079034620e+04
5.950203632944155684e-03 1.181359236501969281e+04
6.020754115328983032e-03 1.191347741970056086e+04
6.092141101953290130e-03 1.201361394811979881e+04
6.164374511095721543e-03 1.211398773994162184e+04
6.237464378634150798e-03 1.221458427062713236e+04
6.311420859440014693e-03 1.231538870100379427e+04
6.386254228789229812e-03 1.241638587698887022e+04
6.461974883789785816e-03 1.251756032947058702e+04
6.538593344826291315e-03 1.261889627435100556e+04
6.616120257021641457e-03 1.272037761275414232e+04
6.694566391716017147e-03 1.282198784165125289e+04
6.773942647963429251e-03 1.292370891767125249e+04
6.854260054045967394e-03 1.302552155635170129e+04
6.935529769006079474e-03 1.312740607217938305e+04
7.017763084196940865e-03 1.322934239860359958e+04
7.100971424851249859e-03 1.333131008930583630e+04
7.185166351668610674e-03 1.343328831972875560e+04
7.270359562421746871e-03 1.353525588887013146e+04
7.356562893581725625e-03 1.363719122134697318e+04
7.443788321962519806e-03 1.373907236973564977e+04
7.532047966384998981e-03 1.384087701719206962e+04
7.621354089360690177e-03 1.394258248035865472e+04
7.711719098795488843e-03 1.404416571256151474e+04
7.803155549713580198e-03 1.414560330730328860e+04
7.895676146001768744e-03 1.424687150205669059e+04
7.989293742174550725e-03 1.434794618236267161e+04
8.084021345160063987e-03 1.444880288623788329e+04
8.179872116107222285e-03 1.454941680889555573e+04
8.276859372214289898e-03 1.464976280778383807e+04
8.374996588579139423e-03 1.474981540753357694e+04
8.474297400071396577e-03 1.484954809557239969e+04
8.574775603226890072e-03 1.494893183842354665e+04
8.676445158164453400e-03 1.504793679455658821e+04
8.779320190525508744e-03 1.514653272798478793e+04
8.883414993436641177e-03 1.524468901630920482e+04
8.988744029495447652e-03 1.534237465923374111e+04
9.095321932779884544e-03 1.543955828755502989e+04
9.203163510881543982e-03 1.553620817263174104e+04
9.312283746962919662e-03 1.563229223633715083e+04
9.422697801839146139e-03 1.572777806149899516e+04
9.534421016084381612e-03 1.582263290282917478e+04
9.647468912163194993e-03 1.591682369834625752e+04
9.761857196587160265e-03 1.601031708129300205e+04
9.877601762097138610e-03 1.610307939255088604e+04
9.994718689871315981e-03 1.619507669355245889e+04
1.011322425175948531e-02 1.628627477969234496e+04
1.023313491254379884e-02 1.637663919423750849e+04
1.035446733222634280e-02 1.646613524273616349e+04
1.047723836834382576e-02 1.655472800792416456e+04
1.060146507830967040e-02 1.664238219622632096e+04
1.072716472178398411e-02 1.672905928081015736e+04
1.085435476307151058e-02 1.681471785780944629e+04
1.098305287354808119e-02 1.689931616140722326e+04
1.111327693411581601e-02 1.698281217037525857e+04
1.124504503768745250e-02 1.706516363012927104e+04
1.137837549170006742e-02 1.714632807553746534e+04
1.151328682065872432e-02 1.722626285447816554e+04
1.164979776871016663e-02 1.730492515214052037e+04
1.178792730224707298e-02 1.738227201606226663e+04
1.192769461254319235e-02 1.745826038189585597e+04
1.206911911841972856e-02 1.753284709989461044e+04
1.221222046894327937e-02 1.760598896210798921e+04
1.235701854615589047e-02 1.767764273027422678e+04
1.250353346783734942e-02 1.774776516439849001e+04
1.265178559030030389e-02 1.781631305200115094e+04
1.280179551121849585e-02 1.788324323802157596e+04
1.295358407248855225e-02 1.794851265536018036e+04
1.310717236312563920e-02 1.801207835604082720e+04
1.326258172219357996e-02 1.807389754296047249e+04
1.341983374176958406e-02 1.813392614090650386e+04
1.357895026994419309e-02 1.819211477367597763e+04
1.373995341385678484e-02 1.824841293653377579e+04
1.390286554276708511e-02 1.830277031494244511e+04
1.406770929116301673e-02 1.835513682815657739e+04
1.423450756190555548e-02 1.840546267368248664e+04
1.440328352941072122e-02 1.845369837256897154e+04
1.457406064286936864e-02 1.849979481549013508e+04
1.474686262950514366e-02 1.854370330958181876e+04
1.492171349787108428e-02 1.858537562598786462e+04
1.509863754118522666e-02 1.862476404807216386e+04
1.527765934070592774e-02 1.866182142024884160e+04
1.545880376914703438e-02 1.869650119738113426e+04
1.564209599413363821e-02 1.872875749469636867e+04
1.582756148169878196e-02 1.875854513816309918e+04
1.601522599982164313e-02 1.878581971527276255e+04
1.620511562200764588e-02 1.881053762616809036e+04
1.639725673091097652e-02 1.883265613505512738e+04
1.659167602200021727e-02 1.885213342183647546e+04
1.678840050726723362e-02 1.886892855496505217e+04
1.698745751898017922e-02 1.888299968602534864e+04
1.718887471348093388e-02 1.889430402729557682e+04
1.739268007502761323e-02 1.890279981594982019e+04
1.759890191968253512e-02 1.890844646456435657e+04
1.780756889924647868e-02 1.891120461901170347e+04
1.801871000523939254e-02 1.891103621622383798e+04
1.823235457292840533e-02 1.890790454173446051e+04
1.844853228540357243e-02 1.890177428690898159e+04
1.866727317770197278e-02 1.889261160576871771e+04
1.888860764098059669e-02 1.888038417131319875e+04
1.911256642673891601e-02 1.886506123124385704e+04
1.933918065109131376e-02 1.884661366299036308e+04
1.956848179909029609e-02 1.882501402793849047e+04
1.980050172910089584e-02 1.880023662475944002e+04
2.003527267722701732e-02 1.877225754173632231e+04
2.027282726179012104e-02 1.874105470798642637e+04
2.051319848786123043e-02 1.870660794347293267e+04
2.075641975184648255e-02 1.866889900770387612e+04
2.100252484612711787e-02 1.862791164701138405e+04
2.125154796375450933e-02 1.858363342467531402e+04
2.150352370320083098e-02 1.853606219017815602e+04
2.175848707316599059e-02 1.848520016972729354e+04
2.201647349744174920e-02 1.843105159201434071e+04
2.227751881983329810e-02 1.837362270453177189e+04
2.254165930913931346e-02 1.831292178813443388e+04
2.280893166419101920e-02 1.824895916956455403e+04
2.307937301895103197e-02 1.818174723189441283e+04
2.335302094767253978e-02 1.811130042284126102e+04
2.362991347011988291e-02 1.803763526091377571e+04
2.391008905685081815e-02 1.796077033935136569e+04
2.419358663456150707e-02 1.788072632782062283e+04
2.448044559149486002e-02 1.779752597183629041e+04
2.477070578291303352e-02 1.771119408987757561e+04
2.506440753663479251e-02 1.762175756817375441e+04
2.536159165863844864e-02 1.752924535313648812e+04
2.566229943873145000e-02 1.743368844142011949e+04
2.596657265628695560e-02 1.733511986759397041e+04
2.627445358604855313e-02 1.723357468941570187e+04
2.658598500400378636e-02 1.712909077922696815e+04
2.690121019332732122e-02 1.702173623223533650e+04
2.722017295039447574e-02 1.691161519884989320e+04
2.754291759086630736e-02 1.679883419672630043e+04
2.786948895584658026e-02 1.668349976800664081e+04
2.819993241811187198e-02 1.656571835365941661e+04
2.853429388841552047e-02 1.644559617154727675e+04
2.887261982186634102e-02 1.632323909833362632e+04
2.921495722438284884e-02 1.619875255532750998e+04
2.956135365922426400e-02 1.607224139835300048e+04
2.991185725359869763e-02 1.594380981171816165e+04
3.026651670534981353e-02 1.581356120634541185e+04
3.062538128972274939e-02 1.568159812211526878e+04
3.098850086621030356e-02 1.554802213446264250e+04
3.135592588548010567e-02 1.541293376525516942e+04
3.172770739638428733e-02 1.527643239797169917e+04
3.210389705305188163e-02 1.513861619718971997e+04
3.248454712206556155e-02 1.499958203237967973e+04
3.286971048972334858e-02 1.485942540599603490e+04
3.325944066938651966e-02 1.471824038584496157e+04
3.365379180891444472e-02 1.457613433604118472e+04
3.405281869818792273e-02 1.443328651964563869e+04
3.445657677672136349e-02 1.428989415798244772e+04
3.486512214136541082e-02 1.414614832389758703e+04
3.527851155410088174e-02 1.400223386656015646e+04
3.569680244992509688e-02 1.385832936915281425e+04
3.612005294483160156e-02 1.371460712934683761e+04
3.654832184388480398e-02 1.357123316137235997e+04
3.698166864939003012e-02 1.342836721848752859e+04
3.742015356916063989e-02 1.328616283465244487e+04
3.786383752488306498e-02 1.314476738422239214e+04
3.831278216058109365e-02 1.300432215848740634e+04
3.876704985118054753e-02 1.286496245790664580e+04
3.922670371117527310e-02 1.272681769890949363e+04
3.969180760339630770e-02 1.259001153416501256e+04
4.016242614788463616e-02 1.245466198525490654e+04
4.063862473086930771e-02 1.232088158672119789e+04
4.112046951385199545e-02 1.218877754050115254e+04
4.160802744279931686e-02 1.205845201347054899e+04
4.210136625744390765e-02 1.193000590673521765e+04
4.260055450069622635e-02 1.180353926558035528e+04
4.310566152816750624e-02 1.167914738940296593e+04
4.361675751780585281e-02 1.155692081623156628e+04
4.413391347964654848e-02 1.143694553756408641e+04
4.465720126567798015e-02 1.131930321900557283e+04
4.518669357982437601e-02 1.120407142601651321e+04
4.572246398804729467e-02 1.109132385414446435e+04
4.626458692856647709e-02 1.098113056317524388e+04
4.681313772220210834e-02 1.087355821470002411e+04
4.736819258283962719e-02 1.076867031265975675e+04
4.792982862801871413e-02 1.066652744648825865e+04
4.849812388964754722e-02 1.056718654126460206e+04
4.907315732484457405e-02 1.047065323748329865e+04
4.965500882690841722e-02 1.037686300420122643e+04
5.024375923641798830e-02 1.028574810998542125e+04
5.083949035246426024e-02 1.019724310950005929e+04
5.144228494401519025e-02 1.011128476221001802e+04
5.205222676141518096e-02 1.002781195434163965e+04
5.266940054802139726e-02 9.946765623959847289e+03
5.329389205197753582e-02 9.868088689007438006e+03
5.392578803812742710e-02 9.791702997924618103e+03
5.456517630006987862e-02 9.717444287467813410e+03
5.521214567235648712e-02 9.645131975598436838e+03
5.586678604283381450e-02 9.574590877536527842e+03
5.652918836513242534e-02 9.505650907914652635e+03
5.719944467130349403e-02 9.438146813569890583e+03
5.787764808460549304e-02 9.371911960622381230e+03
5.856389283244242683e-02 9.306725489402813764e+03
5.925827425945549842e-02 9.242339176898731239e+03
5.996088884077004078e-02 9.178511108182368844e+03
6.067183419539921851e-02 9.115005902208884436e+03
6.139120909980726876e-02 9.051593615084821067e+03
6.211911350163294709e-02 8.988024355290188396e+03
6.285564853357596127e-02 8.924026909561842331e+03
6.360091652744809254e-02 8.859336689532217861e+03
6.435502102839081584e-02 8.793697365670519503e+03
6.511806680926136848e-02 8.726856069918838330e+03
6.589015988518986955e-02 8.658538004804735465e+03
6.667140752830849615e-02 8.588467040752928369e+03
6.746191828265558910e-02 8.516378303590003270e+03
6.826180197925643678e-02 8.442020167015605693e+03
6.907116975138284654e-02 8.365169009707566147e+03
6.989013404999344647e-02 8.285623805377561439e+03
7.071880865935760430e-02 8.203196783257930292e+03
7.155730871286405947e-02 8.117718112250679951e+03
7.240575070901715538e-02 8.029064847790072236e+03
7.326425252762283624e-02 7.937143185702123446e+03
7.413293344616653235e-02 7.841873074050796276e+03
7.501191415638493176e-02 7.743208174773604696e+03
7.590131678103487212e-02 7.641172317600060524e+03
7.680126489086049058e-02 7.535810472421450868e+03
7.771188352176171266e-02 7.427182498354520249e+03
7.863329919216641151e-02 7.315422080821907002e+03
7.956563992060855517e-02 7.200716905700627649e+03
8.050903524351431251e-02 7.083258965985836767e+03
8.146361623319996192e-02 6.963283095963681262e+03
8.242951551608231064e-02 6.841103834417416692e+03
8.340686729110545483e-02 6.717037618054789164e+03
8.439580734838600384e-02 6.591414487058714258e+03
8.539647308807926662e-02 6.464650241060823646e+03
8.640900353946927293e-02 6.337166542062208464e+03
8.743353938028475270e-02 6.209372561013373343e+03
8.847022295624493160e-02 6.081729695013128548e+03
8.951919830083628071e-02 5.954702594499101906e+03
9.058061115532409224e-02 5.828729892243637551e+03
9.165460898900133768e-02 5.704293802710231830e+03
9.274134101967770882e-02 5.581883096207838207e+03
9.384095823441100659e-02 5.461948141076070897e+03
9.495361341048541570e-02 5.344937724734852964e+03
9.607946113663751175e-02 5.231285539913906177e+03
9.721865783453438603e-02 5.121382509811014643e+03
9.837136178050641389e-02 5.015553456008858120e+03
9.953773312753771974e-02 4.914071868832128530e+03
1.007179339275168367e-01 4.817181498555682083e+03
1.019121281537527929e-01 4.725075801836018400e+03
1.031204817237556665e-01 4.637913567786821659e+03
1.043431625222893261e-01 4.555826361816888493e+03
1.055803404246973692e-01 4.478820344079152164e+03
1.068321873205035771e-01 4.406842902574753680e+03
1.080988771372954488e-01 4.339825673788624954e+03
1.093805858648873724e-01 4.277575623961241035e+03
1.106774915797738290e-01 4.219863389296895548e+03
1.119897744698692688e-01 4.166438465755527432e+03
1.133176168595434463e-01 4.116900497919453301e+03
1.146612032349537263e-01 4.070826646787758364e+03
1.160207202696753315e-01 4.027783959751467137e+03
1.173963568506390803e-01 3.987265428727484050e+03
1.187883041043730631e-01 3.948768497460981507e+03
1.201967554235578439e-01 3.911734197163624685e+03
1.216219064938965783e-01 3.875480625986756877e+03
1.230639553213012244e-01 3.839335817943434449e+03
1.245231022594048137e-01 3.802679891341093025e+03
1.259995500373959909e-01 3.764949722977438796e+03
1.274935037881874955e-01 3.725608525185223243e+03
1.290051710769149762e-01 3.684151088327104844e+03
1.305347619297761441e-01 3.640104774337388790e+03
1.320824888632119165e-01 3.593043708981278996e+03
1.336485669134309384e-01 3.542691333549488718e+03
1.352332136662881545e-01 3.488854477887990925e+03
1.368366492875133511e-01 3.431419068976302697e+03
1.384590965533023799e-01 3.370499518004843139e+03
1.401007808812672062e-01 3.306278214269217187e+03
1.417619303617552728e-01 3.239022790154507675e+03
1.434427757895407884e-01 3.169174932487503611e+03
1.451435506958883848e-01 3.097190175236868981e+03
1.468644913810016606e-01 3.023621812989049431e+03
1.486058369468518381e-01 2.949145484744381065e+03
1.503678293303986890e-01 2.874405834712355500e+03
1.521507133372054787e-01 2.800117493287265006e+03
1.539547366754492885e-01 2.727024974017755085e+03
1.557801499903392617e-01 2.655803407833425354e+03
1.576272068989378883e-01 2.587075535690350989e+03
1.594961640254003721e-01 2.521404702950850606e+03
1.613872810366268895e-01 2.459271714697067637e+03
1.633008206783407856e-01 2.401024117434260916e+03
1.652370488115946778e-01 2.346952718137887132e+03
1.671962344497060216e-01 2.297228949503752119e+03
1.691786497956355995e-01 2.251813380580046669e+03
1.711845702798041602e-01 2.210643101052543443e+03
1.732142745983608345e-01 2.173483022323232490e+03
1.752680447519054385e-01 2.139896072616208585e+03
1.773461660846661070e-01 2.109453737086586443e+03
1.794489273241470784e-01 2.081597545948322932e+03
1.815766206212406642e-01 2.055688360946574903e+03
1.837295415908206386e-01 2.031105014488251072e+03
1.859079893528114147e-01 2.007166734084859399e+03
1.881122665737480215e-01 1.983188199807864294e+03
1.903426795088286050e-01 1.958511735607210767e+03
1.925995380444620597e-01 1.932497142143101200e+03
1.948831557413255589e-01 1.904539919207186131e+03
1.971938498779270688e-01 1.874209256161151643e+03
1.995319414946880865e-01 1.841362676017291733e+03
2.018977554385492368e-01 1.805921373118034580e+03
2.042916204081005882e-01 1.768044371714997624e+03
2.067138689992532863e-01 1.728128270211018389e+03
2.091648377514460644e-01 1.686586080906025472e+03
2.116448671944061999e-01 1.644010996104151673e+03
2.141543018954587818e-01 1.601076965119725401e+03
2.166934905074010265e-01 1.558409643370579715e+03
2.192627858169442223e-01 1.516623844934616727e+03
2.218625447937258299e-01 1.476287582612309279e+03
2.244931286399091119e-01 1.437883834577946118e+03
2.271549028403639092e-01 1.401772494397562241e+03
2.298482372134495466e-01 1.368260148741962666e+03
2.325735059623929846e-01 1.337507492299117075e+03
2.353310877272807577e-01 1.309469059235790837e+03
2.381213656376675314e-01 1.284077494126948523e+03
2.409447273658034128e-01 1.261059140360324818e+03
2.438015651804999462e-01 1.239955960223374177e+03
2.466922760016270755e-01 1.220319326919067635e+03
2.496172614552614466e-01 1.201582502011685392e+03
2.525769279294886593e-01 1.183131003568438473e+03
2.555716866308617718e-01 1.164410497087838621e+03
2.586019536415373743e-01 1.145021475556343376e+03
2.616681499770802666e-01 1.124630578981272492e+03
2.647707016449625250e-01 1.103009783832879975e+03
2.679100397037476045e-01 1.080160444316910571e+03
2.710866003229819854e-01 1.056130525468143560e+03
2.743008248437968644e-01 1.031116164343164883e+03
2.775531598402226074e-01 1.005518540904163274e+03
2.808440571812391151e-01 9.797310551677870762e+02
2.841739740935526060e-01 9.542052480666912970e+02
2.875433732251234664e-01 9.294303705173648495e+02
2.909527227094463875e-01 9.058324539383107776e+02
2.944024962305874515e-01 8.836528487980377804e+02
2.978931730890010954e-01 8.630345304855817403e+02
3.014252382681175124e-01 8.440530568050047577e+02
3.049991825017296931e-01 8.265229045695858758e+02
3.086155023421701116e-01 8.101974166931812533e+02
3.122747002293020380e-01 7.948107124703661839e+02
3.159772845603285862e-01 7.800098887391320659e+02
3.197237697604236040e-01 7.654493740826030717e+02
3.235146763542092740e-01 7.508287711426623900e+02
3.273505310380707689e-01 7.359041892307060380e+02
3.312318667533393768e-01 7.204622394406395642e+02
3.351592227603327201e-01 7.044754696162161736e+02
3.391331447132799326e-01 6.880964450341896281e+02
3.431541847361351816e-01 6.714832301192150226e+02
3.472229014992832541e-01 6.548653432149653781e+02
3.513398602971646856e-01 6.385090969063730881e+02
3.555056331268115488e-01 6.226508083111624501e+02
3.597207987673204932e-01 6.074598189343943204e+02
3.639859428602689184e-01 5.930680948922771449e+02
3.683016579910768917e-01 5.795582925005494417e+02
3.726685437713451732e-01 5.668211364512977752e+02
3.770872069221569700e-01 5.546973403293831097e+02
3.815582613583803906e-01 5.430274466992113958e+02
3.860823282739578866e-01 5.316170988585976147e+02
3.906600362282157679e-01 5.202765632692713780e+02
3.952920212331961225e-01 5.088694624346745172e+02
3.999789268420170796e-01 4.973796411392813752e+02
4.047214042382922816e-01 4.858129622949316513e+02
4.095201123265985177e-01 4.742133212557744741e+02
4.143757178240244921e-01 4.627131368584958295e+02
4.192888953528045026e-01 4.514466432299048506e+02
4.242603275340426916e-01 4.405157886648034378e+02
4.292907050825609527e-01 4.299670471423436311e+02
4.343807269028576168e-01 4.198352977230129568e+02
4.395311001862182709e-01 4.101236512379221040e+02
4.447425405089641126e-01 4.007646664530648764e+02
4.500157719318747529e-01 3.916855454054741585e+02
4.553515271007894660e-01 3.828172455509723022e+02
4.607505473483922698e-01 3.740897227240237157e+02
4.662135827972179181e-01 3.654376942949609202e+02
4.717413924638645950e-01 3.568179083644835146e+02
4.773347443644524457e-01 3.482669128353991823e+02
4.829944156213317741e-01 3.398403373729420878e+02
4.887211925710475136e-01 3.315879784737128944e+02
4.945158708735979403e-01 3.235486329290818048e+02
5.003792556229732513e-01 3.157537967939214241e+02
5.063121614590205821e-01 3.082303844747985977e+02
5.123154126806206410e-01 3.009642346911151662e+02
5.183898433602160960e-01 2.938963507567573288e+02
5.245362974596979866e-01 2.869700127169879238e+02
5.307556289476556000e-01 2.801439884433073075e+02
5.370487019180330002e-01 2.734210946139646694e+02
5.434163907101746682e-01 2.668135088074206465e+02
5.498595800303118786e-01 2.603322513394436442e+02
5.563791650744738249e-01 2.539890470910014244e+02
5.629760516528656833e-01 2.477964001571500319e+02
5.696511563157233837e-01 2.417654951814012918e+02
5.764054064806475308e-01 2.359041906900779111e+02
5.832397405614652142e-01 2.302008931110295009e+02
5.901551080986020548e-01 2.246348532580660731e+02
5.971524698910120055e-01 2.191869212381572254e+02
6.042327981296710115e-01 2.138415066014777892e+02
6.113970765326414147e-01 2.085997756032805910e+02
6.186463004817572831e-01 2.034699802399494502e+02
6.259814771609084616e-01 1.984594761112533661e+02
6.334036256959864053e-01 1.935743982324497381e+02
6.409137772964692559e-01 1.888134977239714658e+02
6.485129753986978995e-01 1.841693682086804245e+02
6.562022758108525533e-01 1.796348691634745194e+02
6.639827468596334326e-01 1.752033519083435635e+02
6.718554695387016773e-01 1.708693119391857351e+02
6.798215376588595538e-01 1.666314774771983593e+02
6.878820580000249985e-01 1.624899079723674333e+02
6.960381504650084983e-01 1.584445031365065972e+02
7.042909482350988570e-01 1.544950116221583585e+02
7.126415979275148027e-01 1.506409248642255818e+02
7.210912597547015634e-01 1.468802904154023850e+02
7.296411076855375821e-01 1.432103432990029148e+02
7.382923296084330511e-01 1.396284116313360926e+02
7.470461274963745568e-01 1.361319271186675621e+02
7.559037175739282688e-01 1.327184206649571934e+02
7.648663304862082235e-01 1.293855446691353563e+02
7.739352114698694329e-01 1.261313921129540887e+02
7.831116205261055008e-01 1.229543533924470040e+02
7.923968325957212455e-01 1.198528469488610995e+02
8.017921377362582369e-01 1.168253134384935663e+02
8.112988413012353073e-01 1.138702158412895784e+02
8.209182641215156950e-01 1.109860395474477741e+02
8.306517426888072597e-01 1.081712921351821564e+02
8.405006293413639362e-01 1.054244763522321051e+02
8.504662924518628930e-01 1.027440716009988080e+02
8.605501166175277827e-01 1.001285823867593621e+02
8.707535028525045240e-01 9.757654340915487978e+01
8.810778687825020494e-01 9.508651905946499028e+01
8.915246488417669646e-01 9.265710292297721651e+01
9.020952944723641398e-01 9.028691728652432857e+01
9.127912743258506101e-01 8.797461265122247198e+01
9.236140744673125846e-01 8.571886725047238542e+01
9.345651985818391738e-01 8.351838604227411622e+01
9.456461681834462674e-01 8.137189613506266994e+01
9.568585228264567810e-01 7.927814905842537030e+01
9.682038203194172077e-01 7.723592292892197975e+01
9.796836369415207191e-01 7.524402197236304346e+01
9.912995676616161989e-01 7.330127602932022057e+01
1.003053226359814198e+00 7.140654006820685140e+01
1.014946246051700030e+00 6.955869370586898981e+01
1.026980279115236261e+00 6.775664073561227951e+01
1.039156997520321646e+00 6.599930866260709195e+01
1.051478093061107177e+00 6.428564824659534338e+01
1.063945277591032301e+00 6.261463305183880834e+01
1.076560283260671547e+00 6.098525900423219781e+01
1.089324862758400903e+00 5.939654407461342345e+01
1.102240789553893929e+00 5.784752955802852625e+01
1.115309858144541311e+00 5.633727905384566981e+01
1.128533884304755874e+00 5.486487652007224369e+01
1.141914705338257230e+00 5.342942584367256131e+01
1.155454180333348457e+00 5.203005045998661870e+01
1.169154190421195061e+00 5.066589297781229817e+01
1.183016639037201667e+00 4.933611481011369193e+01
1.197043452185451162e+00 4.803989581032340794e+01
1.211236578706316624e+00 4.677643391419620400e+01
1.225597990547208971e+00 4.554494478718060435e+01
1.240129683036561570e+00 4.434466147726195828e+01
1.254833675161061146e+00 4.317483407323944533e+01
1.269712009846142520e+00 4.203472936839340690e+01
1.284766754239846209e+00 4.092363052949640689e+01
1.300000000000000044e+00 3.984083677112749200e+01


==> anc/DataCompressed/linear_PS/pk_fid.dat <==
9.999999999999999124e-06 2.497046817281097830e+01
1.011856818142192709e-05 2.525611697065627226e+01
1.023854220420840196e-05 2.554503343793989600e+01
1.035993873716486557e-05 2.583725495505228054e+01
1.048277464673566544e-05 2.613281932999532131e+01
1.060706699934759848e-05 2.643176343620795521e+01
1.073283306378089508e-05 2.673412697395851367e+01
1.086009031356865675e-05 2.703994936353722167e+01
1.098885642942442890e-05 2.734927016872217109e+01
1.111914930169875728e-05 2.766212940576266277e+01
1.125098703286488746e-05 2.797856754855248695e+01
1.138438794003371073e-05 2.829862553386218238e+01
1.151937055749886261e-05 2.862234476663177318e+01
1.165595363931165555e-05 2.894976712532331220e+01
1.179415616188677763e-05 2.928093496733477252e+01
1.193399732663889095e-05 2.961589113447649169e+01
1.207549656265023656e-05 2.995467895850883977e+01
1.221867352937025379e-05 3.029734226674463926e+01
1.236354811934679396e-05 3.064392538771442176e+01
1.251014046099013800e-05 3.099447315689776516e+01
1.265847092136938417e-05 3.134903092251826706e+01
1.280856010904227001e-05 3.170764455140660942e+01
1.296042887691852652e-05 3.207036043492966115e+01
1.311409832515694600e-05 3.243722549498733088e+01
1.326958980409716468e-05 3.280828719008560768e+01
1.342692491722583826e-05 3.318359352210756441e+01
1.358612552417823360e-05 3.356319304306396134e+01
1.374721374377541784e-05 3.394713486038511974e+01
1.391021195709718548e-05 3.433546864315516700e+01
1.407514281059184161e-05 3.472824462853518668e+01
1.424202921922238890e-05 3.512551362825908541e+01
1.441089436965050411e-05 3.552732703520449320e+01
1.458176172345779764e-05 3.593373683003837016e+01
1.475465502040559267e-05 3.634479558793823628e+01
1.492959828173333251e-05 3.676055648539134069e+01
1.510661581349580565e-05 3.718107330707014313e+01
1.528573220994039830e-05 3.760640045278800159e+01
1.546697235692391854e-05 3.803659294453264295e+01
1.565036143537025428e-05 3.847170643358142428e+01
1.583592492476902424e-05 3.891179720769746808e+01
1.602368860671539297e-05 3.935692219840778705e+01
1.621367856849234261e-05 3.980713898836535947e+01
1.640592120669488971e-05 4.026250581879418888e+01
1.660044323089781578e-05 4.072308159702096475e+01
1.679727166736636284e-05 4.118892590403496001e+01
1.699643386281129645e-05 4.166009900174270797e+01
1.719795748818845496e-05 4.213666184097655076e+01
1.740187054254303226e-05 4.261867606962438515e+01
1.760820135689994252e-05 4.310620404060284727e+01
1.781697859819977899e-05 4.359930881991812157e+01
1.802823127328197290e-05 4.409805419482000133e+01
1.824198873291466789e-05 4.460250468204814922e+01
1.845828067587272964e-05 4.511272553617326508e+01
1.867713715306410077e-05 4.562878275803353034e+01
1.889858857170473473e-05 4.615074310326716045e+01
1.912266569954355552e-05 4.667867409094307618e+01
1.934939966913698910e-05 4.721264401228926033e+01
1.957882198217450993e-05 4.775272193952191202e+01
1.981096451385551773e-05 4.829897773477530620e+01
2.004585951731769348e-05 4.885148205913297659e+01
2.028353962811847453e-05 4.941030638176314227e+01
2.052403786876898825e-05 4.997552298915780966e+01
2.076738765332245993e-05 5.054720499447815740e+01
2.101362279201632270e-05 5.112542634699951805e+01
2.126277749596985203e-05 5.171026184050077035e+01
2.151488638193747074e-05 5.230178712148840958e+01
2.176998447711799874e-05 5.290007870108649257e+01
2.202810722402154513e-05 5.350521396524670337e+01
2.228929048539348692e-05 5.411727118474675535e+01
2.255357054919725888e-05 5.473632952530371654e+01
2.282098413365620199e-05 5.536246905780345173e+01
2.309156839235478211e-05 5.599577076864483871e+01
2.336536091940093728e-05 5.663631657020554400e+01
2.364239975464892015e-05 5.728418931142341108e+01
2.392272338898481410e-05 5.793947278850203730e+01
2.420637076967398430e-05 5.860225175573680190e+01
2.449338130577244940e-05 5.927261193646488380e+01
2.478379487360237354e-05 5.995064003414140075e+01
2.507765182229203450e-05 6.063642374354002129e+01
2.537499297938217553e-05 6.133005176208411058e+01
2.567585965649807345e-05 6.203161380130455171e+01
2.598029365508963351e-05 6.274120059843097863e+01
2.628833727223879303e-05 6.345890392811370617e+01
2.660003330653630036e-05 6.418481661394463345e+01
2.691542506402816735e-05 6.491903253697009291e+01
2.723455636423211052e-05 6.566164664903325843e+01
2.755747154622610520e-05 6.641275498730014704e+01
2.788421547480835806e-05 6.717245468669320019e+01
2.821483354673081915e-05 6.794084399243205041e+01
2.854937169700664319e-05 6.871802227271764707e+01
2.888787640529185438e-05 6.950409003155921539e+01
2.923039470234353894e-05 7.029914892174964791e+01
2.957697417655367773e-05 7.110330175798803509e+01
2.992766298056140386e-05 7.191665253015221992e+01
3.028250983794275039e-05 7.273930641672255604e+01
3.064156404998033409e-05 7.357136979835912882e+01
3.100487550251330418e-05 7.441295027163454279e+01
3.137249467286786408e-05 7.526415666292172091e+01
3.174447263687096518e-05 7.612509904244268455e+01
3.212086107594615926e-05 7.699588873847476123e+01
3.250171228429421532e-05 7.787663835172146776e+01
3.288707917615896144e-05 7.876746176984673298e+01
3.327701529317850747e-05 7.966847418216849519e+01
3.367157481182468805e-05 8.057979209202811433e+01
3.407081255092965505e-05 8.150153332755949975e+01
3.447478397930276372e-05 8.243381706215410532e+01
3.488354522343673620e-05 8.337676383087431020e+01
3.529715307530590756e-05 8.433049554599750763e+01
3.571566500025694763e-05 8.529513551273748817e+01
3.613913914499239719e-05 8.627080844514482294e+01
3.656763434564996640e-05 8.725764048218938740e+01
3.700121013597646374e-05 8.825575920402525298e+01
3.743992675559979102e-05 8.926529364844139991e+01
3.788384515839795413e-05 9.028637432750005587e+01
3.833302702096798309e-05 9.131913324436483492e+01
3.878753475119535758e-05 9.236370391032077976e+01
3.924743149692418197e-05 9.342022136198717419e+01
3.971278115473137604e-05 9.448882217872929346e+01
4.018364837880372253e-05 9.556964450026519842e+01
4.066009858992092937e-05 9.666282804447637034e+01
4.114219798454524869e-05 9.776851412541962816e+01
4.163001354401800491e-05 9.888684567154467686e+01
4.212361304386644034e-05 1.000179672432011131e+02
4.262306506321965875e-05 1.011620250386493041e+02
4.312843899433701415e-05 1.023191669154828674e+02
4.363980505224952094e-05 1.034895424192515065e+02
4.415723428451469188e-05 1.046733028029531596e+02
4.468079858108837504e-05 1.058706010464999423e+02
4.521057068431219388e-05 1.070815918764037065e+02
4.574662419902082543e-05 1.083064317856905632e+02
4.628903360276784962e-05 1.095452790540352339e+02
4.683787425617361877e-05 1.107982937681301649e+02
4.739322241339595358e-05 1.120656378422839907e+02
4.795515523272398425e-05 1.133474750392533963e+02
4.852375078729901259e-05 1.146439709913146459e+02
4.909908807596099253e-05 1.159552932215713525e+02
4.968124703422516230e-05 1.172816111655089344e+02
5.027030854538732405e-05 1.186230961927899870e+02
5.086635445176178902e-05 1.199799216292997670e+02
5.146946756605263909e-05 1.213522627794437767e+02
5.207973168285870419e-05 1.227402969486944500e+02
5.269723159031655197e-05 1.241442034663986220e+02
5.332205308187983614e-05 1.255641636996468833e+02
5.395428296824003166e-05 1.270003610554295363e+02
5.459400908938685570e-05 1.284529810267082723e+02
5.524132032681281304e-05 1.299222112220343774e+02
5.589630661586244854e-05 1.314082413896217929e+02
5.655905895822685561e-05 1.329112634416906360e+02
5.722966943458810275e-05 1.344314714790905612e+02
5.790823121741181626e-05 1.359690618161999112e+02
5.859483858389259486e-05 1.375242330061090854e+02
5.928958692905294056e-05 1.390971858660905980e+02
5.999257277899632234e-05 1.406881235033550013e+02
6.070389380431914333e-05 1.422972513411018838e+02
6.142364883367993755e-05 1.439247771448636684e+02
6.215193786753064810e-05 1.455709110491505669e+02
6.288886209201082714e-05 1.472358655843963220e+02
6.363452389300510304e-05 1.489198557042091693e+02
6.438902687036947823e-05 1.506230988129331081e+02
6.515247585232407238e-05 1.523458147935205034e+02
6.592497691001867385e-05 1.540882260357210782e+02
6.670663737226901232e-05 1.558505574622504071e+02
6.749756584046906526e-05 1.576330365139916978e+02
6.829787220368018408e-05 1.594358931808875752e+02
6.910766765389779920e-05 1.612593600699341039e+02
6.992706470150115191e-05 1.631036724363521557e+02
7.075617719088404735e-05 1.649690682136241833e+02
7.159512031627312026e-05 1.668557880438713710e+02
7.244401063773158063e-05 1.687640753085706251e+02
7.330296609735407706e-05 1.706941761596216622e+02
7.417210603565372142e-05 1.726463395507637415e+02
7.505155120814174915e-05 1.746208172693434619e+02
7.594142380210614418e-05 1.766178639684480913e+02
7.684184745358674836e-05 1.786377371993924612e+02
7.775294726455403839e-05 1.806806974445818810e+02
7.867484982028934734e-05 1.827470081507373436e+02
7.960768320697267039e-05 1.848369357624991665e+02
8.055157702947903029e-05 1.869507497564137282e+02
8.150666242938422947e-05 1.890887226752930985e+02
8.247307210318652088e-05 1.912511301629741070e+02
8.345094032074194812e-05 1.934382509994594557e+02
8.444040294391979206e-05 1.956503671066408572e+02
8.544159744547931673e-05 1.978877634931200475e+02
8.645466292816862751e-05 2.001507283746567794e+02
8.747974014405248582e-05 2.024395532393273811e+02
8.851697151406678974e-05 2.047545328844568644e+02
8.956650114780653760e-05 2.070959654539623784e+02
9.062847486354857552e-05 2.094641524761204892e+02
9.170304020850976597e-05 2.118593989017484773e+02
9.279034647934824795e-05 2.142820131428231321e+02
9.389054474290473950e-05 2.167323071115216919e+02
9.500378785719275961e-05 2.192105962597085806e+02
9.613023049263495030e-05 2.217171996188574781e+02
9.727002915355298016e-05 2.242524398404223973e+02
9.842334219991243863e-05 2.268166432366645608e+02
9.959032986932339875e-05 2.294101398219258954e+02
1.007711542993049424e-04 2.320332633543750660e+02
1.019659795498105447e-04 2.346863513782122936e+02
1.031749716260230723e-04 2.373697452663519414e+02
1.043982985014187180e-04 2.400837902635780097e+02
1.056361301411041679e-04 2.428288355243131775e+02
1.068886385254322460e-04 2.456052340029551999e+02
1.081559976738946400e-04 2.484133424754001851e+02
1.094383836693014258e-04 2.512535217422238816e+02
1.107359746822437178e-04 2.541261366823482604e+02
1.120489509958494200e-04 2.570315562987083240e+02
1.133774950308306673e-04 2.599701537644175460e+02
1.147217913708283531e-04 2.629423064694423147e+02
1.160820267880588360e-04 2.659483960677980008e+02
1.174583902692618665e-04 2.689888085252584347e+02
1.188510730419590686e-04 2.720639341676003369e+02
1.202602686010219215e-04 2.751741677293742327e+02
1.216861727355553517e-04 2.783199084032175961e+02
1.231289835561002707e-04 2.815015598897111317e+02
1.245889015221577278e-04 2.847195304477833702e+02
1.260661294700415218e-04 2.879742329456767038e+02
1.275608726410577809e-04 2.912660849124681022e+02
1.290733387100220818e-04 2.945955085901678672e+02
1.306037378141124551e-04 2.979629309863820481e+02
1.321522825820647268e-04 3.013687839275634701e+02
1.337191881637159164e-04 3.048135040222182965e+02
1.353046722598946067e-04 3.082975323537218060e+02
1.369089551526690186e-04 3.118213148245652633e+02
1.385322597359516807e-04 3.153853023432076270e+02
1.401748115464677123e-04 3.189899508794508733e+02
1.418368387950902994e-04 3.226357215203891542e+02
1.435185723985469132e-04 3.263230805269560619e+02
1.452202460115035901e-04 3.300524993910912599e+02
1.469420960590263239e-04 3.338244548935176113e+02
1.486843617694306573e-04 3.376394291621494403e+02
1.504472852075187668e-04 3.414979097311302212e+02
1.522311113082106004e-04 3.454003896005033312e+02
1.540360879105759546e-04 3.493473672965361629e+02
1.558624657922662955e-04 3.533393469326870786e+02
1.577104987043587668e-04 3.573768382712377729e+02
1.595804434066106772e-04 3.614603567855841106e+02
1.614725597031331668e-04 3.655904237232056744e+02
1.633871104784875774e-04 3.697675661693087363e+02
1.653243617342089978e-04 3.739923171111556712e+02
1.672845826257656052e-04 3.782652154896690604e+02
1.692680454999517402e-04 3.825868057452190669e+02
1.712750259327288672e-04 3.869576376896952752e+02
1.733058027675124122e-04 3.913782671957931143e+02
1.753606581539133419e-04 3.958492563088449856e+02
1.774398775869394991e-04 4.003711733136791509e+02
1.795437499466604077e-04 4.049445928021816030e+02
1.816725675383452769e-04 4.095700957415630796e+02
1.838266261330724714e-04 4.142482695433338336e+02
1.860062250088249480e-04 4.189797081330040101e+02
1.882116669920703576e-04 4.237650120205095732e+02
1.904432584998338898e-04 4.286047883713681586e+02
1.927013095822729949e-04 4.334996510785849750e+02
1.949861339657521671e-04 4.384502208352954540e+02
1.972980490964331302e-04 4.434571252081813668e+02
1.996373761843787183e-04 4.485209987116268167e+02
2.020044402481812121e-04 4.536424828826731073e+02
2.043995701601193052e-04 4.588222263567276400e+02
2.068230986918497721e-04 4.640608849440730523e+02
2.092753625606438113e-04 4.693591217071707433e+02
2.117567024761665749e-04 4.747176067811643065e+02
2.142674631878166609e-04 4.801370161229837095e+02
2.168079935326235898e-04 4.856180324983951664e+02
2.193786464837131330e-04 4.911613461279478088e+02
2.219797791993508994e-04 4.967676547661514519e+02
2.246117530725614446e-04 5.024376637804185179e+02
2.272749337813416578e-04 5.081720862307916491e+02
2.299696913394656892e-04 5.139716429504466078e+02
2.326964001478936707e-04 5.198370626269903596e+02
2.354554390467901361e-04 5.257690818845613876e+02
2.382471913681575649e-04 5.317684453667234266e+02
2.410720449890980032e-04 5.378359058201855305e+02
2.439303923856999724e-04 5.439722241793274407e+02
2.468226306875706934e-04 5.501781696515664635e+02
2.497491617330107835e-04 5.564545198035452813e+02
2.527103921248436205e-04 5.628020606481653658e+02
2.557067332869101097e-04 5.692215867324742931e+02
2.587386015212266564e-04 5.757139012264001394e+02
2.618064180658290869e-04 5.822798160123586513e+02
2.649106091532941955e-04 5.889201517499674310e+02
2.680516060699620110e-04 5.956357363773220186e+02
2.712298452158562359e-04 6.024274041823301786e+02
2.744457681653151627e-04 6.092959981122245381e+02
2.776998217283456450e-04 6.162423700783436971e+02
2.809924580126976833e-04 6.232673810451799454e+02
2.843241344866816894e-04 6.303719011202286993e+02
2.876953140427263153e-04 6.375568096446218078e+02
2.911064650616915911e-04 6.448229952845671278e+02
2.945580614779446369e-04 6.521713561235790166e+02
2.980505828452048329e-04 6.596027997555303273e+02
3.015845144031749814e-04 6.671182433785185140e+02
3.051603471449546132e-04 6.747186138895426666e+02
3.087785778852603731e-04 6.824048479800196674e+02
3.124397093294507756e-04 6.901778922321221899e+02
3.161442501433689911e-04 6.980387032159566161e+02
3.198927150240187867e-04 7.059882475875895125e+02
3.236856247710705333e-04 7.140275021879104997e+02
3.275235063592227551e-04 7.221574541423686924e+02
3.314068930114170020e-04 7.303791009615441681e+02
3.353363242729221426e-04 7.386934500106349333e+02
3.393123460862975662e-04 7.471015143991570540e+02
3.433355108672428283e-04 7.556043154599460649e+02
3.474063775813525509e-04 7.642028849537480255e+02
3.515255118217721860e-04 7.728982651750706054e+02
3.556934858877838085e-04 7.816915090478195225e+02
3.599108788643178166e-04 7.905836802216196020e+02
3.641782767024080518e-04 7.995758531687822597e+02
3.684962723006056243e-04 8.086691132820004668e+02
3.728654655873493836e-04 8.178645569726794520e+02
3.772864636043222011e-04 8.271632917699898826e+02
3.817598805907892676e-04 8.365664364205890706e+02
3.862863380689390619e-04 8.460751209890233895e+02
3.908664649302360421e-04 8.556904869588388465e+02
3.955008975227947642e-04 8.654136873343647949e+02
4.001902797397965147e-04 8.752458867432002307e+02
4.049352631089440675e-04 8.851882615393823244e+02
4.097365068829873606e-04 8.952419999072648125e+02
4.145946781313158123e-04 9.054083019660679383e+02
4.195104518326392830e-04 9.156883798394891301e+02
4.244845109687679858e-04 9.260834538043076236e+02
4.295175466195013726e-04 9.365947485621570650e+02
4.346102580586495780e-04 9.472234997783306198e+02
4.397633528511819454e-04 9.579709549972301375e+02
4.449775469515388480e-04 9.688383737348347040e+02
4.502535648031022507e-04 9.798270275714603486e+02
4.555921394388456674e-04 9.909382002449082165e+02
4.609940125831845465e-04 1.002173187743956532e+03
4.664599347550225862e-04 1.013533298402156447e+03
4.719906653720314376e-04 1.025019852991998050e+03
4.775869728561596764e-04 1.036634184819390612e+03
4.832496347403949502e-04 1.048377639818442276e+03
4.889794377767928526e-04 1.060251576646584226e+03
4.947771780457829336e-04 1.072257366779973381e+03
5.006436610667790599e-04 1.084396394609227173e+03
5.065797019100888110e-04 1.096670057535412525e+03
5.125861253101624080e-04 1.109079766066363845e+03
5.186637657801761864e-04 1.121626943913233390e+03
5.248134677279755501e-04 1.134313028087354041e+03
5.310360855733996330e-04 1.147139467849382527e+03
5.373324838669847397e-04 1.160107714884746201e+03
5.437035374100876580e-04 1.173219227765890309e+03
5.501501313764253732e-04 1.186475477845172463e+03
5.566731614350585054e-04 1.199877949392227947e+03
5.632735338748334330e-04 1.213428139668521226e+03
5.699521657302964372e-04 1.227127559001625286e+03
5.767099849091093583e-04 1.240977730859240410e+03
5.835479303209627515e-04 1.254980191922853692e+03
5.904669520080307790e-04 1.269136492161128899e+03
5.974680112769648012e-04 1.283448194902935256e+03
6.045520808324520139e-04 1.297916876910017436e+03
6.117201449123665620e-04 1.312544128449303116e+03
6.189731994245070571e-04 1.327331553364792398e+03
6.263122520849744935e-04 1.342280769149077969e+03
6.337383225581725643e-04 1.357393407014394143e+03
6.412524425984824196e-04 1.372671111963236854e+03
6.488556561936094803e-04 1.388115542858523668e+03
6.565490197096288724e-04 1.403728372493242659e+03
6.643336020377608141e-04 1.419511287629501339e+03
6.722104847428696673e-04 1.435465981688307465e+03
6.801807622137403218e-04 1.451594144680137333e+03
6.882455418151259491e-04 1.467897477266922806e+03
6.964059440416020368e-04 1.484377693124703455e+03
7.046631026732453522e-04 1.501036518976142133e+03
7.130181649331537733e-04 1.517875694621734510e+03
7.214722916468461252e-04 1.534896972969706212e+03
7.300266574035330254e-04 1.552102120064536848e+03
7.386824507193188007e-04 1.569492915114111611e+03
7.474408742023268878e-04 1.587071150515439740e+03
7.563031447197838446e-04 1.604838631878905744e+03
7.652704935670948247e-04 1.622797178051088849e+03
7.743441666389050924e-04 1.640948621135982876e+03
7.835254246022094887e-04 1.659294806514729316e+03
7.928155430715013883e-04 1.677837592863721511e+03
8.022158127860031093e-04 1.696578852171113340e+03
8.117275397889980480e-04 1.715520469751651945e+03
8.213520456092839473e-04 1.734664344259823793e+03
8.310906674447912082e-04 1.754012387701289526e+03
8.409447583483567034e-04 1.773566523823374837e+03
8.509156874157224829e-04 1.793328669786660384e+03
8.610048399757496123e-04 1.813300741775176903e+03
8.712136177828879108e-04 1.833484667524699717e+03
8.815434392119413792e-04 1.853882386517955865e+03
8.919957394551195594e-04 1.874495849942112727e+03
9.025719707214486598e-04 1.895327020643558626e+03
9.132736024385323644e-04 1.916377873079871961e+03
9.241021214567103539e-04 1.937650393268870175e+03
9.350590322556369838e-04 1.959146578734833156e+03
9.461458571533048383e-04 1.980868438451699376e+03
9.573641365175605388e-04 2.002817992783318005e+03
9.687154289801055453e-04 2.024997273420609872e+03
9.802013116530579502e-04 2.047408323315662756e+03
9.918233803480659434e-04 2.070053196612646389e+03
1.003583249798026614e-03 2.092933958575546058e+03
1.015482553881432532e-03 2.116052685512678636e+03
1.027522945849373114e-03 2.139411464697850533e+03
1.039706098555238023e-03 2.163012394288235555e+03
1.052033704687135212e-03 2.186857583212305599e+03
1.064507477003066730e-03 2.210949129346218342e+03
1.077129148568895271e-03 2.235289078533100565e+03
1.089900472999131599e-03 2.259879472587555938e+03
1.102823224700570821e-03 2.284722359474237237e+03
1.115899199118830856e-03 2.309819793095921341e+03
1.129130212987800030e-03 2.335173833076116352e+03
1.142518104582050621e-03 2.360786544536108977e+03
1.156064733972241541e-03 2.386659997866414869e+03
1.169771983283551592e-03 2.412796268492511444e+03
1.183641756957176661e-03 2.439197436634869064e+03
1.197675982014922112e-03 2.465865587063147814e+03
1.211876608326943692e-03 2.492802808844596711e+03
1.226245608882652353e-03 2.520011195086464340e+03
1.240784980064835044e-03 2.547492842672460029e+03
1.255496741927026585e-03 2.575249851993165066e+03
1.270382938474170793e-03 2.603284326670383507e+03
1.285445637946602089e-03 2.631598373275297945e+03
1.300686933107408514e-03 2.660194101040384794e+03
1.316108941533187865e-03 2.689073621565161375e+03
1.331713805908259392e-03 2.718239046060327382e+03
1.347503694322359485e-03 2.747692447963210270e+03
1.363480800571872497e-03 2.777435868431910421e+03
1.379647344464622963e-03 2.807471345604657472e+03
1.396005572128297722e-03 2.837800915059981435e+03
1.412557756322509010e-03 2.868426609402512895e+03
1.429306196754567262e-03 2.899350457841063871e+03
1.446253220398993752e-03 2.930574485758863375e+03
1.463401181820825131e-03 2.962100714275927203e+03
1.480752463502743024e-03 2.993931159803556966e+03
1.498309476176097220e-03 3.026067833590840564e+03
1.516074659155839787e-03 3.058512741263182306e+03
1.534050480679435618e-03 3.091267882352797187e+03
1.552239438249793406e-03 3.124335249821171146e+03
1.570644058982260428e-03 3.157716829573348150e+03
1.589266899955726897e-03 3.191414599964131867e+03
1.608110548567906646e-03 3.225430531296079607e+03
1.627177622894816289e-03 3.259766585309364018e+03
1.646470772054523966e-03 3.294424714663327450e+03
1.665992676575208222e-03 3.329406862406371147e+03
1.685746048767585359e-03 3.364714929282854882e+03
1.705733633101740596e-03 3.400350692117171093e+03
1.725958206588447830e-03 3.436315886063695416e+03
1.746422579164990350e-03 3.472612227184699805e+03
1.767129594085566861e-03 3.509241411716204311e+03
1.788082128316324446e-03 3.546205115323719383e+03
1.809283092935073988e-03 3.583504992347904590e+03
1.830735433535748968e-03 3.621142675040164704e+03
1.852442130637648853e-03 3.659119772788293631e+03
1.874406200099553365e-03 3.697437871332114355e+03
1.896630693538730195e-03 3.736098531969230407e+03
1.919118698754917899e-03 3.775103290750819269e+03
1.941873340159334287e-03 3.814453657667712378e+03
1.964897779208775799e-03 3.854151115826663045e+03
1.988195214844850570e-03 3.894197120616892789e+03
2.011768883938441690e-03 3.934593098867046592e+03
2.035622061739419519e-03 3.975340447992615736e+03
2.059758062331697170e-03 4.016440535133829144e+03
2.084180239093676862e-03 4.057894696284236943e+03
2.108891985164162378e-03 4.099704231895254452e+03
2.133896733913779285e-03 4.141870333298537844e+03
2.159197959422011742e-03 4.184394080923523688e+03
2.184799176959869790e-03 4.227276511096527429e+03
2.210703943478292948e-03 4.270518617880450620e+03
2.236915858102340830e-03 4.314121352013170508e+03
2.263438562631247142e-03 4.358085619836360820e+03
2.290275742044389513e-03 4.402412282215346750e+03
2.317431125013282717e-03 4.447102153450035075e+03
2.344908484419620017e-03 4.492156000177146780e+03
2.372711637879465832e-03 4.537574540263967720e+03
2.400844448273663917e-03 4.583358441693864734e+03
2.429310824284537824e-03 4.629508321443841851e+03
2.458114720938937414e-03 4.676024744354322138e+03
2.487260140157754578e-03 4.722908221991461687e+03
2.516751131311926841e-03 4.770159211502237667e+03
2.546591791785047642e-03 4.817778114462670601e+03
2.576786267542641000e-03 4.865765275719300917e+03
2.607338753708193357e-03 4.914120982224460022e+03
2.638253495145999848e-03 4.962845461865374091e+03
2.669534787050947735e-03 5.011938849878504698e+03
2.701186975545265181e-03 5.061401080018183166e+03
2.733214458282362015e-03 5.111231979520612185e+03
2.765621685057824495e-03 5.161431303467147700e+03
2.798413158427656873e-03 5.211998733437193550e+03
2.831593434333852608e-03 5.262933876156997030e+03
2.865167122737372844e-03 5.314236262145312139e+03
2.899138888258656621e-03 5.365905344356477144e+03
2.933513450825694924e-03 5.417940496821209308e+03
2.968295586329808191e-03 5.470341013285848931e+03
3.003490127289191059e-03 5.523106105850553831e+03
3.039101963520330144e-03 5.576234903606895386e+03
3.075136042817368156e-03 5.629726451275554609e+03
3.111597371639552700e-03 5.683579707844673067e+03
3.148491015806804006e-03 5.737793545209492549e+03
3.185822101203549493e-03 5.792366746813712780e+03
3.223595814490894974e-03 5.847298006293533945e+03
3.261817403827247004e-03 5.902585926124681464e+03
3.300492179597462258e-03 5.958229016273321577e+03
3.339625515150675301e-03 6.014225688119802726e+03
3.379222847546839870e-03 6.070574113814070188e+03
3.419289678312141534e-03 6.127272196119664841e+03
3.459831574203361959e-03 6.184317718720503763e+03
3.500854167981307108e-03 6.241708353730358795e+03
3.542363159193395207e-03 6.299441660199657235e+03
3.584364314965550642e-03 6.357515082633979546e+03
3.626863470803458420e-03 6.415925949524851603e+03
3.669866531403333156e-03 6.474671471893972011e+03
3.713379471472297993e-03 6.533748741851843988e+03
3.757408336558496625e-03 6.593154731171904132e+03
3.801959243891025585e-03 6.652886289881014818e+03
3.847038383229865917e-03 6.712940144867654453e+03
3.892652017725853255e-03 6.773312898508586841e+03
3.938806484790864128e-03 6.834001027315383908e+03
3.985508196978314321e-03 6.895000880601606696e+03
4.032763642874104618e-03 6.956308679172059783e+03
4.080579387998104976e-03 7.017920514035016822e+03
4.128962075716374053e-03 7.079832345138746859e+03
4.177918428164149184e-03 7.142040000133424655e+03
4.227455247179803290e-03 7.204539112718111028e+03
4.277579415249867581e-03 7.267324860805887511e+03
4.328297896465267518e-03 7.330392168382339150e+03
4.379617737488891716e-03 7.393735805428889762e+03
4.431546068534614365e-03 7.457350386707629696e+03
4.484090104357973255e-03 7.521230370529895481e+03
4.537257145258546780e-03 7.585370057566156902e+03
4.591054578094237205e-03 7.649763589698944088e+03
4.645489877307577321e-03 7.714404948920398965e+03
4.700570605964209635e-03 7.779287956276049954e+03
4.756304416803658688e-03 7.844406270856434276e+03
4.812699053302602926e-03 7.909753388838477804e+03
4.869762350750709429e-03 7.975322642577820261e+03
4.927502237339252689e-03 8.041107199754195790e+03
4.985926735262626724e-03 8.107100062571345916e+03
5.045043961832931800e-03 8.173294067013195672e+03
5.104862130607746781e-03 8.239681882157910877e+03
5.165389552531323911e-03 8.306256009551687384e+03
5.226634637089264991e-03 8.373008782643821178e+03
5.288605893476911422e-03 8.439932357522833627e+03
5.351311931781590342e-03 8.507018323646694625e+03
5.414761464178870394e-03 8.574257534147795013e+03
5.478963306142986718e-03 8.641640601156052071e+03
5.543926377671665011e-03 8.709157935101402472e+03
5.609659704525417519e-03 8.776799744418838600e+03
5.676172419481555556e-03 8.844556035349196463e+03
5.743473763603072074e-03 8.912416611837936216e+03
5.811573087522569486e-03 8.980371075534487318e+03
5.880479852741379333e-03 9.048408825894548499e+03
5.950203632944155684e-03 9.116519060387565332e+03
6.020754115328983032e-03 9.184690774812053860e+03
6.092141101953290130e-03 9.252912763720802104e+03
6.164374511095721543e-03 9.321173620958345055e+03
6.237464378634150798e-03 9.389461740313352493e+03
6.311420859440014693e-03 9.457765316287695896e+03
6.386254228789229812e-03 9.526072344984568190e+03
6.461974883789785816e-03 9.594370625118179305e+03
6.538593344826291315e-03 9.662647759146928365e+03
6.616120257021641457e-03 9.730891154531882421e+03
6.694566391716017147e-03 9.799087879816734130e+03
6.773942647963429251e-03 9.867223858572107929e+03
6.854260054045967394e-03 9.935284412666906064e+03
6.935529769006079474e-03 1.000325463376946936e+04
7.017763084196940865e-03 1.007111938640537483e+04
7.100971424851249859e-03 1.013886331022658487e+04
7.185166351668610674e-03 1.020647082246475293e+04
7.270359562421746871e-03 1.027392612057107181e+04
7.356562893581725625e-03 1.034121318504532610e+04
7.443788321962519806e-03 1.040831578245685341e+04
7.532047966384998981e-03 1.047521746865961359e+04
7.621354089360690177e-03 1.054190159220361784e+04
7.711719098795488843e-03 1.060835129794539898e+04
7.803155549713580198e-03 1.067454953085865782e+04
7.895676146001768744e-03 1.074047904004807788e+04
7.989293742174550725e-03 1.080612238296736177e+04
8.084021345160063987e-03 1.087146192984335175e+04
8.179872116107222285e-03 1.093647986830798800e+04
8.276859372214289898e-03 1.100115820823924332e+04
8.374996588579139423e-03 1.106547877338828766e+04
8.474297400071396577e-03 1.112942222746561129e+04
8.574775603226890072e-03 1.119296738668627222e+04
8.676445158164453400e-03 1.125609269254478022e+04
8.779320190525508744e-03 1.131877637359173787e+04
8.883414993436641177e-03 1.138099645277315904e+04
8.988744029495447652e-03 1.144273075508890179e+04
9.095321932779884544e-03 1.150395691557188184e+04
9.203163510881543982e-03 1.156465238758848682e+04
9.312283746962919662e-03 1.162479445146177386e+04
9.422697801839146139e-03 1.168436022341661192e+04
9.534421016084381612e-03 1.174332666484853326e+04
9.647468912163194993e-03 1.180167059191423868e+04
9.761857196587160265e-03 1.185936868544426397e+04
9.877601762097138610e-03 1.191639750117640324e+04
9.994718689871315981e-03 1.197273348030853776e+04
1.011322425175948531e-02 1.202835296036894397e+04
1.023313491254379884e-02 1.208323218640209052e+04
1.035446733222634280e-02 1.213734732246724889e+04
1.047723836834382576e-02 1.219067446344685413e+04
1.060146507830967040e-02 1.224318936157852659e+04
1.072716472178398411e-02 1.229486539555998388e+04
1.085435476307151058e-02 1.234567473701378549e+04
1.098305287354808119e-02 1.239558947168325358e+04
1.111327693411581601e-02 1.244458162295495458e+04
1.124504503768745250e-02 1.249262316844711131e+04
1.137837549170006742e-02 1.253968605703324101e+04
1.151328682065872432e-02 1.258574222629405995e+04
1.164979776871016663e-02 1.263076362038993648e+04
1.178792730224707298e-02 1.267472220834571090e+04
1.192769461254319235e-02 1.271759000273838683e+04
1.206911911841972856e-02 1.275933907877802449e+04
1.221222046894327937e-02 1.279994159377093274e+04
1.235701854615589047e-02 1.283936980695332022e+04
1.250353346783734942e-02 1.287759609968373297e+04
1.265178559030030389e-02 1.291459299598019788e+04
1.280179551121849585e-02 1.295033318338885147e+04
1.295358407248855225e-02 1.298478953416873992e+04
1.310717236312563920e-02 1.301793512677723265e+04
1.326258172219357996e-02 1.304974325405800118e+04
1.341983374176958406e-02 1.308018557299826170e+04
1.357895026994419309e-02 1.310923018933309140e+04
1.373995341385678484e-02 1.313684499876689733e+04
1.390286554276708511e-02 1.316299817036272543e+04
1.406770929116301673e-02 1.318765817658392552e+04
1.423450756190555548e-02 1.321079382376555077e+04
1.440328352941072122e-02 1.323237428298481791e+04
1.457406064286936864e-02 1.325236912130288511e+04
1.474686262950514366e-02 1.327074833334418327e+04
1.492171349787108428e-02 1.328748237318181964e+04
1.509863754118522666e-02 1.330254218649375434e+04
1.527765934070592774e-02 1.331589924295395394e+04
1.545880376914703438e-02 1.332752556882136741e+04
1.564209599413363821e-02 1.333739377968765075e+04
1.582756148169878196e-02 1.334547711334382620e+04
1.601522599982164313e-02 1.335174946272409034e+04
1.620511562200764588e-02 1.335618540888461939e+04
1.639725673091097652e-02 1.335876025397268131e+04
1.659167602200021727e-02 1.335945005414144907e+04
1.678840050726723362e-02 1.335823146945951521e+04
1.698745751898017922e-02 1.335508010464440304e+04
1.718887471348093388e-02 1.334997131972957868e+04
1.739268007502761323e-02 1.334288135362970024e+04
1.759890191968253512e-02 1.333378737485252714e+04
1.780756889924647868e-02 1.332266751795367782e+04
1.801871000523939254e-02 1.330950091967725893e+04
1.823235457292840533e-02 1.329426775472144254e+04
1.844853228540357243e-02 1.327694927106647629e+04
1.866727317770197278e-02 1.325752782480158567e+04
1.888860764098059669e-02 1.323598691438688365e+04
1.911256642673891601e-02 1.321231121428544793e+04
1.933918065109131376e-02 1.318648660789963651e+04
1.956848179909029609e-02 1.315850021974641459e+04
1.980050172910089584e-02 1.312834044680498300e+04
2.003527267722701732e-02 1.309599698897007329e+04
2.027282726179012104e-02 1.306146087854512734e+04
2.051319848786123043e-02 1.302472450870772809e+04
2.075641975184648255e-02 1.298578166088217222e+04
2.100252484612711787e-02 1.294462753848621287e+04
2.125154796375450933e-02 1.290126131189366606e+04
2.150352370320083098e-02 1.285568974498856369e+04
2.175848707316599059e-02 1.280792187806754919e+04
2.201647349744174920e-02 1.275796809672406562e+04
2.227751881983329810e-02 1.270584013495013460e+04
2.254165930913931346e-02 1.265155107684722861e+04
2.280893166419101920e-02 1.259511535692590041e+04
2.307937301895103197e-02 1.253654875897522106e+04
2.335302094767253978e-02 1.247586841348522285e+04
2.362991347011988291e-02 1.241309279360738947e+04
2.391008905685081815e-02 1.234824170964048244e+04
2.419358663456150707e-02 1.228133630203111898e+04
2.448044559149486002e-02 1.221239903288073401e+04
2.477070578291303352e-02 1.214145367595277821e+04
2.506440753663479251e-02 1.206852530517622654e+04
2.536159165863844864e-02 1.199364028164418050e+04
2.566229943873145000e-02 1.191682623910778602e+04
2.596657265628695560e-02 1.183811206796994520e+04
2.627445358604855313e-02 1.175752789778346596e+04
2.658598500400378636e-02 1.167510701188589883e+04
2.690121019332732122e-02 1.159090914685857751e+04
2.722017295039447574e-02 1.150501214741838885e+04
2.754291759086630736e-02 1.141749399345451275e+04
2.786948895584658026e-02 1.132843233199182941e+04
2.819993241811187198e-02 1.123790439323096325e+04
2.853429388841552047e-02 1.114598690973921839e+04
2.887261982186634102e-02 1.105275603884255361e+04
2.921495722438284884e-02 1.095828728825972939e+04
2.956135365922426400e-02 1.086265544501080876e+04
2.991185725359869763e-02 1.076593450762366047e+04
3.026651670534981353e-02 1.066819762165366410e+04
3.062538128972274939e-02 1.056951701852368569e+04
3.098850086621030356e-02 1.046996395768333969e+04
3.135592588548010567e-02 1.036960867208006312e+04
3.172770739638428733e-02 1.026852031692598939e+04
3.210389705305188163e-02 1.016676692173913943e+04
3.248454712206556155e-02 1.006441534563031382e+04
3.286971048972334858e-02 9.961531235800986906e+03
3.325944066938651966e-02 9.858179025258625188e+03
3.365379180891444472e-02 9.754440144586578754e+03
3.405281869818792273e-02 9.650441459179675803e+03
3.445657677672136349e-02 9.546313278936977440e+03
3.486512214136541082e-02 9.442181361546756307e+03
3.527851155410088174e-02 9.338166895119600667e+03
3.569680244992509688e-02 9.234386496400058604e+03
3.612005294483160156e-02 9.130952223684711498e+03
3.654832184388480398e-02 9.027971603574593246e+03
3.698166864939003012e-02 8.925547670693469627e+03
3.742015356916063989e-02 8.823779019512625382e+03
3.786383752488306498e-02 8.722759867436274362e+03
3.831278216058109365e-02 8.622580128317227718e+03
3.876704985118054753e-02 8.523325495593329833e+03
3.922670371117527310e-02 8.425077534257903608e+03
3.969180760339630770e-02 8.327913780902563303e+03
4.016242614788463616e-02 8.231907851099425898e+03
4.063862473086930771e-02 8.137129553419079457e+03
4.112046951385199545e-02 8.043645009412882246e+03
4.160802744279931686e-02 7.951517044459734279e+03
4.210136625744390765e-02 7.860807263207847427e+03
4.260055450069622635e-02 7.771574966521456190e+03
4.310566152816750624e-02 7.683876146221290583e+03
4.361675751780585281e-02 7.597763624741332023e+03
4.413391347964654848e-02 7.513287206584148407e+03
4.465720126567798015e-02 7.430493832401856707e+03
4.518669357982437601e-02 7.349427735277437932e+03
4.572246398804729467e-02 7.270130598821869171e+03
4.626458692856647709e-02 7.192641716744205041e+03
4.681313772220210834e-02 7.116998153591509436e+03
4.736819258283962719e-02 7.043234906396644874e+03
4.792982862801871413e-02 6.971385067011367937e+03
4.849812388964754722e-02 6.901471571955251420e+03
4.907315732484457405e-02 6.833462823948591904e+03
4.965500882690841722e-02 6.767307391702453060e+03
5.024375923641798830e-02 6.702955525105767265e+03
5.083949035246426024e-02 6.640359141342661133e+03
5.144228494401519025e-02 6.579471762010203747e+03
5.205222676141518096e-02 6.520248452820863349e+03
5.266940054802139726e-02 6.462645765773383573e+03
5.329389205197753582e-02 6.406619084292965454e+03
5.392578803812742710e-02 6.352082952747434319e+03
5.456517630006987862e-02 6.298920434687851412e+03
5.521214567235648712e-02 6.247017400006422577e+03
5.586678604283381450e-02 6.196263353149035538e+03
5.652918836513242534e-02 6.146551248143900921e+03
5.719944467130349403e-02 6.097776960301907820e+03
5.787764808460549304e-02 6.049815425734684140e+03
5.856389283244242683e-02 6.002506781929086173e+03
5.925827425945549842e-02 5.955692518646101234e+03
5.996088884077004078e-02 5.909218918401985320e+03
6.067183419539921851e-02 5.862936945129644300e+03
6.139120909980726876e-02 5.816693088057822933e+03
6.211911350163294709e-02 5.770311588811608999e+03
6.285564853357596127e-02 5.723617418661514421e+03
6.360091652744809254e-02 5.676441545699699418e+03
6.435502102839081584e-02 5.628620701940906656e+03
6.511806680926136848e-02 5.579989873574514604e+03
6.589015988518986955e-02 5.530382855735280828e+03
6.667140752830849615e-02 5.479640449355619239e+03
6.746191828265558910e-02 5.427611196026297876e+03
6.826180197925643678e-02 5.374155020370393686e+03
6.907116975138284654e-02 5.319145470139240388e+03
6.989013404999344647e-02 5.262465085725769313e+03
7.071880865935760430e-02 5.204005770000731900e+03
7.155730871286405947e-02 5.143682635176133772e+03
7.240575070901715538e-02 5.081436157503616414e+03
7.326425252762283624e-02 5.017216433079387571e+03
7.413293344616653235e-02 4.950986731192657317e+03
7.501191415638493176e-02 4.882753252371689086e+03
7.590131678103487212e-02 4.812545842990710298e+03
7.680126489086049058e-02 4.740401166850658228e+03
7.771188352176171266e-02 4.666386178622712578e+03
7.863329919216641151e-02 4.590615565725270244e+03
7.956563992060855517e-02 4.513210348103415527e+03
8.050903524351431251e-02 4.434303326810621002e+03
8.146361623319996192e-02 4.354082335934468574e+03
8.242951551608231064e-02 4.272748648998511271e+03
8.340686729110545483e-02 4.190501631943066968e+03
8.439580734838600384e-02 4.107585697222645649e+03
8.539647308807926662e-02 4.024268326538786368e+03
8.640900353946927293e-02 3.940804354924838208e+03
8.743353938028475270e-02 3.857472568028373189e+03
8.847022295624493160e-02 3.774574275597052747e+03
8.951919830083628071e-02 3.692391098187401440e+03
9.058061115532409224e-02 3.611209581065975271e+03
9.165460898900133768e-02 3.531329798939168086e+03
9.274134101967770882e-02 3.453028279039188419e+03
9.384095823441100659e-02 3.376569335635503194e+03
9.495361341048541570e-02 3.302212994147237168e+03
9.607946113663751175e-02 3.230195476993887496e+03
9.721865783453438603e-02 3.160727265462007381e+03
9.837136178050641389e-02 3.093994264406364437e+03
9.953773312753771974e-02 3.030162487735172817e+03
1.007179339275168367e-01 2.969359589024827983e+03
1.019121281537527929e-01 2.911669681997455882e+03
1.031204817237556665e-01 2.857164569286722781e+03
1.043431625222893261e-01 2.805865743130108513e+03
1.055803404246973692e-01 2.757741092933491927e+03
1.068321873205035771e-01 2.712754872723686731e+03
1.080988771372954488e-01 2.670809644241030583e+03
1.093805858648873724e-01 2.631756075749350657e+03
1.106774915797738290e-01 2.595446991373826222e+03
1.119897744698692688e-01 2.561665338827030610e+03
1.133176168595434463e-01 2.530154098856107339e+03
1.146612032349537263e-01 2.500659574507476918e+03
1.160207202696753315e-01 2.472862785618062389e+03
1.173963568506390803e-01 2.446424099271031082e+03
1.187883041043730631e-01 2.421006847369331354e+03
1.201967554235578439e-01 2.396232721000800211e+03
1.216219064938965783e-01 2.371722417595166917e+03
1.230639553213012244e-01 2.347106185952608939e+03
1.245231022594048137e-01 2.322013500234968433e+03
1.259995500373959909e-01 2.296087698144645856e+03
1.274935037881874955e-01 2.269005082026018954e+03
1.290051710769149762e-01 2.240486642546092753e+03
1.305347619297761441e-01 2.210276819366981726e+03
1.320824888632119165e-01 2.178190765012068368e+03
1.336485669134309384e-01 2.144115676321921455e+03
1.352332136662881545e-01 2.107967196260355195e+03
1.368366492875133511e-01 2.069769752201944812e+03
1.384590965533023799e-01 2.029617132084875266e+03
1.401007808812672062e-01 1.987632054448402414e+03
1.417619303617552728e-01 1.944059670843866570e+03
1.434427757895407884e-01 1.899181701296280607e+03
1.451435506958883848e-01 1.853304389719071196e+03
1.468644913810016606e-01 1.806831381324216864e+03
1.486058369468518381e-01 1.760159935278653620e+03
1.503678293303986890e-01 1.713696091041861564e+03
1.521507133372054787e-01 1.667882502585063776e+03
1.539547366754492885e-01 1.623125559418343528e+03
1.557801499903392617e-01 1.579805268569925147e+03
1.576272068989378883e-01 1.538276953120353710e+03
1.594961640254003721e-01 1.498851797315262729e+03
1.613872810366268895e-01 1.461756405704185681e+03
1.633008206783407856e-01 1.427162480301170945e+03
1.652370488115946778e-01 1.395200577254767040e+03
1.671962344497060216e-01 1.365866180317599174e+03
1.691786497956355995e-01 1.339115088052513329e+03
1.711845702798041602e-01 1.314853270412929760e+03
1.732142745983608345e-01 1.292834182485592692e+03
1.752680447519054385e-01 1.272801404527355089e+03
1.773461660846661070e-01 1.254459198446069877e+03
1.794489273241470784e-01 1.237436191751173055e+03
1.815766206212406642e-01 1.221371158271421336e+03
1.837295415908206386e-01 1.205864603029415093e+03
1.859079893528114147e-01 1.190483217599707814e+03
1.881122665737480215e-01 1.174814882025031693e+03
1.903426795088286050e-01 1.158483495948634072e+03
1.925995380444620597e-01 1.141143288036673539e+03
1.948831557413255589e-01 1.122505305713493954e+03
1.971938498779270688e-01 1.102456702147588203e+03
1.995319414946880865e-01 1.080947017088767780e+03
2.018977554385492368e-01 1.058007331955316431e+03
2.042916204081005882e-01 1.033845116137240439e+03
2.067138689992532863e-01 1.008689979322576733e+03
2.091648377514460644e-01 9.828408777808864443e+02
2.116448671944061999e-01 9.566887925089465625e+02
2.141543018954587818e-01 9.306015483045066503e+02
2.166934905074010265e-01 9.049452185461871068e+02
2.192627858169442223e-01 8.800749646392411023e+02
2.218625447937258299e-01 8.563017047238884061e+02
2.244931286399091119e-01 8.338561473958972101e+02
2.271549028403639092e-01 8.129218716609087778e+02
2.298482372134495466e-01 7.936307383685737022e+02
2.325735059623929846e-01 7.759716369303176862e+02
2.353310877272807577e-01 7.599015865279634454e+02
2.381213656376675314e-01 7.453108097809084711e+02
2.409447273658034128e-01 7.319394476371968494e+02
2.438015651804999462e-01 7.195245465874432966e+02
2.466922760016270755e-01 7.077661609081698089e+02
2.496172614552614466e-01 6.963133380152502241e+02
2.525769279294886593e-01 6.848358620168962716e+02
2.555716866308617718e-01 6.730699320280339180e+02
2.586019536415373743e-01 6.608038157839052928e+02
2.616681499770802666e-01 6.478627417620974711e+02
2.647707016449625250e-01 6.342149105808188096e+02
2.679100397037476045e-01 6.198895045420441647e+02
2.710866003229819854e-01 6.049594335056253840e+02
2.743008248437968644e-01 5.896413132258923042e+02
2.775531598402226074e-01 5.741690132449907651e+02
2.808440571812391151e-01 5.587877426970527495e+02
2.841739740935526060e-01 5.437830599987076994e+02
2.875433732251234664e-01 5.294165774642701763e+02
2.909527227094463875e-01 5.158621043387920508e+02
2.944024962305874515e-01 5.032034560896310040e+02
2.978931730890010954e-01 4.915027365573698717e+02
3.014252382681175124e-01 4.807000644578043875e+02
3.049991825017296931e-01 4.706571808612249583e+02
3.086155023421701116e-01 4.612356059184227206e+02
3.122747002293020380e-01 4.522380737790709873e+02
3.159772845603285862e-01 4.434519869903048175e+02
3.197237697604236040e-01 4.346881032173681660e+02
3.235146763542092740e-01 4.258029210486160991e+02
3.273505310380707689e-01 4.166733041023969690e+02
3.312318667533393768e-01 4.072381397921838584e+02
3.351592227603327201e-01 3.975665726343870006e+02
3.391331447132799326e-01 3.877430442044452548e+02
3.431541847361351816e-01 3.778803162745904842e+02
3.472229014992832541e-01 3.681351269250477003e+02
3.513398602971646856e-01 3.586529695532525466e+02
3.555056331268115488e-01 3.495443089223579136e+02
3.597207987673204932e-01 3.408864602350195696e+02
3.639859428602689184e-01 3.327416301264196363e+02
3.683016579910768917e-01 3.250793944647809326e+02
3.726685437713451732e-01 3.178057653652461454e+02
3.770872069221569700e-01 3.108306210702866679e+02
3.815582613583803906e-01 3.040492611884544090e+02
3.860823282739578866e-01 2.973530457042574540e+02
3.906600362282157679e-01 2.906497705610850630e+02
3.952920212331961225e-01 2.839110103586858713e+02
3.999789268420170796e-01 2.771367191130585752e+02
4.047214042382922816e-01 2.703363905446376521e+02
4.095201123265985177e-01 2.635742647828354279e+02
4.143757178240244921e-01 2.569302525548027916e+02
4.192888953528045026e-01 2.504722162705366770e+02
4.242603275340426916e-01 2.442351589442794477e+02
4.292907050825609527e-01 2.382406000870563787e+02
4.343807269028576168e-01 2.325011331779142836e+02
4.395311001862182709e-01 2.269861168738853223e+02
4.447425405089641126e-01 2.216506485209447419e+02
4.500157719318747529e-01 2.164532830554361738e+02
4.553515271007894660e-01 2.113540128226409536e+02
4.607505473483922698e-01 2.063153187349952589e+02
4.662135827972179181e-01 2.013057144178177680e+02
4.717413924638645950e-01 1.963321202099821505e+02
4.773347443644524457e-01 1.914265074807341307e+02
4.829944156213317741e-01 1.866183365472241746e+02
4.887211925710475136e-01 1.819315421931890455e+02
4.945158708735979403e-01 1.773842643745825285e+02
5.003792556229732513e-01 1.729923853291294051e+02
5.063121614590205821e-01 1.687590026036777147e+02
5.123154126806206410e-01 1.646541787922372464e+02
5.183898433602160960e-01 1.606445564750158610e+02
5.245362974596979866e-01 1.567015653586611279e+02
5.307556289476556000e-01 1.528192777445586330e+02
5.370487019180330002e-01 1.490046563084521836e+02
5.434163907101746682e-01 1.452641345887577415e+02
5.498595800303118786e-01 1.416039601878694896e+02
5.563791650744738249e-01 1.380311014781700010e+02
5.629760516528656833e-01 1.345519467662924740e+02
5.696511563157233837e-01 1.311719184687899826e+02
5.764054064806475308e-01 1.278886795437459654e+02
5.832397405614652142e-01 1.246905526356167400e+02
5.901551080986020548e-01 1.215661673135194150e+02
5.971524698910120055e-01 1.185053089767841925e+02
6.042327981296710115e-01 1.155047670708343190e+02
6.113970765326414147e-01 1.125688845943132890e+02
6.186463004817572831e-01 1.097019225387741272e+02
6.259814771609084616e-01 1.069076005706392323e+02
6.334036256959864053e-01 1.041871624010687327e+02
6.409137772964692559e-01 1.015368227555408538e+02
6.485129753986978995e-01 9.895232733631434030e+01
6.562022758108525533e-01 9.642971713328671512e+01
6.639827468596334326e-01 9.396538435427477509e+01
6.718554695387016773e-01 9.155757446352858153e+01
6.798215376588595538e-01 8.920615485673100409e+01
6.878820580000249985e-01 8.691097336860632083e+01
6.960381504650084983e-01 8.467179306760515090e+01
7.042909482350988570e-01 8.248829385891647803e+01
7.126415979275148027e-01 8.035966088519980133e+01
7.210912597547015634e-01 7.828430885827526708e+01
7.296411076855375821e-01 7.626063253875653913e+01
7.382923296084330511e-01 7.428708941902793583e+01
7.470461274963745568e-01 7.236219702014039967e+01
7.559037175739282688e-01 7.048453082609967169e+01
7.648663304862082235e-01 6.865282293707416272e+01
7.739352114698694329e-01 6.686606628509147754e+01
7.831116205261055008e-01 6.512329989556795340e+01
7.923968325957212455e-01 6.342357725045770422e+01
8.017921377362582369e-01 6.176596632720598024e+01
8.112988413012353073e-01 6.014954962416046413e+01
8.209182641215156950e-01 5.857342417301628501e+01
8.306517426888072597e-01 5.703669851734608187e+01
8.405006293413639362e-01 5.553847467323477360e+01
8.504662924518628930e-01 5.407786251771987196e+01
8.605501166175277827e-01 5.265398970482277008e+01
8.707535028525045240e-01 5.126600145064243463e+01
8.810778687825020494e-01 4.991306027492625219e+01
8.915246488417669646e-01 4.859434574298484932e+01
9.020952944723641398e-01 4.730905420811082251e+01
9.127912743258506101e-01 4.605639855464166743e+01
9.236140744673125846e-01 4.483560788425699428e+01
9.345651985818391738e-01 4.364591396178116867e+01
9.456461681834462674e-01 4.248653597734480769e+01
9.568585228264567810e-01 4.135670909891687330e+01
9.682038203194172077e-01 4.025568839655308295e+01
9.796836369415207191e-01 3.918274829002714199e+01
9.912995676616161989e-01 3.813718201294999943e+01
1.003053226359814198e+00 3.711830109285478585e+01
1.014946246051700030e+00 3.612543484674237249e+01
1.026980279115236261e+00 3.515792989159267279e+01
1.039156997520321646e+00 3.421514966937466085e+01
1.051478093061107177e+00 3.329647398609105124e+01
1.063945277591032301e+00 3.240129856442123923e+01
1.076560283260671547e+00 3.152903460953036330e+01
1.089324862758400903e+00 3.067911925103935999e+01
1.102240789553893929e+00 2.985105771851187129e+01
1.115309858144541311e+00 2.904437960946418329e+01
1.128533884304755874e+00 2.825861999626747334e+01
1.141914705338257230e+00 2.749331959416443993e+01
1.155454180333348457e+00 2.674802492291767919e+01
1.169154190421195061e+00 2.602228845370408905e+01
1.183016639037201667e+00 2.531566874181147142e+01
1.197043452185451162e+00 2.462773054569424502e+01
1.211236578706316624e+00 2.395804493293125503e+01
1.225597990547208971e+00 2.330618937362689991e+01
1.240129683036561570e+00 2.267174782178298287e+01
1.254833675161061146e+00 2.205431078516349785e+01
1.269712009846142520e+00 2.145347538416390165e+01
1.284766754239846209e+00 2.086884540018453293e+01
1.300000000000000044e+00 2.030003131400157201e+01


==> anc/Fkernels_pub/F2F2ctPart.txt <==
(2*(-10*kq^2 + 7*kq*s + 3*qsq*s)*(-12*kq^3 + 5*qsq*s*(2*qsq + s) + 4*kq^2*(3*qsq + 7*s) - kq*s*(32*qsq + 11*s)))/(693*qsq^2*(4*kq^2 + 2*qsq^2 + 2*qsq*s + s^2 - 4*kq*(qsq + s)))
(-8*s*(-10*kq^2 + 7*kq*s + 3*qsq*s)*(2*kq^2 - 14*kq*qsq + qsq*(7*qsq + 5*s)))/(1617*qsq^2*(4*kq^2 + 2*qsq^2 + 2*qsq*s + s^2 - 4*kq*(qsq + s)))
(-4*(-10*kq^2 + 7*kq*s + 3*qsq*s)*(-2*kq^3 - 2*kq*qsq*s + qsq*s^2 + kq^2*(2*qsq + s)))/(231*qsq^2*(4*kq^2 + 2*qsq^2 + 2*qsq*s + s^2 - 4*kq*(qsq + s)))
(-8*s*(-10*kq^2 + 7*kq*s + 3*qsq*s))/(231*qsq*(-2*kq + 2*qsq + s))

==> anc/Fkernels_pub/F3ctUVreg.txt <==
((qsq^2*(3*qsq^2*s^2*(23*qsq^2 + 2*qsq*s - 21*s^2) - 8*kq^4*(110*qsq^2 + 893*qsq*s + 497*s^2) + kq^2*s*(2813*qsq^3 + 4135*qsq^2*s + 4039*qsq*s^2 + 1001*s^3)))/((-2*kq + qsq + s)*(2*kq + qsq + s)) + (3520*kq^6 + 4*kq^4*qsq*(220*qsq - 1467*s) + 3*qsq^3*s^2*(-23*qsq + 44*s) + kq^2*qsq^2*s*(-2813*qsq + 1215*s))*fscreen(qsq))/(9009*qsq^4*s)
(-4*(22*kq^4 + 85*kq^2*qsq*s + 75*qsq^2*s^2)*(-1 + fscreen(qsq)))/(3003*qsq^2*s)
(-((qsq*(-4*kq^4*(25*qsq + s) + 4*kq^2*qsq*(6*qsq^2 - 25*qsq*s + 8*s^2) + qsq^2*s*(39*qsq^2 + 74*qsq*s + 35*s^2)))/((-2*kq + qsq + s)*(2*kq + qsq + s))) + (-4*kq^4 + qsq^2*(39*qsq - 4*s)*s + 8*kq^2*qsq*(3*qsq + s))*fscreen(qsq))/(273*qsq^3)
(2*((qsq^2*(45*qsq^2*s^2*(qsq + s)^2 + kq^4*(11*qsq^2 - 453*qsq*s - 2*s^2) + kq^2*qsq*s*(100*qsq^2 + 51*qsq*s + 113*s^2)))/((-2*kq + qsq + s)*(2*kq + qsq + s)) - (44*kq^6 + kq^4*qsq*(11*qsq - 75*s) + 45*qsq^4*s^2 + kq^2*qsq^2*s*(100*qsq + 31*s))*fscreen(qsq)))/(1287*qsq^4*s)
((qsq^2*(16*kq^6 + kq^2*qsq*s*(-41*qsq^2 + 6*qsq*s - 21*s^2) + kq^4*(6*qsq^2 + 86*qsq*s - 4*s^2) - qsq^2*s^2*(7*qsq^2 + 24*qsq*s + 17*s^2)))/((-2*kq + qsq + s)*(2*kq + qsq + s)) + (-40*kq^6 - 6*kq^4*qsq*(qsq - 15*s) + kq^2*qsq^2*(41*qsq - 60*s)*s + qsq^3*s^2*(7*qsq + 10*s))*fscreen(qsq))/(91*qsq^4*s)
(-4*(11*kq^2 + 15*qsq*s)*(-1 + fscreen(qsq)))/(429*qsq)
((2*kq^2 + qsq*s)*(-1 + fscreen(qsq)))/(13*qsq)

==> anc/Fkernels_pub/Fkernels_1L_UVreg_part.txt <==
1/98*qsq^-2*(10*kq^2-3*qsq*s-7*s*kq)^2*(2*qsq^2+s^2+4*kq^2+2*qsq*s-4*qsq*kq-4*s*kq)^-1
-1/126*qsq^-3*s^-1*(qsq+s+2*kq)^-1*(-qsq-s+2*kq)^-1*(28*qsq^2*kq^4+10*qsq^3*s^3+10*qsq^4*s^2+76*qsq*s*kq^4-21*qsq*s^3*kq^2-44*qsq^2*s^2*kq^2-59*qsq^3*s*kq^2)-1/126*qsq^-3*s^-1*(qsq+s+2*kq)^-1*(-qsq-s+2*kq)^-1*(112*kq^6-10*qsq^2*s^4-28*qsq^2*kq^4-20*qsq^3*s^3-10*qsq^4*s^2-28*s^2*kq^4-292*qsq*s*kq^4+59*qsq*s^3*kq^2+158*qsq^2*s^2*kq^2+59*qsq^3*s*kq^2)*fscreen(qsq)


==> anc/Fkernels_pub/Fkernels_2L_UVreg_part.txt <==
1/15876*qsq^-3*psq^-3*s^-2*(qsq+s+2*kq)^-1*(psq+s-2*kp)^-1*(psq+s+2*kp)^-1*(-qsq-s+2*kq)^-1*(28*qsq^2*kq^4+10*qsq^3*s^3+10*qsq^4*s^2+76*qsq*s*kq^4-21*qsq*s^3*kq^2-44*qsq^2*s^2*kq^2-59*qsq^3*s*kq^2)*(-28*psq^2*kp^4-10*psq^3*s^3-10*psq^4*s^2-76*psq*s*kp^4+21*psq*s^3*kp^2+44*psq^2*s^2*kp^2+59*psq^3*s*kp^2)+1/15876*qsq^-3*psq^-3*s^-2*(qsq+s+2*kq)^-1*(psq+s-2*kp)^-1*(psq+s+2*kp)^-1*(-qsq-s+2*kq)^-1*(28*qsq^2*kq^4+10*qsq^3*s^3+10*qsq^4*s^2+76*qsq*s*kq^4-21*qsq*s^3*kq^2-44*qsq^2*s^2*kq^2-59*qsq^3*s*kq^2)*(-112*kp^6+10*psq^2*s^4+28*psq^2*kp^4+20*psq^3*s^3+10*psq^4*s^2+28*s^2*kp^4+292*psq*s*kp^4-59*psq*s^3*kp^2-158*psq^2*s^2*kp^2-59*psq^3*s*kp^2)*fscreen(psq)+1/15876*qsq^-3*psq^-3*s^-2*(qsq+s+2*kq)^-1*(psq+s-2*kp)^-1*(psq+s+2*kp)^-1*(-qsq-s+2*kq)^-1*(-28*psq^2*kp^4-10*psq^3*s^3-10*psq^4*s^2-76*psq*s*kp^4+21*psq*s^3*kp^2+44*psq^2*s^2*kp^2+59*psq^3*s*kp^2)*(112*kq^6-10*qsq^2*s^4-28*qsq^2*kq^4-20*qsq^3*s^3-10*qsq^4*s^2-28*s^2*kq^4-292*qsq*s*kq^4+59*qsq*s^3*kq^2+158*qsq^2*s^2*kq^2+59*qsq^3*s*kq^2)*fscreen(qsq)+1/15876*qsq^-3*psq^-3*s^-2*(qsq+s+2*kq)^-1*(psq+s-2*kp)^-1*(psq+s+2*kp)^-1*(-qsq-s+2*kq)^-1*(112*kq^6-10*qsq^2*s^4-28*qsq^2*kq^4-20*qsq^3*s^3-10*qsq^4*s^2-28*s^2*kq^4-292*qsq*s*kq^4+59*qsq*s^3*kq^2+158*qsq^2*s^2*kq^2+59*qsq^3*s*kq^2)*(-112*kp^6+10*psq^2*s^4+28*psq^2*kp^4+20*psq^3*s^3+10*psq^4*s^2+28*s^2*kp^4+292*psq*s*kp^4-59*psq*s^3*kp^2-158*psq^2*s^2*kp^2-59*psq^3*s*kp^2)*fscreen(qsq)*fscreen(psq)
1/5292*qsq^-2*psq^-2*(qsq+s-2*kq)^-2*(psq+s-2*kp)^-2*(2*qp+qsq+psq)^-2*(4*qp^2+2*qsq^2+2*psq^2+s^2+4*kq^2+4*kp^2+4*qp*qsq+4*qp*psq+4*qp*s-8*qp*kq-8*qp*kp+2*qsq*psq+2*qsq*s-4*qsq*kq-4*qsq*kp+2*psq*s-4*psq*kq-4*psq*kp-4*s*kq-4*s*kp+8*kq*kp)^-1*(4*qp^3*s^3+14*qsq^3*kp^3+14*psq^3*kq^3+28*qp*qsq^2*kp^3+28*qp*psq^2*kq^3-224*qp*kq^2*kp^3-224*qp*kq^3*kp^2+8*qsq*psq^2*s^3+42*qsq*psq^2*kq^3+8*qsq*psq^3*s^2-7*qsq*psq^3*kq^2-112*qsq*kq^2*kp^3-112*qsq*kq^3*kp^2-112*psq*kq^2*kp^3-112*psq*kq^3*kp^2+2*qp^2*qsq*s^3-28*qp^2*qsq*kp^3+2*qp^2*psq*s^3-28*qp^2*psq*kq^3-28*qp^2*s*kq^3-28*qp^2*s*kp^3+56*qp^2*kq*kp^3-3*qp^2*qsq^2*s^2+14*qp^2*qsq^2*kp^2-3*qp^2*psq^2*s^2+14*qp^2*psq^2*kq^2+32*qp^2*s^2*kq^2+32*qp^2*s^2*kp^2-9*qp^2*s^3*kq-9*qp^2*s^3*kp+224*qp^2*kq^2*kp^2+56*qp^2*kq^3*kp-6*qp^3*qsq*s^2+28*qp^3*qsq*kp^2-6*qp^3*psq*s^2+28*qp^3*psq*kq^2+28*qp^3*s*kq^2+28*qp^3*s*kp^2-56*qp^3*kq*kp^2-26*qp^3*s^2*kq-26*qp^3*s^2*kp-56*qp^3*kq^2*kp+8*qsq^2*psq*s^3+42*qsq^2*psq*kp^3+24*qsq^2*s*kp^3+14*qsq^2*kq*kp^3+16*qsq^2*psq^2*s^2-21*qsq^2*psq^2*kq^2-21*qsq^2*psq^2*kp^2+8*qsq^2*psq^3*s-30*qsq^2*s^2*kp^2+9*qsq^2*s^3*kp+56*qsq^2*kq^2*kp^2+8*qsq^3*psq*s^2-7*qsq^3*psq*kp^2-25*qsq^3*s*kp^2+8*qsq^3*psq^2*s+9*qsq^3*s^2*kp+24*psq^2*s*kq^3-30*psq^2*s^2*kq^2+9*psq^2*s^3*kq+56*psq^2*kq^2*kp^2+14*psq^2*kq^3*kp-25*psq^3*s*kq^2+9*psq^3*s^2*kq+16*qp*qsq*psq*s^3+48*qp*qsq*s*kp^3+28*qp*qsq*kq*kp^3+16*qp*qsq*psq^2*s^2-14*qp*qsq*psq^2*kq^2-60*qp*qsq*s^2*kp^2+18*qp*qsq*s^3*kp+168*qp*qsq*kq^2*kp^2+48*qp*psq*s*kq^3-60*qp*psq*s^2*kq^2+18*qp*psq*s^3*kq+168*qp*psq*kq^2*kp^2+28*qp*psq*kq^3*kp+120*qp*s*kq*kp^3+392*qp*s*kq^2*kp^2+120*qp*s*kq^3*kp+16*qp*qsq^2*psq*s^2-14*qp*qsq^2*psq*kp^2-70*qp*qsq^2*s*kp^2+16*qp*qsq^2*psq^2*s+28*qp*qsq^2*s^2*kp-70*qp*psq^2*s*kq^2+28*qp*psq^2*s^2*kq-144*qp*s^2*kq*kp^2-144*qp*s^2*kq^2*kp+42*qp*s^3*kq*kp+52*qsq*psq*s*kq^3+52*qsq*psq*s*kp^3-42*qsq*psq*kq*kp^3-62*qsq*psq*s^2*kq^2-62*qsq*psq*s^2*kp^2+18*qsq*psq*s^3*kq+18*qsq*psq*s^3*kp-42*qsq*psq*kq^3*kp+60*qsq*s*kq*kp^3+196*qsq*s*kq^2*kp^2+60*qsq*s*kq^3*kp-69*qsq*psq^2*s*kq^2-26*qsq*psq^2*s*kp^2+21*qsq*psq^2*kq*kp^2+11*qsq*psq^2*s^2*kq+2*qsq*psq^2*s^2*kp+49*qsq*psq^2*kq^2*kp-7*qsq*psq^3*s*kq-72*qsq*s^2*kq*kp^2-72*qsq*s^2*kq^2*kp+21*qsq*s^3*kq*kp+60*psq*s*kq*kp^3+196*psq*s*kq^2*kp^2+60*psq*s*kq^3*kp-72*psq*s^2*kq*kp^2-72*psq*s^2*kq^2*kp+21*psq*s^3*kq*kp-6*qp^2*qsq*psq*s^2+28*qp^2*qsq*psq*kq^2+28*qp^2*qsq*psq*kp^2+28*qp^2*qsq*s*kq^2+6*qp^2*qsq*s*kp^2-84*qp^2*qsq*kq*kp^2-8*qp^2*qsq*psq^2*s-22*qp^2*qsq*s^2*kq-2*qp^2*qsq*s^2*kp-56*qp^2*qsq*kq^2*kp+6*qp^2*psq*s*kq^2+28*qp^2*psq*s*kp^2-56*qp^2*psq*kq*kp^2-2*qp^2*psq*s^2*kq-22*qp^2*psq*s^2*kp-84*qp^2*psq*kq^2*kp-192*qp^2*s*kq*kp^2-192*qp^2*s*kq^2*kp-8*qp^2*qsq^2*psq*s-3*qp^2*qsq^2*s*kp-3*qp^2*psq^2*s*kq+108*qp^2*s^2*kq*kp-16*qp^3*qsq*psq*s-6*qp^3*qsq*s*kp-6*qp^3*psq*s*kq+88*qp^3*s*kq*kp-26*qsq^2*psq*s*kq^2-69*qsq^2*psq*s*kp^2+49*qsq^2*psq*kq*kp^2+2*qsq^2*psq*s^2*kq+11*qsq^2*psq*s^2*kp+21*qsq^2*psq*kq^2*kp-13*qsq^2*s*kq*kp^2-30*qsq^2*s*kq^2*kp+2*qsq^2*psq^2*s*kq+2*qsq^2*psq^2*s*kp-28*qsq^2*psq^2*kq*kp+3*qsq^2*s^2*kq*kp-7*qsq^3*psq*s*kp-30*psq^2*s*kq*kp^2-13*psq^2*s*kq^2*kp+3*psq^2*s^2*kq*kp-44*qp*qsq*psq*s*kq^2-44*qp*qsq*psq*s*kp^2-14*qp*qsq*psq*kq*kp^2-4*qp*qsq*psq*s^2*kq-4*qp*qsq*psq*s^2*kp-14*qp*qsq*psq*kq^2*kp-62*qp*qsq*s*kq*kp^2-96*qp*qsq*s*kq^2*kp-4*qp*qsq*psq^2*s*kq+10*qp*qsq*psq^2*s*kp-14*qp*qsq*psq^2*kq*kp+28*qp*qsq*s^2*kq*kp-96*qp*psq*s*kq*kp^2-62*qp*psq*s*kq^2*kp+28*qp*psq*s^2*kq*kp+10*qp*qsq^2*psq*s*kq-4*qp*qsq^2*psq*s*kp-14*qp*qsq^2*psq*kq*kp+4*qp*qsq^2*s*kq*kp+4*qp*psq^2*s*kq*kp+77*qsq*psq*s*kq*kp^2+77*qsq*psq*s*kq^2*kp-58*qsq*psq*s^2*kq*kp-29*qsq*psq^2*s*kq*kp+8*qp^2*qsq*psq*s*kq+8*qp^2*qsq*psq*s*kp+98*qp^2*qsq*s*kq*kp+98*qp^2*psq*s*kq*kp-29*qsq^2*psq*s*kq*kp+42*qp*qsq*psq*s*kq*kp)^2
-1/271656*qsq^-3*psq^-4*s^-1*(psq+s-2*kp)^-1*(psq+s+2*kp)^-1*(-2*qp+qsq+psq)^-1*(2*qp+qsq+psq)^-1*(2*qsq+s-2*kq)^-1*(-10*kq^2+3*qsq*s+7*s*kq)*(qsq^2+s^2+4*kq^2+qsq*s-2*qsq*kq-4*s*kq)^-1*(-2*qp+qsq+psq+s-2*kq+2*kp)^-1*(2*qp+qsq+psq+s-2*kq-2*kp)^-1*(-1034*qsq^2*psq^6*s^7-3102*qsq^2*psq^7*s^6-3102*qsq^2*psq^8*s^5-1034*qsq^2*psq^9*s^4-2012*qsq^3*psq^5*s^7-9278*qsq^3*psq^6*s^6-14434*qsq^3*psq^7*s^5-9082*qsq^3*psq^8*s^4-1914*qsq^3*psq^9*s^3-978*qsq^4*psq^4*s^7-9110*qsq^4*psq^5*s^6-22440*qsq^4*psq^6*s^5-22048*qsq^4*psq^7*s^4-8620*qsq^4*psq^8*s^3-880*qsq^4*psq^9*s^2-2934*qsq^5*psq^4*s^6-14042*qsq^5*psq^5*s^5-21824*qsq^5*psq^6*s^4-13356*qsq^5*psq^7*s^3-2640*qsq^5*psq^8*s^2-2934*qsq^6*psq^4*s^5-8802*qsq^6*psq^5*s^4-8508*qsq^6*psq^6*s^3-2640*qsq^6*psq^7*s^2-978*qsq^7*psq^4*s^4-1858*qsq^7*psq^5*s^3-880*qsq^7*psq^6*s^2+4032*qsq*psq^5*kq^3*kp^6-4032*qsq*psq^5*kq^5*kp^4-8064*qsq*psq^6*s^3*kq^5+18256*qsq*psq^6*s^4*kq^4-15288*qsq*psq^6*s^5*kq^3+5628*qsq*psq^6*s^6*kq^2-770*qsq*psq^6*s^7*kq+4032*qsq*psq^6*kq^4*kp^4-11424*qsq*psq^7*s^2*kq^5+32704*qsq*psq^7*s^3*kq^4-33376*qsq*psq^7*s^4*kq^3+14560*qsq*psq^7*s^5*kq^2-2310*qsq*psq^7*s^6*kq-1008*qsq*psq^7*kq^3*kp^4-3360*qsq*psq^8*s*kq^5+16128*qsq*psq^8*s^2*kq^4-22456*qsq*psq^8*s^3*kq^3+12236*qsq*psq^8*s^4*kq^2-2310*qsq*psq^8*s^5*kq+1680*qsq*psq^9*s*kq^4-4368*qsq*psq^9*s^2*kq^3+3304*qsq*psq^9*s^3*kq^2-770*qsq*psq^9*s^4*kq-436*qp^2*qsq*psq^5*s^7-524*qp^2*qsq*psq^6*s^6+260*qp^2*qsq*psq^7*s^5+348*qp^2*qsq*psq^8*s^4+3152*qp^2*qsq^2*psq^4*s^7+11520*qp^2*qsq^2*psq^5*s^6+17064*qp^2*qsq^2*psq^6*s^5+10804*qp^2*qsq^2*psq^7*s^4+2108*qp^2*qsq^2*psq^8*s^3-548*qp^2*qsq^3*psq^3*s^7+11924*qp^2*qsq^3*psq^4*s^6+41512*qp^2*qsq^3*psq^5*s^5+46624*qp^2*qsq^3*psq^6*s^4+19344*qp^2*qsq^3*psq^7*s^3+1760*qp^2*qsq^3*psq^8*s^2-120*qp^2*qsq^4*psq^3*s^6+19016*qp^2*qsq^4*psq^4*s^5+48172*qp^2*qsq^4*psq^5*s^4+37836*qp^2*qsq^4*psq^6*s^3+8800*qp^2*qsq^4*psq^7*s^2+1404*qp^2*qsq^5*psq^3*s^5+12980*qp^2*qsq^5*psq^4*s^4+20376*qp^2*qsq^5*psq^5*s^3+8800*qp^2*qsq^5*psq^6*s^2+976*qp^2*qsq^6*psq^3*s^4+2736*qp^2*qsq^6*psq^4*s^3+1760*qp^2*qsq^6*psq^5*s^2+1800*qp^4*qsq*psq^3*s^7+2364*qp^4*qsq*psq^4*s^6-572*qp^4*qsq*psq^5*s^5-1820*qp^4*qsq*psq^6*s^4-684*qp^4*qsq*psq^7*s^3+56*qp^4*qsq^2*psq^2*s^7-188*qp^4*qsq^2*psq^3*s^6-13224*qp^4*qsq^2*psq^4*s^5-23600*qp^4*qsq^2*psq^5*s^4-11500*qp^4*qsq^2*psq^6*s^3-880*qp^4*qsq^2*psq^7*s^2+408*qp^4*qsq^3*psq^2*s^6-6260*qp^4*qsq^3*psq^3*s^5-30088*qp^4*qsq^3*psq^4*s^4-33100*qp^4*qsq^3*psq^5*s^3-9680*qp^4*qsq^3*psq^6*s^2-136*qp^4*qsq^4*psq^2*s^5-5836*qp^4*qsq^4*psq^3*s^4-15380*qp^4*qsq^4*psq^4*s^3-9680*qp^4*qsq^4*psq^5*s^2-488*qp^4*qsq^5*psq^2*s^4-1368*qp^4*qsq^5*psq^3*s^3-880*qp^4*qsq^5*psq^4*s^2-4032*qp^4*psq^3*s^3*kq^5+8512*qp^4*psq^3*s^4*kq^4-6720*qp^4*psq^3*s^5*kq^3+2352*qp^4*psq^3*s^6*kq^2-308*qp^4*psq^3*s^7*kq-8064*qp^4*psq^4*s^2*kq^5+21056*qp^4*psq^4*s^3*kq^4-19936*qp^4*psq^4*s^4*kq^3+8176*qp^4*psq^4*s^5*kq^2-1232*qp^4*psq^4*s^6*kq-4032*qp^4*psq^5*s*kq^5+16576*qp^4*psq^5*s^2*kq^4-20720*qp^4*psq^5*s^3*kq^3+10416*qp^4*psq^5*s^4*kq^2-1848*qp^4*psq^5*s^5*kq+4032*qp^4*psq^6*s*kq^4-8512*qp^4*psq^6*s^2*kq^3+5712*qp^4*psq^6*s^3*kq^2-1232*qp^4*psq^6*s^4*kq-1008*qp^4*psq^7*s*kq^3+1120*qp^4*psq^7*s^2*kq^2-308*qp^4*psq^7*s^3*kq-960*qp^6*qsq*psq^2*s^6-3104*qp^6*qsq*psq^3*s^5+592*qp^6*qsq*psq^4*s^4+2736*qp^6*qsq*psq^5*s^3+992*qp^6*qsq^2*psq^2*s^5+3152*qp^6*qsq^2*psq^3*s^4+5680*qp^6*qsq^2*psq^4*s^3+3520*qp^6*qsq^2*psq^5*s^2+1952*qp^6*qsq^3*psq^2*s^4+5472*qp^6*qsq^3*psq^3*s^3+3520*qp^6*qsq^3*psq^4*s^2+4032*qp^6*psq^3*s^3*kq^3-4480*qp^6*psq^3*s^4*kq^2+1232*qp^6*psq^3*s^5*kq+8064*qp^6*psq^4*s^2*kq^3-8960*qp^6*psq^4*s^3*kq^2+2464*qp^6*psq^4*s^4*kq+4032*qp^6*psq^5*s*kq^3-4480*qp^6*psq^5*s^2*kq^2+1232*qp^6*psq^5*s^3*kq+30096*qsq^2*psq^4*s^3*kp^6-15840*qsq^2*psq^4*s^5*kp^4+2079*qsq^2*psq^4*s^7*kp^2+8064*qsq^2*psq^4*kq^3*kp^6-8064*qsq^2*psq^4*kq^5*kp^4+11440*qsq^2*psq^5*s^2*kp^6-32960*qsq^2*psq^5*s^3*kq^5+72672*qsq^2*psq^5*s^4*kq^4-35508*qsq^2*psq^5*s^4*kp^4-59568*qsq^2*psq^5*s^5*kq^3+21544*qsq^2*psq^5*s^6*kq^2+8558*qsq^2*psq^5*s^6*kp^2-2904*qsq^2*psq^5*s^7*kq-2016*qsq^2*psq^5*kq^2*kp^6+14112*qsq^2*psq^5*kq^4*kp^4-54944*qsq^2*psq^6*s^2*kq^5+155216*qsq^2*psq^6*s^3*kq^4-37136*qsq^2*psq^6*s^3*kp^4-150160*qsq^2*psq^6*s^4*kq^3+57084*qsq^2*psq^6*s^5*kq^2+20988*qsq^2*psq^6*s^5*kp^2-4902*qsq^2*psq^6*s^6*kq-6048*qsq^2*psq^6*kq^3*kp^4-21984*qsq^2*psq^7*s*kq^5+100256*qsq^2*psq^7*s^2*kq^4-2860*qsq^2*psq^7*s^2*kp^4-124528*qsq^2*psq^7*s^3*kq^3+50104*qsq^2*psq^7*s^4*kq^2+20482*qsq^2*psq^7*s^4*kp^2+1126*qsq^2*psq^7*s^5*kq+504*qsq^2*psq^7*kq^2*kp^4+17712*qsq^2*psq^8*s*kq^4-36456*qsq^2*psq^8*s^2*kq^3+15328*qsq^2*psq^8*s^3*kq^2+5973*qsq^2*psq^8*s^3*kp^2+5342*qsq^2*psq^8*s^4*kq-2520*qsq^2*psq^9*s*kq^3+764*qsq^2*psq^9*s^2*kq^2+2218*qsq^2*psq^9*s^3*kq+39616*qsq^3*psq^3*s^3*kp^6-20992*qsq^3*psq^3*s^5*kp^4+2772*qsq^3*psq^3*s^7*kp^2+4032*qsq^3*psq^3*kq^3*kp^6-4032*qsq^3*psq^3*kq^5*kp^4+59360*qsq^3*psq^4*s^2*kp^6-24896*qsq^3*psq^4*s^3*kq^5+54416*qsq^3*psq^4*s^4*kq^4-85868*qsq^3*psq^4*s^4*kp^4-44280*qsq^3*psq^4*s^5*kq^3+15916*qsq^3*psq^4*s^6*kq^2+18433*qsq^3*psq^4*s^6*kp^2-2134*qsq^3*psq^4*s^7*kq-4032*qsq^3*psq^4*kq^2*kp^6+16128*qsq^3*psq^4*kq^4*kp^4+10656*qsq^3*psq^5*s*kp^6-43520*qsq^3*psq^5*s^2*kq^5+159856*qsq^3*psq^5*s^3*kq^4-124840*qsq^3*psq^5*s^3*kp^4-171912*qsq^3*psq^5*s^4*kq^3+65732*qsq^3*psq^5*s^5*kq^2+57204*qsq^3*psq^5*s^5*kp^2-3126*qsq^3*psq^5*s^6*kq-12096*qsq^3*psq^5*kq^3*kp^4-18624*qsq^3*psq^6*s*kq^5+149408*qsq^3*psq^6*s^2*kq^4-54884*qsq^3*psq^6*s^2*kp^4-218000*qsq^3*psq^6*s^3*kq^3+85104*qsq^3*psq^6*s^4*kq^2+82914*qsq^3*psq^6*s^4*kp^2+12992*qsq^3*psq^6*s^5*kq+2016*qsq^3*psq^6*kq^2*kp^4+43968*qsq^3*psq^7*s*kq^4-2664*qsq^3*psq^7*s*kp^4-106400*qsq^3*psq^7*s^2*kq^3+41240*qsq^3*psq^7*s^3*kq^2+46712*qsq^3*psq^7*s^3*kp^2+28624*qsq^3*psq^7*s^4*kq-16032*qsq^3*psq^8*s*kq^3+6792*qsq^3*psq^8*s^2*kq^2+8301*qsq^3*psq^8*s^2*kp^2+17320*qsq^3*psq^8*s^3*kq+840*qsq^3*psq^9*s*kq^2+2680*qsq^3*psq^9*s^2*kq+9520*qsq^4*psq^2*s^3*kp^6-5152*qsq^4*psq^2*s^5*kp^4+693*qsq^4*psq^2*s^7*kp^2+59120*qsq^4*psq^3*s^2*kp^6-61364*qsq^4*psq^3*s^4*kp^4+11954*qsq^4*psq^3*s^6*kp^2-2016*qsq^4*psq^3*kq^2*kp^6+6048*qsq^4*psq^3*kq^4*kp^4+27696*qsq^4*psq^4*s*kp^6+37344*qsq^4*psq^4*s^3*kq^4-143608*qsq^4*psq^4*s^3*kp^4-55128*qsq^4*psq^4*s^4*kq^3+23208*qsq^4*psq^4*s^5*kq^2+51997*qsq^4*psq^4*s^5*kp^2-534*qsq^4*psq^4*s^6*kq-10080*qsq^4*psq^4*kq^3*kp^4+65280*qsq^4*psq^5*s^2*kq^4-118376*qsq^4*psq^5*s^2*kp^4-134600*qsq^4*psq^5*s^3*kq^3+57640*qsq^4*psq^5*s^4*kq^2+112852*qsq^4*psq^5*s^4*kp^2+14890*qsq^4*psq^5*s^5*kq+3024*qsq^4*psq^5*kq^2*kp^4+27936*qsq^4*psq^6*s*kq^4-17748*qsq^4*psq^6*s*kp^4-106952*qsq^4*psq^6*s^2*kq^3+49860*qsq^4*psq^6*s^3*kq^2+102438*qsq^4*psq^6*s^3*kp^2+41456*qsq^4*psq^6*s^4*kq-27480*qsq^4*psq^7*s*kq^3+19436*qsq^4*psq^7*s^2*kq^2+31726*qsq^4*psq^7*s^2*kp^2+35224*qsq^4*psq^7*s^3*kq+4008*qsq^4*psq^8*s*kq^2+2328*qsq^4*psq^8*s*kp^2+9192*qsq^4*psq^8*s^2*kq+11200*qsq^5*psq^2*s^2*kp^6-11004*qsq^5*psq^2*s^4*kp^4+2079*qsq^5*psq^2*s^6*kp^2+18720*qsq^5*psq^3*s*kp^6-64472*qsq^5*psq^3*s^3*kp^4+17860*qsq^5*psq^3*s^5*kp^2-3024*qsq^5*psq^3*kq^3*kp^4-91544*qsq^5*psq^4*s^2*kp^4-18672*qsq^5*psq^4*s^3*kq^3+10404*qsq^5*psq^4*s^4*kq^2+60673*qsq^5*psq^4*s^4*kp^2+5334*qsq^5*psq^4*s^5*kq+2016*qsq^5*psq^4*kq^2*kp^4-29436*qsq^5*psq^5*s*kp^4-32640*qsq^5*psq^5*s^2*kq^3+23756*qsq^5*psq^5*s^3*kq^2+90704*qsq^5*psq^5*s^3*kp^2+22678*qsq^5*psq^5*s^4*kq-13968*qsq^5*psq^6*s*kq^3+18848*qsq^5*psq^6*s^2*kq^2+44520*qsq^5*psq^6*s^2*kp^2+27688*qsq^5*psq^6*s^3*kq+5496*qsq^5*psq^7*s*kq^2+5496*qsq^5*psq^7*s*kp^2+10344*qsq^5*psq^7*s^2*kq+1680*qsq^6*psq^2*s*kp^6-8568*qsq^6*psq^2*s^3*kp^4+2079*qsq^6*psq^2*s^5*kp^2-27908*qsq^6*psq^3*s^2*kp^4+10946*qsq^6*psq^3*s^4*kp^2+504*qsq^6*psq^3*kq^2*kp^4-17964*qsq^6*psq^4*s*kp^4+3112*qsq^6*psq^4*s^3*kq^2+31273*qsq^6*psq^4*s^3*kp^2+3734*qsq^6*psq^4*s^4*kq+5440*qsq^6*psq^5*s^2*kq^2+27338*qsq^6*psq^5*s^2*kp^2+7566*qsq^6*psq^5*s^3*kq+2328*qsq^6*psq^6*s*kq^2+4008*qsq^6*psq^6*s*kp^2+3832*qsq^6*psq^6*s^2*kq-2716*qsq^7*psq^2*s^2*kp^4+693*qsq^7*psq^2*s^4*kp^2-3612*qsq^7*psq^3*s*kp^4+2268*qsq^7*psq^3*s^3*kp^2+6243*qsq^7*psq^4*s^2*kp^2+840*qsq^7*psq^5*s*kp^2-8064*qp*qsq*psq^5*kq^3*kp^5+8448*qp*qsq^2*psq^3*s^2*kp^7-3520*qp*qsq^2*psq^3*s^4*kp^5+352*qp*qsq^2*psq^3*s^6*kp^3-44152*qp*qsq^2*psq^4*s^3*kp^5+4254*qp*qsq^2*psq^4*s^5*kp^3+1650*qp*qsq^2*psq^4*s^7*kp-16128*qp*qsq^2*psq^4*kq^3*kp^5-39664*qp*qsq^2*psq^5*s^2*kp^5+24188*qp*qsq^2*psq^5*s^4*kp^3+4700*qp*qsq^2*psq^5*s^6*kp+4032*qp*qsq^2*psq^5*kq^2*kp^5+45374*qp*qsq^2*psq^6*s^3*kp^3-166*qp*qsq^2*psq^6*s^5*kp+8632*qp*qsq^2*psq^7*s^2*kp^3-6656*qp*qsq^2*psq^7*s^4*kp-3440*qp*qsq^2*psq^8*s^3*kp+8448*qp*qsq^3*psq^3*s*kp^7-90832*qp*qsq^3*psq^3*s^3*kp^5+24364*qp*qsq^3*psq^3*s^5*kp^3-462*qp*qsq^3*psq^3*s^7*kp-8064*qp*qsq^3*psq^3*kq^3*kp^5-106704*qp*qsq^3*psq^4*s^2*kp^5+60432*qp*qsq^3*psq^4*s^4*kp^3+1638*qp*qsq^3*psq^4*s^6*kp+8064*qp*qsq^3*psq^4*kq^2*kp^5-36528*qp*qsq^3*psq^5*s*kp^5+106366*qp*qsq^3*psq^5*s^3*kp^3-2148*qp*qsq^3*psq^5*s^5*kp+60326*qp*qsq^3*psq^6*s^2*kp^3-14764*qp*qsq^3*psq^6*s^4*kp+7848*qp*qsq^3*psq^7*s*kp^3-14544*qp*qsq^3*psq^7*s^3*kp-3440*qp*qsq^3*psq^8*s^2*kp-17976*qp*qsq^4*psq^2*s^3*kp^5+4438*qp*qsq^4*psq^2*s^5*kp^3-135952*qp*qsq^4*psq^3*s^2*kp^5+55252*qp*qsq^4*psq^3*s^4*kp^3-2894*qp*qsq^4*psq^3*s^6*kp+4032*qp*qsq^4*psq^3*kq^2*kp^5-56280*qp*qsq^4*psq^4*s*kp^5+103412*qp*qsq^4*psq^4*s^3*kp^3-9488*qp*qsq^4*psq^4*s^5*kp+95514*qp*qsq^4*psq^5*s^2*kp^3-20604*qp*qsq^4*psq^5*s^4*kp+14952*qp*qsq^4*psq^6*s*kp^3-22486*qp*qsq^4*psq^6*s^3*kp-7888*qp*qsq^4*psq^7*s^2*kp-19824*qp*qsq^5*psq^2*s^2*kp^5+4816*qp*qsq^5*psq^2*s^4*kp^3-45504*qp*qsq^5*psq^3*s*kp^5+39526*qp*qsq^5*psq^3*s^3*kp^3-4402*qp*qsq^5*psq^3*s^5*kp+49082*qp*qsq^5*psq^4*s^2*kp^3-13514*qp*qsq^5*psq^4*s^4*kp+14904*qp*qsq^5*psq^5*s*kp^3-17196*qp*qsq^5*psq^5*s^3*kp-7888*qp*qsq^5*psq^6*s^2*kp-1848*qp*qsq^6*psq^2*s*kp^5+378*qp*qsq^6*psq^2*s^3*kp^3+9070*qp*qsq^6*psq^3*s^2*kp^3-1970*qp*qsq^6*psq^3*s^4*kp+1848*qp*qsq^6*psq^4*s*kp^3-4038*qp*qsq^6*psq^4*s^3*kp-3440*qp*qsq^6*psq^5*s^2*kp+70336*qsq*psq^4*s*kq^3*kp^6-70336*qsq*psq^4*s*kq^5*kp^4-81984*qsq*psq^4*s^2*kq^2*kp^6+155456*qsq*psq^4*s^2*kq^4*kp^4+23408*qsq*psq^4*s^3*kq*kp^6-146160*qsq*psq^4*s^3*kq^3*kp^4+18480*qsq*psq^4*s^3*kq^5*kp^2+67648*qsq*psq^4*s^4*kq^2*kp^4-40656*qsq*psq^4*s^4*kq^4*kp^2-12320*qsq*psq^4*s^5*kq*kp^4+33264*qsq*psq^4*s^5*kq^3*kp^2-12012*qsq*psq^4*s^6*kq^2*kp^2+1617*qsq*psq^4*s^7*kq*kp^2-18816*qsq*psq^5*s*kq^2*kp^6+91168*qsq*psq^5*s*kq^4*kp^4+8624*qsq*psq^5*s^2*kq*kp^6-178752*qsq*psq^5*s^2*kq^3*kp^4+36848*qsq*psq^5*s^2*kq^5*kp^2+121800*qsq*psq^5*s^3*kq^2*kp^4-102648*qsq*psq^5*s^3*kq^4*kp^2-27412*qsq*psq^5*s^4*kq*kp^4+101500*qsq*psq^5*s^4*kq^3*kp^2-42938*qsq*psq^5*s^5*kq^2*kp^2+6622*qsq*psq^5*s^6*kq*kp^2-78960*qsq*psq^6*s*kq^3*kp^4+41888*qsq*psq^6*s*kq^5*kp^2+94920*qsq*psq^6*s^2*kq^2*kp^4-139272*qsq*psq^6*s^2*kq^4*kp^2-28336*qsq*psq^6*s^3*kq*kp^4+167608*qsq*psq^6*s^3*kq^3*kp^2-86254*qsq*psq^6*s^4*kq^2*kp^2+16016*qsq*psq^6*s^5*kq*kp^2+4704*qsq*psq^7*s*kq^2*kp^4-36848*qsq*psq^7*s*kq^4*kp^2-2156*qsq*psq^7*s^2*kq*kp^4+91308*qsq*psq^7*s^2*kq^3*kp^2-67550*qsq*psq^7*s^3*kq^2*kp^2+15554*qsq*psq^7*s^4*kq*kp^2+12320*qsq*psq^8*s*kq^3*kp^2-15246*qsq*psq^8*s^2*kq^2*kp^2+4543*qsq*psq^8*s^3*kq*kp^2-20576*qp^2*qsq*psq^3*s^3*kp^6+10688*qp^2*qsq*psq^3*s^5*kp^4-1386*qp^2*qsq*psq^3*s^7*kp^2-16128*qp^2*qsq*psq^3*kq^3*kp^6+16128*qp^2*qsq*psq^3*kq^5*kp^4-5952*qp^2*qsq*psq^4*s^2*kp^6+53120*qp^2*qsq*psq^4*s^3*kq^5-117696*qp^2*qsq*psq^4*s^4*kq^4+22936*qp^2*qsq*psq^4*s^4*kp^4+96864*qp^2*qsq*psq^4*s^5*kq^3-35152*qp^2*qsq*psq^4*s^6*kq^2-5786*qp^2*qsq*psq^4*s^6*kp^2+4752*qp^2*qsq*psq^4*s^7*kq-16128*qp^2*qsq*psq^4*kq^4*kp^4+85856*qp^2*qsq*psq^5*s^2*kq^5-240112*qp^2*qsq*psq^5*s^3*kq^4+13560*qp^2*qsq*psq^5*s^3*kp^4+244632*qp^2*qsq*psq^5*s^4*kq^3-109220*qp^2*qsq*psq^5*s^5*kq^2-6918*qp^2*qsq*psq^5*s^5*kp^2+18972*qp^2*qsq*psq^5*s^6*kq+8064*qp^2*qsq*psq^5*kq^3*kp^4+32736*qp^2*qsq*psq^6*s*kq^5-152224*qp^2*qsq*psq^6*s^2*kq^4+5520*qp^2*qsq*psq^6*s^2*kp^4+212952*qp^2*qsq*psq^6*s^3*kq^3-119712*qp^2*qsq*psq^6*s^4*kq^2-5558*qp^2*qsq*psq^6*s^4*kp^2+24648*qp^2*qsq*psq^6*s^5*kq-29808*qp^2*qsq*psq^7*s*kq^4+68880*qp^2*qsq*psq^7*s^2*kq^3-47668*qp^2*qsq*psq^7*s^3*kq^2-6176*qp^2*qsq*psq^7*s^3*kp^2+9820*qp^2*qsq*psq^7*s^4*kq+3696*qp^2*qsq*psq^8*s*kq^3-2024*qp^2*qsq*psq^8*s^2*kq^2-608*qp^2*qsq*psq^8*s^3*kq-58656*qp^2*qsq^2*psq^2*s^3*kp^6+31296*qp^2*qsq^2*psq^2*s^5*kp^4-4158*qp^2*qsq^2*psq^2*s^7*kp^2-84480*qp^2*qsq^2*psq^3*s^2*kp^6+32960*qp^2*qsq^2*psq^3*s^3*kq^5-70208*qp^2*qsq^2*psq^3*s^4*kq^4+105768*qp^2*qsq^2*psq^3*s^4*kp^4+55872*qp^2*qsq^2*psq^3*s^5*kq^3-19696*qp^2*qsq^2*psq^3*s^6*kq^2-22426*qp^2*qsq^2*psq^3*s^6*kp^2+2596*qp^2*qsq^2*psq^3*s^7*kq+8064*qp^2*qsq^2*psq^3*kq^2*kp^6-24192*qp^2*qsq^2*psq^3*kq^4*kp^4-5952*qp^2*qsq^2*psq^4*s*kp^6+64352*qp^2*qsq^2*psq^4*s^2*kq^5-238544*qp^2*qsq^2*psq^4*s^3*kq^4+143016*qp^2*qsq^2*psq^4*s^3*kp^4+258376*qp^2*qsq^2*psq^4*s^4*kq^3-99036*qp^2*qsq^2*psq^4*s^5*kq^2-66254*qp^2*qsq^2*psq^4*s^5*kp^2+4416*qp^2*qsq^2*psq^4*s^6*kq+24192*qp^2*qsq^2*psq^4*kq^3*kp^4+31392*qp^2*qsq^2*psq^5*s*kq^5-244512*qp^2*qsq^2*psq^5*s^2*kq^4+75208*qp^2*qsq^2*psq^5*s^2*kp^4+380520*qp^2*qsq^2*psq^5*s^3*kq^3-181392*qp^2*qsq^2*psq^5*s^4*kq^2-86746*qp^2*qsq^2*psq^5*s^4*kp^2+1128*qp^2*qsq^2*psq^5*s^5*kq-4032*qp^2*qsq^2*psq^5*kq^2*kp^4-76176*qp^2*qsq^2*psq^6*s*kq^4+5520*qp^2*qsq^2*psq^6*s*kp^4+222728*qp^2*qsq^2*psq^6*s^2*kq^3-136704*qp^2*qsq^2*psq^6*s^3*kq^2-61584*qp^2*qsq^2*psq^6*s^3*kp^2-10704*qp^2*qsq^2*psq^6*s^4*kq+44712*qp^2*qsq^2*psq^7*s*kq^3-36500*qp^2*qsq^2*psq^7*s^2*kq^2-15200*qp^2*qsq^2*psq^7*s^2*kp^2-13444*qp^2*qsq^2*psq^7*s^3*kq-1848*qp^2*qsq^2*psq^8*s*kq^2-3432*qp^2*qsq^2*psq^8*s^2*kq-76032*qp^2*qsq^3*psq^2*s^2*kp^6+70800*qp^2*qsq^3*psq^2*s^4*kp^4-13340*qp^2*qsq^3*psq^2*s^6*kp^2-60768*qp^2*qsq^3*psq^3*s*kp^6-65920*qp^2*qsq^3*psq^3*s^3*kq^4+214632*qp^2*qsq^3*psq^3*s^3*kp^4+111840*qp^2*qsq^3*psq^3*s^4*kq^3-64592*qp^2*qsq^3*psq^3*s^5*kq^2-64900*qp^2*qsq^3*psq^3*s^5*kp^2+13672*qp^2*qsq^3*psq^3*s^6*kq+16128*qp^2*qsq^3*psq^3*kq^3*kp^4-128704*qp^2*qsq^3*psq^4*s^2*kq^4+199128*qp^2*qsq^3*psq^4*s^2*kp^4+286624*qp^2*qsq^3*psq^4*s^3*kq^3-158976*qp^2*qsq^3*psq^4*s^4*kq^2-178512*qp^2*qsq^3*psq^4*s^4*kp^2+72*qp^2*qsq^3*psq^4*s^5*kq-8064*qp^2*qsq^3*psq^4*kq^2*kp^4-62784*qp^2*qsq^3*psq^5*s*kq^4+56160*qp^2*qsq^3*psq^5*s*kp^4+234592*qp^2*qsq^3*psq^5*s^2*kq^3-133984*qp^2*qsq^3*psq^5*s^3*kq^2-188958*qp^2*qsq^3*psq^5*s^3*kp^2-61952*qp^2*qsq^3*psq^5*s^4*kq+59808*qp^2*qsq^3*psq^6*s*kq^3-54504*qp^2*qsq^3*psq^6*s^2*kq^2-70978*qp^2*qsq^3*psq^6*s^2*kp^2-68648*qp^2*qsq^3*psq^6*s^3*kq-14904*qp^2*qsq^3*psq^7*s*kq^2-7848*qp^2*qsq^3*psq^7*s*kp^2-20296*qp^2*qsq^3*psq^7*s^2*kq-17376*qp^2*qsq^4*psq^2*s*kp^6+71640*qp^2*qsq^4*psq^2*s^3*kp^4-17664*qp^2*qsq^4*psq^2*s^5*kp^2+171552*qp^2*qsq^4*psq^3*s^2*kp^4+41200*qp^2*qsq^4*psq^3*s^3*kq^3-47040*qp^2*qsq^4*psq^3*s^4*kq^2-74948*qp^2*qsq^4*psq^3*s^4*kp^2+13460*qp^2*qsq^4*psq^3*s^5*kq-4032*qp^2*qsq^4*psq^3*kq^2*kp^4+71208*qp^2*qsq^4*psq^4*s*kp^4+80440*qp^2*qsq^4*psq^4*s^2*kq^3-100604*qp^2*qsq^4*psq^4*s^3*kq^2-181482*qp^2*qsq^4*psq^4*s^3*kp^2-3696*qp^2*qsq^4*psq^4*s^4*kq+39240*qp^2*qsq^4*psq^5*s*kq^3-68516*qp^2*qsq^4*psq^5*s^2*kq^2-121682*qp^2*qsq^4*psq^5*s^2*kp^2-46204*qp^2*qsq^4*psq^5*s^3*kq-14952*qp^2*qsq^4*psq^6*s*kq^2-14952*qp^2*qsq^4*psq^6*s*kp^2-29048*qp^2*qsq^4*psq^6*s^2*kq+33984*qp^2*qsq^5*psq^2*s^2*kp^4-9084*qp^2*qsq^5*psq^2*s^4*kp^2+46512*qp^2*qsq^5*psq^3*s*kp^4-8240*qp^2*qsq^5*psq^3*s^3*kq^2-34782*qp^2*qsq^5*psq^3*s^3*kp^2+2384*qp^2*qsq^5*psq^3*s^4*kq-16088*qp^2*qsq^5*psq^4*s^2*kq^2-65286*qp^2*qsq^5*psq^4*s^2*kp^2-328*qp^2*qsq^5*psq^4*s^3*kq-7848*qp^2*qsq^5*psq^5*s*kq^2-14904*qp^2*qsq^5*psq^5*s*kp^2-2712*qp^2*qsq^5*psq^5*s^2*kq+1848*qp^2*qsq^6*psq^2*s*kp^4-602*qp^2*qsq^6*psq^2*s^3*kp^2-4870*qp^2*qsq^6*psq^3*s^2*kp^2-1848*qp^2*qsq^6*psq^4*s*kp^2-8448*qp^3*qsq*psq^2*s^2*kp^7+3520*qp^3*qsq*psq^2*s^4*kp^5-352*qp^3*qsq*psq^2*s^6*kp^3+26176*qp^3*qsq*psq^3*s^3*kp^5+184*qp^3*qsq*psq^3*s^5*kp^3-1650*qp^3*qsq*psq^3*s^7*kp+32256*qp^3*qsq*psq^3*kq^3*kp^5+22080*qp^3*qsq*psq^4*s^2*kp^5-4952*qp^3*qsq*psq^4*s^4*kp^3-6226*qp^3*qsq*psq^4*s^6*kp-8288*qp^3*qsq*psq^5*s^3*kp^3-8878*qp^3*qsq*psq^5*s^5*kp-11040*qp^3*qsq*psq^6*s^2*kp^3-4782*qp^3*qsq*psq^6*s^4*kp+2656*qp^3*qsq*psq^7*s^3*kp-8448*qp^3*qsq^2*psq^2*s*kp^7+126784*qp^3*qsq^2*psq^2*s^3*kp^5-33240*qp^3*qsq^2*psq^2*s^5*kp^3+462*qp^3*qsq^2*psq^2*s^7*kp+147392*qp^3*qsq^2*psq^3*s^2*kp^5-95048*qp^3*qsq^2*psq^3*s^4*kp^3+182*qp^3*qsq^2*psq^3*s^6*kp-16128*qp^3*qsq^2*psq^3*kq^2*kp^5+22080*qp^3*qsq^2*psq^4*s*kp^5-135384*qp^3*qsq^2*psq^4*s^3*kp^3+6644*qp^3*qsq^2*psq^4*s^5*kp-53824*qp^3*qsq^2*psq^5*s^2*kp^3+15566*qp^3*qsq^2*psq^5*s^4*kp-11040*qp^3*qsq^2*psq^6*s*kp^3+14434*qp^3*qsq^2*psq^6*s^3*kp+3440*qp^3*qsq^2*psq^7*s^2*kp+158016*qp^3*qsq^3*psq^2*s^2*kp^5-45648*qp^3*qsq^3*psq^2*s^4*kp^3+1368*qp^3*qsq^3*psq^2*s^6*kp+108672*qp^3*qsq^3*psq^3*s*kp^5-125408*qp^3*qsq^3*psq^3*s^3*kp^3+7516*qp^3*qsq^3*psq^3*s^5*kp-160288*qp^3*qsq^3*psq^4*s^2*kp^3+30592*qp^3*qsq^3*psq^4*s^4*kp-39264*qp^3*qsq^3*psq^5*s*kp^3+45228*qp^3*qsq^3*psq^5*s^3*kp+19216*qp^3*qsq^3*psq^6*s^2*kp+34752*qp^3*qsq^4*psq^2*s*kp^5-20920*qp^3*qsq^4*psq^2*s^3*kp^3+2946*qp^3*qsq^4*psq^2*s^5*kp-38464*qp^3*qsq^4*psq^3*s^2*kp^3+11164*qp^3*qsq^4*psq^3*s^4*kp-29856*qp^3*qsq^4*psq^4*s*kp^3+21162*qp^3*qsq^4*psq^4*s^3*kp+19216*qp^3*qsq^4*psq^5*s^2*kp-8160*qp^3*qsq^5*psq^2*s^2*kp^3+2040*qp^3*qsq^5*psq^2*s^4*kp-2016*qp^3*qsq^5*psq^3*s*kp^3+4696*qp^3*qsq^5*psq^3*s^3*kp+3440*qp^3*qsq^5*psq^4*s^2*kp+25344*qp^4*qsq*psq^2*s^2*kp^6-16128*qp^4*qsq*psq^2*s^3*kq^5+34048*qp^4*qsq*psq^2*s^4*kq^4-5760*qp^4*qsq*psq^2*s^4*kp^4-26880*qp^4*qsq*psq^2*s^5*kq^3+9408*qp^4*qsq*psq^2*s^6*kq^2+528*qp^4*qsq*psq^2*s^6*kp^2-1232*qp^4*qsq*psq^2*s^7*kq-32256*qp^4*qsq*psq^3*s^2*kq^5+108256*qp^4*qsq*psq^3*s^3*kq^4+19008*qp^4*qsq*psq^3*s^3*kp^4-135408*qp^4*qsq*psq^3*s^4*kq^3+77544*qp^4*qsq*psq^3*s^5*kq^2-14736*qp^4*qsq*psq^3*s^5*kp^2-20036*qp^4*qsq*psq^3*s^6*kq-16128*qp^4*qsq*psq^3*kq^3*kp^4-16128*qp^4*qsq*psq^4*s*kq^5+117504*qp^4*qsq*psq^4*s^2*kq^4-36480*qp^4*qsq*psq^4*s^2*kp^4-234144*qp^4*qsq*psq^4*s^3*kq^3+171888*qp^4*qsq*psq^4*s^4*kq^2-11512*qp^4*qsq*psq^4*s^4*kp^2-45816*qp^4*qsq*psq^4*s^5*kq+43296*qp^4*qsq*psq^5*s*kq^4-155472*qp^4*qsq*psq^5*s^2*kq^3+128616*qp^4*qsq*psq^5*s^3*kq^2+17000*qp^4*qsq*psq^5*s^3*kp^2-29820*qp^4*qsq*psq^5*s^4*kq-29856*qp^4*qsq*psq^6*s*kq^3+25872*qp^4*qsq*psq^6*s^2*kq^2+5520*qp^4*qsq*psq^6*s^2*kp^2-2056*qp^4*qsq*psq^6*s^3*kq+1008*qp^4*qsq*psq^7*s*kq^2+752*qp^4*qsq*psq^7*s^2*kq+25344*qp^4*qsq^2*psq^2*s*kp^6+30144*qp^4*qsq^2*psq^2*s^3*kq^4-83232*qp^4*qsq^2*psq^2*s^3*kp^4-48928*qp^4*qsq^2*psq^2*s^4*kq^3+26544*qp^4*qsq^2*psq^2*s^5*kq^2+20344*qp^4*qsq^2*psq^2*s^5*kp^2-4920*qp^4*qsq^2*psq^2*s^6*kq+60288*qp^4*qsq^2*psq^3*s^2*kq^4-64224*qp^4*qsq^2*psq^3*s^2*kp^4-150480*qp^4*qsq^2*psq^3*s^3*kq^3+114352*qp^4*qsq^2*psq^3*s^4*kq^2+53544*qp^4*qsq^2*psq^3*s^4*kp^2-26716*qp^4*qsq^2*psq^3*s^5*kq+8064*qp^4*qsq^2*psq^3*kq^2*kp^4+30144*qp^4*qsq^2*psq^4*s*kq^4-36480*qp^4*qsq^2*psq^4*s*kp^4-160448*qp^4*qsq^2*psq^4*s^2*kq^3+156944*qp^4*qsq^2*psq^4*s^3*kq^2+86400*qp^4*qsq^2*psq^4*s^3*kp^2-19856*qp^4*qsq^2*psq^4*s^4*kq-58896*qp^4*qsq^2*psq^5*s*kq^3+84064*qp^4*qsq^2*psq^5*s^2*kq^2+42120*qp^4*qsq^2*psq^5*s^2*kp^2+16052*qp^4*qsq^2*psq^5*s^3*kq+14928*qp^4*qsq^2*psq^6*s*kq^2+5520*qp^4*qsq^2*psq^6*s*kp^2+14112*qp^4*qsq^2*psq^6*s^2*kq-94848*qp^4*qsq^3*psq^2*s^2*kp^4-22080*qp^4*qsq^3*psq^2*s^3*kq^3+26080*qp^4*qsq^3*psq^2*s^4*kq^2+22976*qp^4*qsq^3*psq^2*s^4*kp^2-8336*qp^4*qsq^3*psq^2*s^5*kq-64416*qp^4*qsq^3*psq^3*s*kp^4-44160*qp^4*qsq^3*psq^3*s^2*kq^3+67088*qp^4*qsq^3*psq^3*s^3*kq^2+90376*qp^4*qsq^3*psq^3*s^3*kp^2-13264*qp^4*qsq^3*psq^3*s^4*kq-22080*qp^4*qsq^3*psq^4*s*kq^3+60640*qp^4*qsq^3*psq^4*s^2*kq^2+105000*qp^4*qsq^3*psq^4*s^2*kp^2+14160*qp^4*qsq^3*psq^4*s^3*kq+19632*qp^4*qsq^3*psq^5*s*kq^2+19632*qp^4*qsq^3*psq^5*s*kp^2+19088*qp^4*qsq^3*psq^5*s^2*kq-17376*qp^4*qsq^4*psq^2*s*kp^4+5520*qp^4*qsq^4*psq^2*s^3*kq^2+4888*qp^4*qsq^4*psq^2*s^3*kp^2-3080*qp^4*qsq^4*psq^2*s^4*kq+11040*qp^4*qsq^4*psq^3*s^2*kq^2+28592*qp^4*qsq^4*psq^3*s^2*kp^2-4200*qp^4*qsq^4*psq^3*s^3*kq+5520*qp^4*qsq^4*psq^4*s*kq^2+14928*qp^4*qsq^4*psq^4*s*kp^2-1120*qp^4*qsq^4*psq^4*s^2*kq+1728*qp^4*qsq^5*psq^2*s^2*kp^2+1008*qp^4*qsq^5*psq^3*s*kp^2-16128*qp^4*psq^3*s*kq^3*kp^4+16128*qp^4*psq^3*s*kq^5*kp^2+17920*qp^4*psq^3*s^2*kq^2*kp^4-34048*qp^4*psq^3*s^2*kq^4*kp^2-4928*qp^4*psq^3*s^3*kq*kp^4+30912*qp^4*psq^3*s^3*kq^3*kp^2-13888*qp^4*psq^3*s^4*kq^2*kp^2+2464*qp^4*psq^3*s^5*kq*kp^2-16128*qp^4*psq^4*s*kq^4*kp^2+34048*qp^4*psq^4*s^2*kq^3*kp^2-22848*qp^4*psq^4*s^3*kq^2*kp^2+4928*qp^4*psq^4*s^4*kq*kp^2+8064*qp^4*psq^5*s*kq^3*kp^2-8960*qp^4*psq^5*s^2*kq^2*kp^2+2464*qp^4*psq^5*s^3*kq*kp^2-25344*qp^5*qsq*psq^2*s^2*kp^5+960*qp^5*qsq*psq^2*s^4*kp^3+1232*qp^5*qsq*psq^2*s^6*kp-25792*qp^5*qsq*psq^3*s^3*kp^3+12136*qp^5*qsq*psq^3*s^5*kp+30528*qp^5*qsq*psq^4*s^2*kp^3+14472*qp^5*qsq*psq^4*s^4*kp-8192*qp^5*qsq*psq^5*s^3*kp-25344*qp^5*qsq^2*psq^2*s*kp^5+20736*qp^5*qsq^2*psq^2*s^3*kp^3-4160*qp^5*qsq^2*psq^2*s^5*kp-1152*qp^5*qsq^2*psq^3*s^2*kp^3-6152*qp^5*qsq^2*psq^3*s^4*kp+30528*qp^5*qsq^2*psq^4*s*kp^3-3128*qp^5*qsq^2*psq^4*s^3*kp-11328*qp^5*qsq^2*psq^5*s^2*kp+19776*qp^5*qsq^3*psq^2*s^2*kp^3-5392*qp^5*qsq^3*psq^2*s^4*kp+12096*qp^5*qsq^3*psq^3*s*kp^3-15152*qp^5*qsq^3*psq^3*s^3*kp-11328*qp^5*qsq^3*psq^4*s^2*kp+32256*qp^5*psq^3*s*kq^3*kp^3-35840*qp^5*psq^3*s^2*kq^2*kp^3+9856*qp^5*psq^3*s^3*kq*kp^3-8064*qp^5*psq^3*s^3*kq^3*kp+8960*qp^5*psq^3*s^4*kq^2*kp-2464*qp^5*psq^3*s^5*kq*kp-16128*qp^5*psq^4*s^2*kq^3*kp+17920*qp^5*psq^4*s^3*kq^2*kp-4928*qp^5*psq^4*s^4*kq*kp-8064*qp^5*psq^5*s*kq^3*kp+8960*qp^5*psq^5*s^2*kq^2*kp-2464*qp^5*psq^5*s^3*kq*kp+8448*qp^6*qsq*psq^2*s^2*kp^4+20352*qp^6*qsq*psq^2*s^3*kq^3-26624*qp^6*qsq*psq^2*s^4*kq^2+1280*qp^6*qsq*psq^2*s^4*kp^2+10144*qp^6*qsq*psq^2*s^5*kq+40704*qp^6*qsq*psq^3*s^2*kq^3-54144*qp^6*qsq*psq^3*s^3*kq^2+1184*qp^6*qsq*psq^3*s^3*kp^2+23552*qp^6*qsq*psq^3*s^4*kq+20352*qp^6*qsq*psq^4*s*kq^3-31552*qp^6*qsq*psq^4*s^2*kq^2-10176*qp^6*qsq*psq^4*s^2*kp^2+10400*qp^6*qsq*psq^4*s^3*kq-4032*qp^6*qsq*psq^5*s*kq^2-3008*qp^6*qsq*psq^5*s^2*kq+8448*qp^6*qsq^2*psq^2*s*kp^4-10176*qp^6*qsq^2*psq^2*s^3*kq^2-5632*qp^6*qsq^2*psq^2*s^3*kp^2+4320*qp^6*qsq^2*psq^2*s^4*kq-20352*qp^6*qsq^2*psq^3*s^2*kq^2-5984*qp^6*qsq^2*psq^3*s^2*kp^2+3936*qp^6*qsq^2*psq^3*s^3*kq-10176*qp^6*qsq^2*psq^4*s*kq^2-10176*qp^6*qsq^2*psq^4*s*kp^2-384*qp^6*qsq^2*psq^4*s^2*kq-6912*qp^6*qsq^3*psq^2*s^2*kp^2-4032*qp^6*qsq^3*psq^3*s*kp^2-16128*qp^6*psq^3*s*kq^3*kp^2+17920*qp^6*psq^3*s^2*kq^2*kp^2-4928*qp^6*psq^3*s^3*kq*kp^2+140672*qsq^2*psq^3*s*kq^3*kp^6-140672*qsq^2*psq^3*s*kq^5*kp^4-163968*qsq^2*psq^3*s^2*kq^2*kp^6+310912*qsq^2*psq^3*s^2*kq^4*kp^4+46816*qsq^2*psq^3*s^3*kq*kp^6-292320*qsq^2*psq^3*s^3*kq^3*kp^4+36960*qsq^2*psq^3*s^3*kq^5*kp^2+135296*qsq^2*psq^3*s^4*kq^2*kp^4-81312*qsq^2*psq^3*s^4*kq^4*kp^2-24640*qsq^2*psq^3*s^5*kq*kp^4+66528*qsq^2*psq^3*s^5*kq^3*kp^2-24024*qsq^2*psq^3*s^6*kq^2*kp^2+3234*qsq^2*psq^3*s^7*kq*kp^2+832*qsq^2*psq^4*s*kq^2*kp^6+212192*qsq^2*psq^4*s*kq^4*kp^4-56352*qsq^2*psq^4*s^2*kq*kp^6-360912*qsq^2*psq^4*s^2*kq^3*kp^4+72800*qsq^2*psq^4*s^2*kq^5*kp^2+182520*qsq^2*psq^4*s^3*kq^2*kp^4-211864*qsq^2*psq^4*s^3*kq^4*kp^2+3060*qsq^2*psq^4*s^4*kq*kp^4+203684*qsq^2*psq^4*s^4*kq^3*kp^2-72870*qsq^2*psq^4*s^5*kq^2*kp^2+3289*qsq^2*psq^4*s^6*kq*kp^2-13920*qsq^2*psq^5*s*kq*kp^6-227632*qsq^2*psq^5*s*kq^3*kp^4+148864*qsq^2*psq^5*s*kq^5*kp^2+184120*qsq^2*psq^5*s^2*kq^2*kp^4-435032*qsq^2*psq^5*s^2*kq^4*kp^2+29032*qsq^2*psq^5*s^3*kq*kp^4+467880*qsq^2*psq^5*s^3*kq^3*kp^2-190550*qsq^2*psq^5*s^4*kq^2*kp^2+6264*qsq^2*psq^5*s^5*kq*kp^2-23232*qsq^2*psq^6*s*kq^2*kp^4-154864*qsq^2*psq^6*s*kq^4*kp^2+77516*qsq^2*psq^6*s^2*kq*kp^4+317108*qsq^2*psq^6*s^2*kq^3*kp^2-152646*qsq^2*psq^6*s^3*kq^2*kp^2-24494*qsq^2*psq^6*s^4*kq*kp^2+3480*qsq^2*psq^7*s*kq*kp^4+56208*qsq^2*psq^7*s*kq^3*kp^2-25302*qsq^2*psq^7*s^2*kq^2*kp^2-40426*qsq^2*psq^7*s^3*kq*kp^2+6512*qsq^2*psq^8*s*kq^2*kp^2-13739*qsq^2*psq^8*s^2*kq*kp^2+70336*qsq^3*psq^2*s*kq^3*kp^6-70336*qsq^3*psq^2*s*kq^5*kp^4-81984*qsq^3*psq^2*s^2*kq^2*kp^6+155456*qsq^3*psq^2*s^2*kq^4*kp^4+23408*qsq^3*psq^2*s^3*kq*kp^6-146160*qsq^3*psq^2*s^3*kq^3*kp^4+18480*qsq^3*psq^2*s^3*kq^5*kp^2+67648*qsq^3*psq^2*s^4*kq^2*kp^4-40656*qsq^3*psq^2*s^4*kq^4*kp^2-12320*qsq^3*psq^2*s^5*kq*kp^4+33264*qsq^3*psq^2*s^5*kq^3*kp^2-12012*qsq^3*psq^2*s^6*kq^2*kp^2+1617*qsq^3*psq^2*s^7*kq*kp^2-17536*qsq^3*psq^3*s*kq^2*kp^6+226528*qsq^3*psq^3*s*kq^4*kp^4-59600*qsq^3*psq^3*s^2*kq*kp^6-341088*qsq^3*psq^3*s^2*kq^3*kp^4+35952*qsq^3*psq^3*s^2*kq^5*kp^2+139512*qsq^3*psq^3*s^3*kq^2*kp^4-136936*qsq^3*psq^3*s^3*kq^4*kp^2+26468*qsq^3*psq^3*s^4*kq*kp^4+143764*qsq^3*psq^3*s^4*kq^3*kp^2-47950*qsq^3*psq^3*s^5*kq^2*kp^2-2640*qsq^3*psq^3*s^6*kq*kp^2-77424*qsq^3*psq^4*s*kq*kp^6-158816*qsq^3*psq^4*s*kq^3*kp^4+106976*qsq^3*psq^4*s*kq^5*kp^2+4968*qsq^3*psq^4*s^2*kq^2*kp^4-349688*qsq^3*psq^4*s^2*kq^4*kp^2+191128*qsq^3*psq^4*s^3*kq*kp^4+382412*qsq^3*psq^4*s^3*kq^3*kp^2-112638*qsq^3*psq^4*s^4*kq^2*kp^2-39125*qsq^3*psq^4*s^5*kq*kp^2-45272*qsq^3*psq^5*s*kq^2*kp^4-278480*qsq^3*psq^5*s*kq^4*kp^2+232576*qsq^3*psq^5*s^2*kq*kp^4+467288*qsq^3*psq^5*s^2*kq^3*kp^2-126592*qsq^3*psq^5*s^3*kq^2*kp^2-129452*qsq^3*psq^5*s^4*kq*kp^2+67860*qsq^3*psq^6*s*kq*kp^4+113688*qsq^3*psq^6*s*kq^3*kp^2+5988*qsq^3*psq^6*s^2*kq^2*kp^2-184808*qsq^3*psq^6*s^3*kq*kp^2+12260*qsq^3*psq^7*s*kq^2*kp^2-83052*qsq^3*psq^7*s^2*kq*kp^2-10992*qsq^3*psq^8*s*kq*kp^2-37184*qsq^4*psq^2*s*kq^2*kp^6+105504*qsq^4*psq^2*s*kq^4*kp^4+5376*qsq^4*psq^2*s^2*kq*kp^6-158928*qsq^4*psq^2*s^2*kq^3*kp^4+78792*qsq^4*psq^2*s^3*kq^2*kp^4-27720*qsq^4*psq^2*s^3*kq^4*kp^2-4004*qsq^4*psq^2*s^4*kq*kp^4+41580*qsq^4*psq^2*s^4*kq^3*kp^2-18018*qsq^4*psq^2*s^5*kq^2*kp^2+693*qsq^4*psq^2*s^6*kq*kp^2-65856*qsq^4*psq^3*s*kq*kp^6-62896*qsq^4*psq^3*s*kq^3*kp^4-52760*qsq^4*psq^3*s^2*kq^2*kp^4-53928*qsq^4*psq^3*s^2*kq^4*kp^2+148040*qsq^4*psq^3*s^3*kq*kp^4+96000*qsq^4*psq^3*s^3*kq^3*kp^2-16658*qsq^4*psq^3*s^4*kq^2*kp^2-32838*qsq^4*psq^3*s^5*kq*kp^2-77240*qsq^4*psq^4*s*kq^2*kp^4-160464*qsq^4*psq^4*s*kq^4*kp^2+271512*qsq^4*psq^4*s^2*kq*kp^4+268452*qsq^4*psq^4*s^2*kq^3*kp^2-41892*qsq^4*psq^4*s^3*kq^2*kp^2-126203*qsq^4*psq^4*s^4*kq*kp^2+127524*qsq^4*psq^5*s*kq*kp^4+150032*qsq^4*psq^5*s*kq^3*kp^2+2924*qsq^4*psq^5*s^2*kq^2*kp^2-239338*qsq^4*psq^5*s^3*kq*kp^2+6876*qsq^4*psq^6*s*kq^2*kp^2-158566*qsq^4*psq^6*s^2*kq*kp^2-26568*qsq^4*psq^7*s*kq*kp^2-2352*qsq^5*psq^2*s*kq*kp^6-52752*qsq^5*psq^2*s*kq^3*kp^4+31472*qsq^5*psq^2*s^2*kq^2*kp^4+14280*qsq^5*psq^2*s^3*kq*kp^4+13860*qsq^5*psq^2*s^3*kq^3*kp^2-8316*qsq^5*psq^2*s^4*kq^2*kp^2-3465*qsq^5*psq^2*s^5*kq*kp^2-51112*qsq^5*psq^3*s*kq^2*kp^4+128604*qsq^5*psq^3*s^2*kq*kp^4+26964*qsq^5*psq^3*s^2*kq^3*kp^2-2706*qsq^5*psq^3*s^3*kq^2*kp^2-39340*qsq^5*psq^3*s^4*kq*kp^2+92124*qsq^5*psq^4*s*kq*kp^4+80232*qsq^5*psq^4*s*kq^3*kp^2-17614*qsq^5*psq^4*s^2*kq^2*kp^2-111875*qsq^5*psq^4*s^3*kq*kp^2-12244*qsq^5*psq^5*s*kq^2*kp^2-120884*qsq^5*psq^5*s^2*kq*kp^2-23136*qsq^5*psq^6*s*kq*kp^2+8792*qsq^6*psq^2*s*kq^2*kp^4+9996*qsq^6*psq^2*s^2*kq*kp^4-2310*qsq^6*psq^2*s^3*kq^2*kp^2-2541*qsq^6*psq^2*s^4*kq*kp^2+28980*qsq^6*psq^3*s*kq*kp^4-4494*qsq^6*psq^3*s^2*kq^2*kp^2-12376*qsq^6*psq^3*s^3*kq*kp^2-13372*qsq^6*psq^4*s*kq^2*kp^2-31631*qsq^6*psq^4*s^2*kq*kp^2-7560*qsq^6*psq^5*s*kq*kp^2-132608*qp*qsq*psq^4*s*kq^3*kp^5+155456*qp*qsq*psq^4*s^2*kq^2*kp^5-2688*qp*qsq*psq^4*s^2*kq^4*kp^3-44576*qp*qsq*psq^4*s^3*kq*kp^5+39872*qp*qsq*psq^4*s^3*kq^3*kp^3-43344*qp*qsq*psq^4*s^4*kq^2*kp^3+12040*qp*qsq*psq^4*s^5*kq*kp^3+32256*qp*qsq*psq^5*s*kq^2*kp^5+14784*qp*qsq*psq^5*s*kq^4*kp^3-15008*qp*qsq*psq^5*s^2*kq*kp^5+52416*qp*qsq*psq^5*s^2*kq^3*kp^3-80192*qp*qsq*psq^5*s^3*kq^2*kp^3-3584*qp*qsq*psq^5*s^3*kq^4*kp+25368*qp*qsq*psq^5*s^4*kq*kp^3+4704*qp*qsq*psq^5*s^4*kq^3*kp-2016*qp*qsq*psq^5*s^5*kq^2*kp+280*qp*qsq*psq^5*s^6*kq*kp+58912*qp*qsq*psq^6*s*kq^3*kp^3-89152*qp*qsq*psq^6*s^2*kq^2*kp^3+224*qp*qsq*psq^6*s^2*kq^4*kp+30296*qp*qsq*psq^6*s^3*kq*kp^3-14560*qp*qsq*psq^6*s^3*kq^3*kp+16856*qp*qsq*psq^6*s^4*kq^2*kp-4816*qp*qsq*psq^6*s^5*kq*kp+1008*qp*qsq*psq^7*s*kq^2*kp^3-8736*qp*qsq*psq^7*s*kq^4*kp-280*qp*qsq*psq^7*s^2*kq*kp^3-3696*qp*qsq*psq^7*s^2*kq^3*kp+12432*qp*qsq*psq^7*s^3*kq^2*kp-4200*qp*qsq*psq^7*s^4*kq*kp+3024*qp*qsq*psq^8*s*kq^3*kp-3304*qp*qsq*psq^8*s^2*kq^2*kp+896*qp*qsq*psq^8*s^3*kq*kp-16896*qp*qsq^2*psq^3*s*kq*kp^7-382720*qp*qsq^2*psq^3*s*kq^3*kp^5+134400*qp*qsq^2*psq^3*s*kq^5*kp^3+437888*qp*qsq^2*psq^3*s^2*kq^2*kp^5-292096*qp*qsq^2*psq^3*s^2*kq^4*kp^3-116224*qp*qsq^2*psq^3*s^3*kq*kp^5+337600*qp*qsq^2*psq^3*s^3*kq^3*kp^3-34496*qp*qsq^2*psq^3*s^3*kq^5*kp-199072*qp*qsq^2*psq^3*s^4*kq^2*kp^3+73920*qp*qsq^2*psq^3*s^4*kq^4*kp+42544*qp*qsq^2*psq^3*s^5*kq*kp^3-59136*qp*qsq^2*psq^3*s^5*kq^3*kp+20944*qp*qsq^2*psq^3*s^6*kq^2*kp-2772*qp*qsq^2*psq^3*s^7*kq*kp+58432*qp*qsq^2*psq^4*s*kq^2*kp^5-193920*qp*qsq^2*psq^4*s*kq^4*kp^3+49904*qp*qsq^2*psq^4*s^2*kq*kp^5+569408*qp*qsq^2*psq^4*s^2*kq^3*kp^3-70336*qp*qsq^2*psq^4*s^2*kq^5*kp-488528*qp*qsq^2*psq^4*s^3*kq^2*kp^3+200800*qp*qsq^2*psq^4*s^3*kq^4*kp+120836*qp*qsq^2*psq^4*s^4*kq*kp^3-214016*qp*qsq^2*psq^4*s^4*kq^3*kp+105184*qp*qsq^2*psq^4*s^5*kq^2*kp-23092*qp*qsq^2*psq^4*s^6*kq*kp+62976*qp*qsq^2*psq^5*s*kq*kp^5+338624*qp*qsq^2*psq^5*s*kq^3*kp^3-29568*qp*qsq^2*psq^5*s*kq^5*kp-445760*qp*qsq^2*psq^5*s^2*kq^2*kp^3+176928*qp*qsq^2*psq^5*s^2*kq^4*kp+99648*qp*qsq^2*psq^5*s^3*kq*kp^3-332304*qp*qsq^2*psq^5*s^3*kq^3*kp+243288*qp*qsq^2*psq^5*s^4*kq^2*kp-68236*qp*qsq^2*psq^5*s^5*kq*kp+21568*qp*qsq^2*psq^6*s*kq^2*kp^3+34368*qp*qsq^2*psq^6*s*kq^4*kp-84844*qp*qsq^2*psq^6*s^2*kq*kp^3-208592*qp*qsq^2*psq^6*s^2*kq^3*kp+213864*qp*qsq^2*psq^6*s^3*kq^2*kp-59980*qp*qsq^2*psq^6*s^4*kq*kp-17208*qp*qsq^2*psq^7*s*kq*kp^3-32736*qp*qsq^2*psq^7*s*kq^3*kp+36392*qp*qsq^2*psq^7*s^2*kq^2*kp+2208*qp*qsq^2*psq^7*s^3*kq*kp-8232*qp*qsq^2*psq^8*s*kq^2*kp+11136*qp*qsq^2*psq^8*s^2*kq*kp-132608*qp*qsq^3*psq^2*s*kq^3*kp^5+155456*qp*qsq^3*psq^2*s^2*kq^2*kp^5-2688*qp*qsq^3*psq^2*s^2*kq^4*kp^3-44576*qp*qsq^3*psq^2*s^3*kq*kp^5+39872*qp*qsq^3*psq^2*s^3*kq^3*kp^3-43344*qp*qsq^3*psq^2*s^4*kq^2*kp^3+12040*qp*qsq^3*psq^2*s^5*kq*kp^3+78848*qp*qsq^3*psq^3*s*kq^2*kp^5-196800*qp*qsq^3*psq^3*s*kq^4*kp^3+108736*qp*qsq^3*psq^3*s^2*kq*kp^5+391872*qp*qsq^3*psq^3*s^2*kq^3*kp^3-268352*qp*qsq^3*psq^3*s^3*kq^2*kp^3+51552*qp*qsq^3*psq^3*s^3*kq^4*kp+19680*qp*qsq^3*psq^3*s^4*kq*kp^3-82848*qp*qsq^3*psq^3*s^4*kq^3*kp+42336*qp*qsq^3*psq^3*s^5*kq^2*kp-5976*qp*qsq^3*psq^3*s^6*kq*kp+128592*qp*qsq^3*psq^4*s*kq*kp^5+399904*qp*qsq^3*psq^4*s*kq^3*kp^3-536256*qp*qsq^3*psq^4*s^2*kq^2*kp^3+113856*qp*qsq^3*psq^4*s^2*kq^4*kp+80684*qp*qsq^3*psq^4*s^3*kq*kp^3-284320*qp*qsq^3*psq^4*s^3*kq^3*kp+216328*qp*qsq^3*psq^4*s^4*kq^2*kp-54592*qp*qsq^3*psq^4*s^5*kq*kp-152416*qp*qsq^3*psq^5*s*kq^2*kp^3+34080*qp*qsq^3*psq^5*s*kq^4*kp-52332*qp*qsq^3*psq^5*s^2*kq*kp^3-265776*qp*qsq^3*psq^5*s^2*kq^3*kp+320736*qp*qsq^3*psq^5*s^3*kq^2*kp-98768*qp*qsq^3*psq^5*s^4*kq*kp-57432*qp*qsq^3*psq^6*s*kq*kp^3-58032*qp*qsq^3*psq^6*s*kq^3*kp+156400*qp*qsq^3*psq^6*s^2*kq^2*kp-46464*qp*qsq^3*psq^6*s^3*kq*kp+22200*qp*qsq^3*psq^7*s*kq^2*kp+7048*qp*qsq^3*psq^7*s^2*kq*kp+3360*qp*qsq^3*psq^8*s*kq*kp+73024*qp*qsq^4*psq^2*s*kq^2*kp^5-11984*qp*qsq^4*psq^2*s^2*kq*kp^5+4480*qp*qsq^4*psq^2*s^2*kq^3*kp^3-25200*qp*qsq^4*psq^2*s^3*kq^2*kp^3+5348*qp*qsq^4*psq^2*s^4*kq*kp^3+153312*qp*qsq^4*psq^3*s*kq*kp^5+62400*qp*qsq^4*psq^3*s*kq^3*kp^3-78944*qp*qsq^4*psq^3*s^2*kq^2*kp^3-51272*qp*qsq^4*psq^3*s^3*kq*kp^3-17728*qp*qsq^4*psq^3*s^3*kq^3*kp+11672*qp*qsq^4*psq^3*s^4*kq^2*kp+4384*qp*qsq^4*psq^3*s^5*kq*kp-187904*qp*qsq^4*psq^4*s*kq^2*kp^3-3652*qp*qsq^4*psq^4*s^2*kq*kp^3-50688*qp*qsq^4*psq^4*s^2*kq^3*kp+89696*qp*qsq^4*psq^4*s^3*kq^2*kp-17344*qp*qsq^4*psq^4*s^4*kq*kp-41112*qp*qsq^4*psq^5*s*kq*kp^3+1536*qp*qsq^4*psq^5*s*kq^3*kp+89552*qp*qsq^4*psq^5*s^2*kq^2*kp-29644*qp*qsq^4*psq^5*s^3*kq*kp+24072*qp*qsq^4*psq^6*s*kq^2*kp-6212*qp*qsq^4*psq^6*s^2*kq*kp-1824*qp*qsq^4*psq^7*s*kq*kp+336*qp*qsq^5*psq^2*s*kq*kp^5-2464*qp*qsq^5*psq^2*s^2*kq^2*kp^3+1876*qp*qsq^5*psq^2*s^3*kq*kp^3+18000*qp*qsq^5*psq^3*s*kq^2*kp^3-40124*qp*qsq^5*psq^3*s^2*kq*kp^3-3688*qp*qsq^5*psq^3*s^3*kq^2*kp+9576*qp*qsq^5*psq^3*s^4*kq*kp+14520*qp*qsq^5*psq^4*s*kq*kp^3+464*qp*qsq^5*psq^4*s^2*kq^2*kp+9208*qp*qsq^5*psq^4*s^3*kq*kp-12312*qp*qsq^5*psq^5*s*kq^2*kp+6432*qp*qsq^5*psq^5*s^2*kq*kp-1824*qp*qsq^5*psq^6*s*kq*kp+448*qp*qsq^6*psq^2*s^2*kq*kp^3-8400*qp*qsq^6*psq^3*s*kq*kp^3+1988*qp*qsq^6*psq^3*s^3*kq*kp+2604*qp*qsq^6*psq^4*s^2*kq*kp+3360*qp*qsq^6*psq^5*s*kq*kp-281344*qp^2*qsq*psq^2*s*kq^3*kp^6+281344*qp^2*qsq*psq^2*s*kq^5*kp^4+327936*qp^2*qsq*psq^2*s^2*kq^2*kp^6-621824*qp^2*qsq*psq^2*s^2*kq^4*kp^4-93632*qp^2*qsq*psq^2*s^3*kq*kp^6+584640*qp^2*qsq*psq^2*s^3*kq^3*kp^4-73920*qp^2*qsq*psq^2*s^3*kq^5*kp^2-270592*qp^2*qsq*psq^2*s^4*kq^2*kp^4+162624*qp^2*qsq*psq^2*s^4*kq^4*kp^2+49280*qp^2*qsq*psq^2*s^5*kq*kp^4-133056*qp^2*qsq*psq^2*s^5*kq^3*kp^2+48048*qp^2*qsq*psq^2*s^6*kq^2*kp^2-6468*qp^2*qsq*psq^2*s^7*kq*kp^2-384*qp^2*qsq*psq^3*s*kq^2*kp^6-289024*qp^2*qsq*psq^3*s*kq^4*kp^4+44480*qp^2*qsq*psq^3*s^2*kq*kp^6+559488*qp^2*qsq*psq^3*s^2*kq^3*kp^4-146496*qp^2*qsq*psq^3*s^2*kq^5*kp^2-347328*qp^2*qsq*psq^3*s^3*kq^2*kp^4+389440*qp^2*qsq*psq^3*s^3*kq^4*kp^2+47760*qp^2*qsq*psq^3*s^4*kq*kp^4-365104*qp^2*qsq*psq^3*s^4*kq^3*kp^2+140728*qp^2*qsq*psq^3*s^5*kq^2*kp^2-15840*qp^2*qsq*psq^3*s^6*kq*kp^2+11904*qp^2*qsq*psq^4*s*kq*kp^6+363712*qp^2*qsq*psq^4*s*kq^3*kp^4-248768*qp^2*qsq*psq^4*s*kq^5*kp^2-366848*qp^2*qsq*psq^4*s^2*kq^2*kp^4+691904*qp^2*qsq*psq^4*s^2*kq^4*kp^2+49088*qp^2*qsq*psq^4*s^3*kq*kp^4-742448*qp^2*qsq*psq^4*s^3*kq^3*kp^2+338152*qp^2*qsq*psq^4*s^4*kq^2*kp^2-42832*qp^2*qsq*psq^4*s^5*kq*kp^2+24576*qp^2*qsq*psq^5*s*kq^2*kp^4+222848*qp^2*qsq*psq^5*s*kq^4*kp^2-39856*qp^2*qsq*psq^5*s^2*kq*kp^4-524000*qp^2*qsq*psq^5*s^2*kq^3*kp^2+352104*qp^2*qsq*psq^5*s^3*kq^2*kp^2-59408*qp^2*qsq*psq^5*s^4*kq*kp^2-11040*qp^2*qsq*psq^6*s*kq*kp^4-80848*qp^2*qsq*psq^6*s*kq^3*kp^2+90136*qp^2*qsq*psq^6*s^2*kq^2*kp^2-14412*qp^2*qsq*psq^6*s^3*kq*kp^2-22752*qp^2*qsq*psq^7*s*kq^2*kp^2+23392*qp^2*qsq*psq^7*s^2*kq*kp^2+73088*qp^2*qsq^2*psq^2*s*kq^2*kp^6-346368*qp^2*qsq^2*psq^2*s*kq^4*kp^4+57472*qp^2*qsq^2*psq^2*s^2*kq*kp^6+480192*qp^2*qsq^2*psq^2*s^2*kq^3*kp^4+896*qp^2*qsq^2*psq^2*s^2*kq^5*kp^2-175296*qp^2*qsq^2*psq^2*s^3*kq^2*kp^4+89728*qp^2*qsq^2*psq^2*s^3*kq^4*kp^2-45872*qp^2*qsq^2*psq^2*s^4*kq*kp^4-125424*qp^2*qsq^2*psq^2*s^4*kq^3*kp^2+41048*qp^2*qsq^2*psq^2*s^5*kq^2*kp^2+7876*qp^2*qsq^2*psq^2*s^6*kq*kp^2+129792*qp^2*qsq^2*psq^3*s*kq*kp^6+636288*qp^2*qsq^2*psq^3*s*kq^3*kp^4-129600*qp^2*qsq^2*psq^3*s*kq^5*kp^2-550720*qp^2*qsq^2*psq^3*s^2*kq^2*kp^4+459840*qp^2*qsq^2*psq^3*s^2*kq^4*kp^2-72016*qp^2*qsq^2*psq^3*s^3*kq*kp^4-632064*qp^2*qsq^2*psq^3*s^3*kq^3*kp^2+289256*qp^2*qsq^2*psq^3*s^4*kq^2*kp^2+8860*qp^2*qsq^2*psq^3*s^5*kq*kp^2-118688*qp^2*qsq^2*psq^4*s*kq^2*kp^4+450432*qp^2*qsq^2*psq^4*s*kq^4*kp^2-175440*qp^2*qsq^2*psq^4*s^2*kq*kp^4-982608*qp^2*qsq^2*psq^4*s^2*kq^3*kp^2+546304*qp^2*qsq^2*psq^4*s^3*kq^2*kp^2+41336*qp^2*qsq^2*psq^4*s^4*kq*kp^2-133680*qp^2*qsq^2*psq^5*s*kq*kp^4-362784*qp^2*qsq^2*psq^5*s*kq^3*kp^2+378624*qp^2*qsq^2*psq^5*s^2*kq^2*kp^2+61236*qp^2*qsq^2*psq^5*s^3*kq*kp^2-12472*qp^2*qsq^2*psq^6*s*kq^2*kp^2+111292*qp^2*qsq^2*psq^6*s^2*kq*kp^2+28584*qp^2*qsq^2*psq^7*s*kq*kp^2+68544*qp^2*qsq^3*psq^2*s*kq*kp^6+130432*qp^2*qsq^3*psq^2*s*kq^3*kp^4+14848*qp^2*qsq^3*psq^2*s^2*kq^2*kp^4-1792*qp^2*qsq^3*psq^2*s^2*kq^4*kp^2-160080*qp^2*qsq^3*psq^2*s^3*kq*kp^4-32160*qp^2*qsq^3*psq^2*s^3*kq^3*kp^2-5504*qp^2*qsq^3*psq^2*s^4*kq^2*kp^2+37696*qp^2*qsq^3*psq^2*s^5*kq*kp^2-101312*qp^2*qsq^3*psq^3*s*kq^2*kp^4+259200*qp^2*qsq^3*psq^3*s*kq^4*kp^2-263952*qp^2*qsq^3*psq^3*s^2*kq*kp^4-514144*qp^2*qsq^3*psq^3*s^2*kq^3*kp^2+278288*qp^2*qsq^3*psq^3*s^3*kq^2*kp^2+75912*qp^2*qsq^3*psq^3*s^4*kq*kp^2-188112*qp^2*qsq^3*psq^4*s*kq*kp^4-293120*qp^2*qsq^3*psq^4*s*kq^3*kp^2+208560*qp^2*qsq^3*psq^4*s^2*kq^2*kp^2+271412*qp^2*qsq^3*psq^4*s^3*kq*kp^2+40144*qp^2*qsq^3*psq^5*s*kq^2*kp^2+236356*qp^2*qsq^3*psq^5*s^2*kq*kp^2+59376*qp^2*qsq^3*psq^6*s*kq*kp^2+29216*qp^2*qsq^4*psq^2*s*kq^2*kp^4-134288*qp^2*qsq^4*psq^2*s^2*kq*kp^4+1120*qp^2*qsq^4*psq^2*s^2*kq^3*kp^2-8760*qp^2*qsq^4*psq^2*s^3*kq^2*kp^2+36092*qp^2*qsq^4*psq^2*s^4*kq*kp^2-172368*qp^2*qsq^4*psq^3*s*kq*kp^4-162000*qp^2*qsq^4*psq^3*s*kq^3*kp^2+174504*qp^2*qsq^4*psq^3*s^2*kq^2*kp^2+57432*qp^2*qsq^4*psq^3*s^3*kq*kp^2+40184*qp^2*qsq^4*psq^4*s*kq^2*kp^2+204532*qp^2*qsq^4*psq^4*s^2*kq*kp^2+74088*qp^2*qsq^4*psq^5*s*kq*kp^2-25200*qp^2*qsq^5*psq^2*s*kq*kp^4-224*qp^2*qsq^5*psq^2*s^2*kq^2*kp^2+7028*qp^2*qsq^5*psq^2*s^3*kq*kp^2+32400*qp^2*qsq^5*psq^3*s*kq^2*kp^2+2700*qp^2*qsq^5*psq^3*s^2*kq*kp^2+16128*qp^2*qsq^5*psq^4*s*kq*kp^2+16896*qp^3*qsq*psq^2*s*kq*kp^7+647936*qp^3*qsq*psq^2*s*kq^3*kp^5-134400*qp^3*qsq*psq^2*s*kq^5*kp^3-748800*qp^3*qsq*psq^2*s^2*kq^2*kp^5+297472*qp^3*qsq*psq^2*s^2*kq^4*kp^3+205376*qp^3*qsq*psq^2*s^3*kq*kp^5-417344*qp^3*qsq*psq^2*s^3*kq^3*kp^3+34496*qp^3*qsq*psq^2*s^3*kq^5*kp+285760*qp^3*qsq*psq^2*s^4*kq^2*kp^3-73920*qp^3*qsq*psq^2*s^4*kq^4*kp-66624*qp^3*qsq*psq^2*s^5*kq*kp^3+59136*qp^3*qsq*psq^2*s^5*kq^3*kp-20944*qp^3*qsq*psq^2*s^6*kq^2*kp+2772*qp^3*qsq*psq^2*s^7*kq*kp-49920*qp^3*qsq*psq^3*s*kq^2*kp^5+164352*qp^3*qsq*psq^3*s*kq^4*kp^3-31872*qp^3*qsq*psq^3*s^2*kq*kp^5-669760*qp^3*qsq*psq^3*s^2*kq^3*kp^3+70336*qp^3*qsq*psq^3*s^2*kq^5*kp+623712*qp^3*qsq*psq^3*s^3*kq^2*kp^3-193632*qp^3*qsq*psq^3*s^3*kq^4*kp-166224*qp^3*qsq*psq^3*s^4*kq*kp^3+204608*qp^3*qsq*psq^3*s^4*kq^3*kp-101152*qp^3*qsq*psq^3*s^5*kq^2*kp+22532*qp^3*qsq*psq^3*s^6*kq*kp-44160*qp^3*qsq*psq^4*s*kq*kp^5-530368*qp^3*qsq*psq^4*s*kq^3*kp^3+29568*qp^3*qsq*psq^4*s*kq^5*kp+686112*qp^3*qsq*psq^4*s^2*kq^2*kp^3-177376*qp^3*qsq*psq^4*s^2*kq^4*kp-202352*qp^3*qsq*psq^4*s^3*kq*kp^3+380016*qp^3*qsq*psq^4*s^3*kq^3*kp-302480*qp^3*qsq*psq^4*s^4*kq^2*kp+89012*qp^3*qsq*psq^4*s^5*kq*kp-26496*qp^3*qsq*psq^5*s*kq^2*kp^3-16896*qp^3*qsq*psq^5*s*kq^4*kp+28032*qp^3*qsq*psq^5*s^2*kq*kp^3+241296*qp^3*qsq*psq^5*s^2*kq^3*kp-276584*qp^3*qsq*psq^5*s^3*kq^2*kp+98060*qp^3*qsq*psq^5*s^4*kq*kp+22080*qp^3*qsq*psq^6*s*kq*kp^3+52224*qp^3*qsq*psq^6*s*kq^3*kp-73912*qp^3*qsq*psq^6*s^2*kq^2*kp+33912*qp^3*qsq*psq^6*s^3*kq*kp+4704*qp^3*qsq*psq^7*s*kq^2*kp-7440*qp^3*qsq*psq^7*s^2*kq*kp-192640*qp^3*qsq^2*psq^2*s*kq^2*kp^5+211584*qp^3*qsq^2*psq^2*s*kq^4*kp^3-99776*qp^3*qsq^2*psq^2*s^2*kq*kp^5-348416*qp^3*qsq^2*psq^2*s^2*kq^3*kp^3+238560*qp^3*qsq^2*psq^2*s^3*kq^2*kp^3-55136*qp^3*qsq^2*psq^2*s^3*kq^4*kp-5008*qp^3*qsq^2*psq^2*s^4*kq*kp^3+87552*qp^3*qsq^2*psq^2*s^4*kq^3*kp-44352*qp^3*qsq^2*psq^2*s^5*kq^2*kp+6256*qp^3*qsq^2*psq^2*s^6*kq*kp-216576*qp^3*qsq^2*psq^3*s*kq*kp^5-505728*qp^3*qsq^2*psq^3*s*kq^3*kp^3+701728*qp^3*qsq^2*psq^3*s^2*kq^2*kp^3-113632*qp^3*qsq^2*psq^3*s^2*kq^4*kp-74816*qp^3*qsq^2*psq^3*s^3*kq*kp^3+311616*qp^3*qsq^2*psq^3*s^3*kq^3*kp-241568*qp^3*qsq^2*psq^3*s^4*kq^2*kp+56720*qp^3*qsq^2*psq^3*s^5*kq*kp+274976*qp^3*qsq^2*psq^4*s*kq^2*kp^3-42816*qp^3*qsq^2*psq^4*s*kq^4*kp+39232*qp^3*qsq^2*psq^4*s^2*kq*kp^3+370880*qp^3*qsq^2*psq^4*s^2*kq^3*kp-448168*qp^3*qsq^2*psq^4*s^3*kq^2*kp+131780*qp^3*qsq^2*psq^4*s^4*kq*kp+99840*qp^3*qsq^2*psq^5*s*kq*kp^3+84096*qp^3*qsq^2*psq^5*s*kq^3*kp-241688*qp^3*qsq^2*psq^5*s^2*kq^2*kp+76368*qp^3*qsq^2*psq^5*s^3*kq*kp-30720*qp^3*qsq^2*psq^6*s*kq^2*kp-10660*qp^3*qsq^2*psq^6*s^2*kq*kp-3360*qp^3*qsq^2*psq^7*s*kq*kp-135168*qp^3*qsq^3*psq^2*s*kq*kp^5-104064*qp^3*qsq^3*psq^2*s*kq^3*kp^3+110080*qp^3*qsq^3*psq^2*s^2*kq^2*kp^3+15264*qp^3*qsq^3*psq^2*s^3*kq*kp^3+28256*qp^3*qsq^3*psq^2*s^3*kq^3*kp-28192*qp^3*qsq^3*psq^2*s^4*kq^2*kp+4296*qp^3*qsq^3*psq^2*s^5*kq*kp+282624*qp^3*qsq^3*psq^3*s*kq^2*kp^3-67776*qp^3*qsq^3*psq^3*s^2*kq*kp^3+59872*qp^3*qsq^3*psq^3*s^2*kq^3*kp-134768*qp^3*qsq^3*psq^3*s^3*kq^2*kp+43944*qp^3*qsq^3*psq^3*s^4*kq*kp+62880*qp^3*qsq^3*psq^4*s*kq*kp^3+15936*qp^3*qsq^3*psq^4*s*kq^3*kp-189328*qp^3*qsq^3*psq^4*s^2*kq^2*kp+71928*qp^3*qsq^3*psq^4*s^3*kq*kp-40416*qp^3*qsq^3*psq^5*s*kq^2*kp+4344*qp^3*qsq^3*psq^5*s^2*kq*kp+288*qp^3*qsq^3*psq^6*s*kq*kp-2880*qp^3*qsq^4*psq^2*s*kq^2*kp^3+18928*qp^3*qsq^4*psq^2*s^2*kq*kp^3-400*qp^3*qsq^4*psq^2*s^3*kq^2*kp-4508*qp^3*qsq^4*psq^2*s^4*kq*kp-27360*qp^3*qsq^4*psq^3*s*kq*kp^3-2480*qp^3*qsq^4*psq^3*s^2*kq^2*kp-384*qp^3*qsq^4*psq^3*s^3*kq*kp+5760*qp^3*qsq^4*psq^4*s*kq^2*kp+13036*qp^3*qsq^4*psq^4*s^2*kq*kp+288*qp^3*qsq^4*psq^5*s*kq*kp+9408*qp^3*qsq^5*psq^2*s*kq*kp^3-2128*qp^3*qsq^5*psq^2*s^3*kq*kp-3920*qp^3*qsq^5*psq^3*s^2*kq*kp-3360*qp^3*qsq^5*psq^4*s*kq*kp-50688*qp^4*qsq*psq^2*s*kq*kp^6-533248*qp^4*qsq*psq^2*s*kq^3*kp^4+64512*qp^4*qsq*psq^2*s*kq^5*kp^2+622080*qp^4*qsq*psq^2*s^2*kq^2*kp^4-137984*qp^4*qsq*psq^2*s^2*kq^4*kp^2-166208*qp^4*qsq*psq^2*s^3*kq*kp^4+248000*qp^4*qsq*psq^2*s^3*kq^3*kp^2-193600*qp^4*qsq*psq^2*s^4*kq^2*kp^2+46960*qp^4*qsq*psq^2*s^5*kq*kp^2+142848*qp^4*qsq*psq^3*s*kq^2*kp^4-165120*qp^4*qsq*psq^3*s*kq^4*kp^2-111680*qp^4*qsq*psq^3*s^2*kq*kp^4+615168*qp^4*qsq*psq^3*s^2*kq^3*kp^2-586368*qp^4*qsq*psq^3*s^3*kq^2*kp^2+191072*qp^4*qsq*psq^3*s^4*kq*kp^2+72960*qp^4*qsq*psq^4*s*kq*kp^4+267968*qp^4*qsq*psq^4*s*kq^3*kp^2-428096*qp^4*qsq*psq^4*s^2*kq^2*kp^2+173216*qp^4*qsq*psq^4*s^3*kq*kp^2+28800*qp^4*qsq*psq^5*s*kq^2*kp^2-46384*qp^4*qsq*psq^5*s^2*kq*kp^2-11040*qp^4*qsq*psq^6*s*kq*kp^2+206720*qp^4*qsq^2*psq^2*s*kq^2*kp^4-120576*qp^4*qsq^2*psq^2*s*kq^4*kp^2+7168*qp^4*qsq^2*psq^2*s^2*kq*kp^4+199296*qp^4*qsq^2*psq^2*s^2*kq^3*kp^2-165024*qp^4*qsq^2*psq^2*s^3*kq^2*kp^2+16544*qp^4*qsq^2*psq^2*s^4*kq*kp^2+89664*qp^4*qsq^2*psq^3*s*kq*kp^4+219456*qp^4*qsq^2*psq^3*s*kq^3*kp^2-380000*qp^4*qsq^2*psq^3*s^2*kq^2*kp^2+48448*qp^4*qsq^2*psq^3*s^3*kq*kp^2-66592*qp^4*qsq^2*psq^4*s*kq^2*kp^2-77760*qp^4*qsq^2*psq^4*s^2*kq*kp^2-62736*qp^4*qsq^2*psq^5*s*kq*kp^2+64704*qp^4*qsq^3*psq^2*s*kq*kp^4+88320*qp^4*qsq^3*psq^2*s*kq^3*kp^2-107008*qp^4*qsq^3*psq^2*s^2*kq^2*kp^2+18736*qp^4*qsq^3*psq^2*s^3*kq*kp^2-66432*qp^4*qsq^3*psq^3*s*kq^2*kp^2-31536*qp^4*qsq^3*psq^3*s^2*kq*kp^2-63552*qp^4*qsq^3*psq^4*s*kq*kp^2-22080*qp^4*qsq^4*psq^2*s*kq^2*kp^2+13440*qp^4*qsq^4*psq^2*s^2*kq*kp^2-5040*qp^4*qsq^4*psq^3*s*kq*kp^2+50688*qp^5*qsq*psq^2*s*kq*kp^5+248064*qp^5*qsq*psq^2*s*kq^3*kp^3-309504*qp^5*qsq*psq^2*s^2*kq^2*kp^3+90816*qp^5*qsq*psq^2*s^3*kq*kp^3-62912*qp^5*qsq*psq^2*s^3*kq^3*kp+75136*qp^5*qsq*psq^2*s^4*kq^2*kp-24304*qp^5*qsq*psq^2*s^5*kq*kp-100608*qp^5*qsq*psq^3*s*kq^2*kp^3+107264*qp^5*qsq*psq^3*s^2*kq*kp^3-127168*qp^5*qsq*psq^3*s^2*kq^3*kp+175648*qp^5*qsq*psq^3*s^3*kq^2*kp-81648*qp^5*qsq*psq^3*s^4*kq*kp-61056*qp^5*qsq*psq^4*s*kq*kp^3-57984*qp^5*qsq*psq^4*s*kq^3*kp+150304*qp^5*qsq*psq^4*s^2*kq^2*kp-92288*qp^5*qsq*psq^4*s^3*kq*kp+9024*qp^5*qsq*psq^5*s*kq^2*kp+10528*qp^5*qsq*psq^5*s^2*kq*kp-127872*qp^5*qsq^2*psq^2*s*kq^2*kp^3+55104*qp^5*qsq^2*psq^2*s^2*kq*kp^3+33312*qp^5*qsq^2*psq^2*s^3*kq^2*kp-11984*qp^5*qsq^2*psq^2*s^4*kq*kp+1920*qp^5*qsq^2*psq^3*s*kq*kp^3+68640*qp^5*qsq^2*psq^3*s^2*kq^2*kp-22208*qp^5*qsq^2*psq^3*s^3*kq*kp+25920*qp^5*qsq^2*psq^4*s*kq^2*kp-24368*qp^5*qsq^2*psq^4*s^2*kq*kp+1536*qp^5*qsq^2*psq^5*s*kq*kp+1920*qp^5*qsq^3*psq^2*s*kq*kp^3-928*qp^5*qsq^3*psq^2*s^3*kq*kp-2528*qp^5*qsq^3*psq^3*s^2*kq*kp+1536*qp^5*qsq^3*psq^4*s*kq*kp-16896*qp^6*qsq*psq^2*s*kq*kp^4-81408*qp^6*qsq*psq^2*s*kq^3*kp^2+108288*qp^6*qsq*psq^2*s^2*kq^2*kp^2-36352*qp^6*qsq*psq^2*s^3*kq*kp^2+8064*qp^6*qsq*psq^3*s*kq^2*kp^2-8192*qp^6*qsq*psq^3*s^2*kq*kp^2+20352*qp^6*qsq*psq^4*s*kq*kp^2+40704*qp^6*qsq^2*psq^2*s*kq^2*kp^2-19968*qp^6*qsq^2*psq^2*s^2*kq*kp^2+12096*qp^6*qsq^2*psq^3*s*kq*kp^2)-1/271656*qsq^-3*psq^-4*s^-1*(psq+s-2*kp)^-1*(psq+s+2*kp)^-1*(-2*qp+qsq+psq)^-1*(2*qp+qsq+psq)^-1*(2*qsq+s-2*kq)^-1*(-10*kq^2+3*qsq*s+7*s*kq)*(qsq^2+s^2+4*kq^2+qsq*s-2*qsq*kq-4*s*kq)^-1*(-2*qp+qsq+psq+s-2*kq+2*kp)^-1*(2*qp+qsq+psq+s-2*kq-2*kp)^-1*(1034*qsq^2*psq^5*s^8+4136*qsq^2*psq^6*s^7+6204*qsq^2*psq^7*s^6+4136*qsq^2*psq^8*s^5+1034*qsq^2*psq^9*s^4+2068*qsq^3*psq^4*s^8+12254*qsq^3*psq^5*s^7+26268*qsq^3*psq^6*s^6+25960*qsq^3*psq^7*s^5+11792*qsq^3*psq^8*s^4+1914*qsq^3*psq^9*s^3+1034*qsq^4*psq^3*s^8+12100*qsq^4*psq^4*s^7+39666*qsq^4*psq^5*s^6+56584*qsq^4*psq^6*s^5+38280*qsq^4*psq^7*s^4+11176*qsq^4*psq^8*s^3+880*qsq^4*psq^9*s^2+3982*qsq^5*psq^3*s^7+25344*qsq^5*psq^4*s^6+55506*qsq^5*psq^5*s^5+54428*qsq^5*psq^6*s^4+23804*qsq^5*psq^7*s^3+3520*qsq^5*psq^8*s^2+5742*qsq^6*psq^3*s^6+24420*qsq^6*psq^4*s^5+36894*qsq^6*psq^5*s^4+23496*qsq^6*psq^6*s^3+5280*qsq^6*psq^7*s^2+3674*qsq^7*psq^3*s^5+10868*qsq^7*psq^4*s^4+10714*qsq^7*psq^5*s^3+3520*qsq^7*psq^6*s^2+880*qsq^8*psq^3*s^4+1760*qsq^8*psq^4*s^3+880*qsq^8*psq^5*s^2+16128*qsq*psq^3*kq^3*kp^8-16128*qsq*psq^3*kq^5*kp^6+16128*qsq*psq^4*kq^4*kp^6-6720*qsq*psq^5*s^3*kq^6+24192*qsq*psq^5*s^4*kq^5-32368*qsq*psq^5*s^5*kq^4+20664*qsq*psq^5*s^6*kq^3-6384*qsq*psq^5*s^7*kq^2+770*qsq*psq^5*s^8*kq-8064*qsq*psq^5*kq^3*kp^6+4032*qsq*psq^5*kq^5*kp^4-13440*qsq*psq^6*s^2*kq^6+55104*qsq*psq^6*s^3*kq^5-85568*qsq*psq^6*s^4*kq^4+63280*qsq*psq^6*s^5*kq^3-22456*qsq*psq^6*s^6*kq^2+3080*qsq*psq^6*s^7*kq-4032*qsq*psq^6*kq^4*kp^4-6720*qsq*psq^7*s*kq^6+37632*qsq*psq^7*s^2*kq^5-75712*qsq*psq^7*s^3*kq^4+68936*qsq*psq^7*s^4*kq^3-29064*qsq*psq^7*s^5*kq^2+4620*qsq*psq^7*s^6*kq+1008*qsq*psq^7*kq^3*kp^4+6720*qsq*psq^8*s*kq^5-24192*qsq*psq^8*s^2*kq^4+30688*qsq*psq^8*s^3*kq^3-16296*qsq*psq^8*s^4*kq^2+3080*qsq*psq^8*s^5*kq-1680*qsq*psq^9*s*kq^4+4368*qsq*psq^9*s^2*kq^3-3304*qsq*psq^9*s^3*kq^2+770*qsq*psq^9*s^4*kq-348*qp^2*qsq*psq^4*s^8-1392*qp^2*qsq*psq^5*s^7-2088*qp^2*qsq*psq^6*s^6-1392*qp^2*qsq*psq^7*s^5-348*qp^2*qsq*psq^8*s^4-4832*qp^2*qsq^2*psq^3*s^8-22132*qp^2*qsq^2*psq^4*s^7-43648*qp^2*qsq^2*psq^5*s^6-42336*qp^2*qsq^2*psq^6*s^5-18096*qp^2*qsq^2*psq^7*s^4-2108*qp^2*qsq^2*psq^8*s^3-348*qp^2*qsq^3*psq^2*s^8-22928*qp^2*qsq^3*psq^3*s^7-93164*qp^2*qsq^3*psq^4*s^6-146200*qp^2*qsq^3*psq^5*s^5-104640*qp^2*qsq^3*psq^6*s^4-30784*qp^2*qsq^3*psq^7*s^3-1760*qp^2*qsq^3*psq^8*s^2-88320*qp^2*qsq^3*s^2*kp^8+44160*qp^2*qsq^3*s^4*kp^6-5520*qp^2*qsq^3*s^6*kp^4-88320*qp^2*qsq^4*s*kp^8-2804*qp^2*qsq^4*psq^2*s^7-50272*qp^2*qsq^4*psq^3*s^6-153004*qp^2*qsq^4*psq^4*s^5-180488*qp^2*qsq^4*psq^5*s^4-89032*qp^2*qsq^4*psq^6*s^3-14080*qp^2*qsq^4*psq^7*s^2+88320*qp^2*qsq^4*s^3*kp^6-16560*qp^2*qsq^4*s^5*kp^4-6324*qp^2*qsq^5*psq^2*s^6-53992*qp^2*qsq^5*psq^3*s^5-113652*qp^2*qsq^5*psq^4*s^4-90624*qp^2*qsq^5*psq^5*s^3-24640*qp^2*qsq^5*psq^6*s^2+66240*qp^2*qsq^5*s^2*kp^6-16560*qp^2*qsq^5*s^4*kp^4+22080*qp^2*qsq^6*s*kp^6-5628*qp^2*qsq^6*psq^2*s^5-25336*qp^2*qsq^6*psq^3*s^4-33788*qp^2*qsq^6*psq^4*s^3-14080*qp^2*qsq^6*psq^5*s^2-5520*qp^2*qsq^6*s^3*kp^4-1760*qp^2*qsq^7*psq^2*s^4-3520*qp^2*qsq^7*psq^3*s^3-1760*qp^2*qsq^7*psq^4*s^2+353280*qp^3*qsq^3*s^2*kp^7-132480*qp^3*qsq^3*s^4*kp^5+11040*qp^3*qsq^3*s^6*kp^3+353280*qp^3*qsq^4*s*kp^7-220800*qp^3*qsq^4*s^3*kp^5+33120*qp^3*qsq^4*s^5*kp^3-132480*qp^3*qsq^5*s^2*kp^5+33120*qp^3*qsq^5*s^4*kp^3-44160*qp^3*qsq^6*s*kp^5+11040*qp^3*qsq^6*s^3*kp^3+1392*qp^4*qsq*psq^2*s^8+6252*qp^4*qsq*psq^3*s^7+12480*qp^4*qsq*psq^4*s^6+12456*qp^4*qsq*psq^5*s^5+5520*qp^4*qsq*psq^6*s^4+684*qp^4*qsq*psq^7*s^3+353280*qp^4*qsq*s^2*kp^8-176640*qp^4*qsq*s^4*kp^6+22080*qp^4*qsq*s^6*kp^4+353280*qp^4*qsq^2*s*kp^8+12584*qp^4*qsq^2*psq^2*s^7+69128*qp^4*qsq^2*psq^3*s^6+121864*qp^4*qsq^2*psq^4*s^5+87560*qp^4*qsq^2*psq^5*s^4+23120*qp^4*qsq^2*psq^6*s^3+880*qp^4*qsq^2*psq^7*s^2-353280*qp^4*qsq^2*s^3*kp^6+66240*qp^4*qsq^2*s^5*kp^4+684*qp^4*qsq^3*psq*s^7+33920*qp^4*qsq^3*psq^2*s^6+153604*qp^4*qsq^3*psq^3*s^5+225784*qp^4*qsq^3*psq^4*s^4+123016*qp^4*qsq^3*psq^5*s^3+17600*qp^4*qsq^3*psq^6*s^2-794880*qp^4*qsq^3*s^2*kp^6+220800*qp^4*qsq^3*s^4*kp^4-5520*qp^4*qsq^3*s^6*kp^2+2248*qp^4*qsq^4*psq*s^6-618240*qp^4*qsq^4*s*kp^6+43456*qp^4*qsq^4*psq^2*s^5+127688*qp^4*qsq^4*psq^3*s^4+134000*qp^4*qsq^4*psq^4*s^3+47520*qp^4*qsq^4*psq^5*s^2+220800*qp^4*qsq^4*s^3*kp^4-16560*qp^4*qsq^4*s^5*kp^2+2444*qp^4*qsq^5*psq*s^5+22488*qp^4*qsq^5*psq^2*s^4+37644*qp^4*qsq^5*psq^3*s^3+17600*qp^4*qsq^5*psq^4*s^2+66240*qp^4*qsq^5*s^2*kp^4-16560*qp^4*qsq^5*s^4*kp^2+880*qp^4*qsq^6*psq*s^4+22080*qp^4*qsq^6*s*kp^4+1760*qp^4*qsq^6*psq^2*s^3+880*qp^4*qsq^6*psq^3*s^2-5520*qp^4*qsq^6*s^3*kp^2+4032*qp^4*psq^3*s^3*kq^5-8512*qp^4*psq^3*s^4*kq^4+6720*qp^4*psq^3*s^5*kq^3-2352*qp^4*psq^3*s^6*kq^2+308*qp^4*psq^3*s^7*kq+8064*qp^4*psq^4*s^2*kq^5-21056*qp^4*psq^4*s^3*kq^4+19936*qp^4*psq^4*s^4*kq^3-8176*qp^4*psq^4*s^5*kq^2+1232*qp^4*psq^4*s^6*kq+4032*qp^4*psq^5*s*kq^5-16576*qp^4*psq^5*s^2*kq^4+20720*qp^4*psq^5*s^3*kq^3-10416*qp^4*psq^5*s^4*kq^2+1848*qp^4*psq^5*s^5*kq-4032*qp^4*psq^6*s*kq^4+8512*qp^4*psq^6*s^2*kq^3-5712*qp^4*psq^6*s^3*kq^2+1232*qp^4*psq^6*s^4*kq+1008*qp^4*psq^7*s*kq^3-1120*qp^4*psq^7*s^2*kq^2+308*qp^4*psq^7*s^3*kq-1413120*qp^5*qsq*s^2*kp^7+529920*qp^5*qsq*s^4*kp^5-44160*qp^5*qsq*s^6*kp^3-1413120*qp^5*qsq^2*s*kp^7+883200*qp^5*qsq^2*s^3*kp^5-132480*qp^5*qsq^2*s^5*kp^3+883200*qp^5*qsq^3*s^2*kp^5-220800*qp^5*qsq^3*s^4*kp^3+529920*qp^5*qsq^4*s*kp^5-132480*qp^5*qsq^4*s^3*kp^3-2736*qp^6*qsq*psq*s^7-16512*qp^6*qsq*psq^2*s^6-30288*qp^6*qsq*psq^3*s^5-21984*qp^6*qsq*psq^4*s^4-5472*qp^6*qsq*psq^5*s^3+2119680*qp^6*qsq*s^2*kp^6-618240*qp^6*qsq*s^4*kp^4+22080*qp^6*qsq*s^6*kp^2-16128*qp^6*psq*s^3*kq^5+34048*qp^6*psq*s^4*kq^4-26880*qp^6*psq*s^5*kq^3+9408*qp^6*psq*s^6*kq^2-1232*qp^6*psq*s^7*kq-8992*qp^6*qsq^2*psq*s^6+2119680*qp^6*qsq^2*s*kp^6-69696*qp^6*qsq^2*psq^2*s^5-119456*qp^6*qsq^2*psq^3*s^4-65792*qp^6*qsq^2*psq^4*s^3-7040*qp^6*qsq^2*psq^5*s^2-794880*qp^6*qsq^2*s^3*kp^4+66240*qp^6*qsq^2*s^5*kp^2-12512*qp^6*qsq^3*psq*s^5-67264*qp^6*qsq^3*psq^2*s^4-96992*qp^6*qsq^3*psq^3*s^3-42240*qp^6*qsq^3*psq^4*s^2-353280*qp^6*qsq^3*s^2*kp^4+88320*qp^6*qsq^3*s^4*kp^2-7040*qp^6*qsq^4*psq*s^4-176640*qp^6*qsq^4*s*kp^4-14080*qp^6*qsq^4*psq^2*s^3-7040*qp^6*qsq^4*psq^3*s^2+44160*qp^6*qsq^4*s^3*kp^2-32256*qp^6*psq^2*s^2*kq^5+84224*qp^6*psq^2*s^3*kq^4-79744*qp^6*psq^2*s^4*kq^3+32704*qp^6*psq^2*s^5*kq^2-4928*qp^6*psq^2*s^6*kq-16128*qp^6*psq^3*s*kq^5+66304*qp^6*psq^3*s^2*kq^4-86912*qp^6*psq^3*s^3*kq^3+46144*qp^6*psq^3*s^4*kq^2-8624*qp^6*psq^3*s^5*kq+16128*qp^6*psq^4*s*kq^4-42112*qp^6*psq^4*s^2*kq^3+31808*qp^6*psq^4*s^3*kq^2-7392*qp^6*psq^4*s^4*kq-8064*qp^6*psq^5*s*kq^3+8960*qp^6*psq^5*s^2*kq^2-2464*qp^6*psq^5*s^3*kq-1413120*qp^7*qsq*s^2*kp^5+353280*qp^7*qsq*s^4*kp^3-1413120*qp^7*qsq^2*s*kp^5+353280*qp^7*qsq^2*s^3*kp^3+10944*qp^8*qsq*psq*s^5+21888*qp^8*qsq*psq^2*s^4+10944*qp^8*qsq*psq^3*s^3+353280*qp^8*qsq*s^2*kp^4-88320*qp^8*qsq*s^4*kp^2+16128*qp^8*psq*s^3*kq^3-17920*qp^8*psq*s^4*kq^2+4928*qp^8*psq*s^5*kq+14080*qp^8*qsq^2*psq*s^4+353280*qp^8*qsq^2*s*kp^4+28160*qp^8*qsq^2*psq^2*s^3+14080*qp^8*qsq^2*psq^3*s^2-88320*qp^8*qsq^2*s^3*kp^2+32256*qp^8*psq^2*s^2*kq^3-35840*qp^8*psq^2*s^3*kq^2+9856*qp^8*psq^2*s^4*kq+16128*qp^8*psq^3*s*kq^3-17920*qp^8*psq^3*s^2*kq^2+4928*qp^8*psq^3*s^3*kq+32256*qsq^2*psq^2*kq^3*kp^8-32256*qsq^2*psq^2*kq^5*kp^6+45760*qsq^2*psq^3*s^2*kp^8-22880*qsq^2*psq^3*s^4*kp^6+2860*qsq^2*psq^3*s^6*kp^4-8064*qsq^2*psq^3*kq^2*kp^8+56448*qsq^2*psq^3*kq^4*kp^6-13440*qsq^2*psq^4*s^3*kq^6-141328*qsq^2*psq^4*s^3*kp^6+48384*qsq^2*psq^4*s^4*kq^5-64736*qsq^2*psq^4*s^5*kq^4+59224*qsq^2*psq^4*s^5*kp^4+41328*qsq^2*psq^4*s^6*kq^3-12768*qsq^2*psq^4*s^7*kq^2-5973*qsq^2*psq^4*s^7*kp^2+1540*qsq^2*psq^4*s^8*kq-32256*qsq^2*psq^4*kq^3*kp^6+8064*qsq^2*psq^4*kq^5*kp^4-26880*qsq^2*psq^5*s^2*kq^6-22880*qsq^2*psq^5*s^2*kp^6+127008*qsq^2*psq^5*s^3*kq^5-205104*qsq^2*psq^5*s^4*kq^4+129272*qsq^2*psq^5*s^4*kp^4+145216*qsq^2*psq^5*s^5*kq^3-42356*qsq^2*psq^5*s^6*kq^2-32164*qsq^2*psq^5*s^6*kp^2+1346*qsq^2*psq^5*s^7*kq+4032*qsq^2*psq^5*kq^2*kp^6-14112*qsq^2*psq^5*kq^4*kp^4-13440*qsq^2*psq^6*s*kq^6+108864*qsq^2*psq^6*s^2*kq^5-232800*qsq^2*psq^6*s^3*kq^4+59224*qsq^2*psq^6*s^3*kp^4+192016*qsq^2*psq^6*s^4*kq^3-52280*qsq^2*psq^6*s^5*kq^2-52382*qsq^2*psq^6*s^5*kp^2-7420*qsq^2*psq^6*s^6*kq+6048*qsq^2*psq^6*kq^3*kp^4+30240*qsq^2*psq^7*s*kq^5-109232*qsq^2*psq^7*s^2*kq^4+2860*qsq^2*psq^7*s^2*kp^4+116216*qsq^2*psq^7*s^3*kq^3-29328*qsq^2*psq^7*s^4*kq^2-32164*qsq^2*psq^7*s^4*kp^2-14936*qsq^2*psq^7*s^5*kq-504*qsq^2*psq^7*kq^2*kp^4-16800*qsq^2*psq^8*s*kq^4+30608*qsq^2*psq^8*s^2*kq^3-7400*qsq^2*psq^8*s^3*kq^2-5973*qsq^2*psq^8*s^3*kp^2-9928*qsq^2*psq^8*s^4*kq+2520*qsq^2*psq^9*s*kq^3-764*qsq^2*psq^9*s^2*kq^2-2218*qsq^2*psq^9*s^3*kq+16128*qsq^3*psq*kq^3*kp^8-16128*qsq^3*psq*kq^5*kp^6+91520*qsq^3*psq^2*s^2*kp^8-45760*qsq^3*psq^2*s^4*kp^6+5720*qsq^3*psq^2*s^6*kp^4-16128*qsq^3*psq^2*kq^2*kp^8+64512*qsq^3*psq^2*kq^4*kp^6+42624*qsq^3*psq^3*s*kp^8-6720*qsq^3*psq^3*s^3*kq^6-326848*qsq^3*psq^3*s^3*kp^6+24192*qsq^3*psq^3*s^4*kq^5-32368*qsq^3*psq^3*s^5*kq^4+126832*qsq^3*psq^3*s^5*kp^4+20664*qsq^3*psq^3*s^6*kq^3-6384*qsq^3*psq^3*s^7*kq^2-11946*qsq^3*psq^3*s^7*kp^2+770*qsq^3*psq^3*s^8*kq-52416*qsq^3*psq^3*kq^3*kp^6+4032*qsq^3*psq^3*kq^5*kp^4-13440*qsq^3*psq^4*s^2*kq^6-244080*qsq^3*psq^4*s^2*kp^6+88704*qsq^3*psq^4*s^3*kq^5-153504*qsq^3*psq^4*s^4*kq^4+400552*qsq^3*psq^4*s^4*kp^4+100592*qsq^3*psq^4*s^5*kq^3-17344*qsq^3*psq^4*s^6*kq^2-84575*qsq^3*psq^4*s^6*kp^2-6548*qsq^3*psq^4*s^7*kq+12096*qsq^3*psq^4*kq^2*kp^6-16128*qsq^3*psq^4*kq^4*kp^4-6720*qsq^3*psq^5*s*kq^6-21312*qsq^3*psq^5*s*kp^6+104832*qsq^3*psq^5*s^2*kq^5-253584*qsq^3*psq^5*s^3*kq^4+362816*qsq^3*psq^5*s^3*kp^4+182328*qsq^3*psq^5*s^4*kq^3+4208*qsq^3*psq^5*s^5*kq^2-197390*qsq^3*psq^5*s^5*kp^2-46838*qsq^3*psq^5*s^6*kq+12096*qsq^3*psq^5*kq^3*kp^4+40320*qsq^3*psq^6*s*kq^5-176128*qsq^3*psq^6*s^2*kq^4+88504*qsq^3*psq^6*s^2*kp^4+158976*qsq^3*psq^6*s^3*kq^3+40896*qsq^3*psq^6*s^4*kq^2-188868*qsq^3*psq^6*s^4*kp^2-92840*qsq^3*psq^6*s^5*kq-2016*qsq^3*psq^6*kq^2*kp^4-43680*qsq^3*psq^7*s*kq^4+2664*qsq^3*psq^7*s*kp^4+70016*qsq^3*psq^7*s^2*kq^3+30872*qsq^3*psq^7*s^3*kq^2-72408*qsq^3*psq^7*s^3*kp^2-77888*qsq^3*psq^7*s^4*kq+13440*qsq^3*psq^8*s*kq^3+4304*qsq^3*psq^8*s^2*kq^2-8301*qsq^3*psq^8*s^2*kp^2-27248*qsq^3*psq^8*s^3*kq-840*qsq^3*psq^9*s*kq^2-2680*qsq^3*psq^9*s^2*kq+45760*qsq^4*psq*s^2*kp^8-22880*qsq^4*psq*s^4*kp^6+2860*qsq^4*psq*s^6*kp^4-8064*qsq^4*psq*kq^2*kp^8+24192*qsq^4*psq*kq^4*kp^6+85248*qsq^4*psq^2*s*kp^8-229712*qsq^4*psq^2*s^3*kp^6+75992*qsq^4*psq^2*s^5*kp^4-5973*qsq^4*psq^2*s^7*kp^2-40320*qsq^4*psq^2*kq^3*kp^6-452272*qsq^4*psq^3*s^2*kp^6+16800*qsq^4*psq^3*s^3*kq^5-33968*qsq^4*psq^3*s^4*kq^4+421476*qsq^4*psq^3*s^4*kp^4+18656*qsq^4*psq^3*s^5*kq^3+2556*qsq^4*psq^3*s^6*kq^2-72658*qsq^4*psq^3*s^6*kp^2-4814*qsq^4*psq^3*s^7*kq+14112*qsq^4*psq^3*kq^2*kp^6-6048*qsq^4*psq^3*kq^4*kp^4-101184*qsq^4*psq^4*s*kp^6+33600*qsq^4*psq^4*s^2*kq^5-111616*qsq^4*psq^4*s^3*kq^4+678588*qsq^4*psq^4*s^3*kp^4+64352*qsq^4*psq^4*s^4*kq^3+49000*qsq^4*psq^4*s^5*kq^2-262537*qsq^4*psq^4*s^5*kp^2-52936*qsq^4*psq^4*s^6*kq+10080*qsq^4*psq^4*kq^3*kp^4+16800*qsq^4*psq^5*s*kq^5-121328*qsq^4*psq^5*s^2*kq^4+305008*qsq^4*psq^5*s^2*kp^4+97936*qsq^4*psq^5*s^3*kq^3+116388*qsq^4*psq^5*s^4*kq^2-378796*qsq^4*psq^5*s^4*kp^2-147306*qsq^4*psq^5*s^5*kq-3024*qsq^4*psq^5*kq^2*kp^4-43680*qsq^4*psq^6*s*kq^4+29280*qsq^4*psq^6*s*kp^4+77440*qsq^4*psq^6*s^2*kq^3+92640*qsq^4*psq^6*s^3*kq^2-226036*qsq^4*psq^6*s^3*kp^2-169300*qsq^4*psq^6*s^4*kq+25200*qsq^4*psq^7*s*kq^3+19336*qsq^4*psq^7*s^2*kq^2-49556*qsq^4*psq^7*s^2*kp^2-84356*qsq^4*psq^7*s^3*kq-3360*qsq^4*psq^8*s*kq^2-2328*qsq^4*psq^8*s*kp^2-14240*qsq^4*psq^8*s^2*kq+42624*qsq^5*psq*s*kp^8-44192*qsq^5*psq*s^3*kp^6+8384*qsq^5*psq*s^5*kp^4-12096*qsq^5*psq*kq^3*kp^6-263824*qsq^5*psq^2*s^2*kp^6+158384*qsq^5*psq^2*s^4*kp^4-20247*qsq^5*psq^2*s^6*kp^2+8064*qsq^5*psq^2*kq^2*kp^6-149088*qsq^5*psq^3*s*kp^6-15120*qsq^5*psq^3*s^3*kq^4+508288*qsq^5*psq^3*s^3*kp^4+5104*qsq^5*psq^3*s^4*kq^3+21576*qsq^5*psq^3*s^5*kq^2-142432*qsq^5*psq^3*s^5*kp^2-18138*qsq^5*psq^3*s^6*kq+3024*qsq^5*psq^3*kq^3*kp^4-30240*qsq^5*psq^4*s^2*kq^4+413100*qsq^5*psq^4*s^2*kp^4+30368*qsq^5*psq^4*s^3*kq^3+74256*qsq^5*psq^4*s^4*kq^2-332601*qsq^5*psq^4*s^4*kp^2-91236*qsq^5*psq^4*s^5*kq-2016*qsq^5*psq^4*kq^2*kp^4-15120*qsq^5*psq^5*s*kq^4+71856*qsq^5*psq^5*s*kp^4+45424*qsq^5*psq^5*s^2*kq^3+78744*qsq^5*psq^5*s^3*kq^2-304006*qsq^5*psq^5*s^3*kp^2-154698*qsq^5*psq^5*s^4*kq+20160*qsq^5*psq^6*s*kq^3+21024*qsq^5*psq^6*s^2*kq^2-103518*qsq^5*psq^6*s^2*kp^2-108240*qsq^5*psq^6*s^3*kq-5040*qsq^5*psq^7*s*kq^2-9312*qsq^5*psq^7*s*kp^2-26640*qsq^5*psq^7*s^2*kq-32752*qsq^6*psq*s^2*kp^6+8188*qsq^6*psq*s^4*kp^4+2016*qsq^6*psq*kq^2*kp^6-79872*qsq^6*psq^2*s*kp^6+135956*qsq^6*psq^2*s^3*kp^4-24903*qsq^6*psq^2*s^5*kp^2+250892*qsq^6*psq^3*s^2*kp^4+5880*qsq^6*psq^3*s^3*kq^3+11796*qsq^6*psq^3*s^4*kq^2-123466*qsq^6*psq^3*s^4*kp^2-18754*qsq^6*psq^3*s^5*kq-504*qsq^6*psq^3*kq^2*kp^4+75840*qsq^6*psq^4*s*kp^4+11760*qsq^6*psq^4*s^2*kq^3+20232*qsq^6*psq^4*s^3*kq^2-191999*qsq^6*psq^4*s^3*kp^2-58788*qsq^6*psq^4*s^4*kq+5880*qsq^6*psq^5*s*kq^3+5076*qsq^6*psq^5*s^2*kq^2-99748*qsq^6*psq^5*s^2*kp^2-61314*qsq^6*psq^5*s^3*kq-3360*qsq^6*psq^6*s*kq^2-13968*qsq^6*psq^6*s*kp^2-21280*qsq^6*psq^6*s^2*kq-10656*qsq^7*psq*s*kp^6+2664*qsq^7*psq*s^3*kp^4+57156*qsq^7*psq^2*s^2*kp^4-12957*qsq^7*psq^2*s^4*kp^2+39912*qsq^7*psq^3*s*kp^4-840*qsq^7*psq^3*s^3*kq^2-49922*qsq^7*psq^3*s^3*kp^2-6200*qsq^7*psq^3*s^4*kq-1680*qsq^7*psq^4*s^2*kq^2-45661*qsq^7*psq^4*s^2*kp^2-12400*qsq^7*psq^4*s^3*kq-840*qsq^7*psq^5*s*kq^2-9312*qsq^7*psq^5*s*kp^2-6200*qsq^7*psq^5*s^2*kq+9312*qsq^8*psq^2*s*kp^4-2328*qsq^8*psq^2*s^3*kp^2-8176*qsq^8*psq^3*s^2*kp^2-2328*qsq^8*psq^4*s*kp^2-32256*qp*qsq*psq^3*kq^3*kp^7+8064*qp*qsq*psq^5*kq^3*kp^5-64512*qp*qsq^2*psq^2*kq^3*kp^7-229632*qp*qsq^2*psq^3*s^2*kp^7+91936*qp*qsq^2*psq^3*s^4*kp^5-8632*qp*qsq^2*psq^3*s^6*kp^3+16128*qp*qsq^2*psq^3*kq^2*kp^7+430048*qp*qsq^2*psq^4*s^3*kp^5-109832*qp*qsq^2*psq^4*s^5*kp^3+3440*qp*qsq^2*psq^4*s^7*kp+16128*qp*qsq^2*psq^4*kq^3*kp^5+91936*qp*qsq^2*psq^5*s^2*kp^5-235488*qp*qsq^2*psq^5*s^4*kp^3+22032*qp*qsq^2*psq^5*s^6*kp-4032*qp*qsq^2*psq^5*kq^2*kp^5-109832*qp*qsq^2*psq^6*s^3*kp^3+37184*qp*qsq^2*psq^6*s^5*kp-8632*qp*qsq^2*psq^7*s^2*kp^3+22032*qp*qsq^2*psq^7*s^4*kp+3440*qp*qsq^2*psq^8*s^3*kp-32256*qp*qsq^3*psq*kq^3*kp^7-459264*qp*qsq^3*psq^2*s^2*kp^7+183872*qp*qsq^3*psq^2*s^4*kp^5-17264*qp*qsq^3*psq^2*s^6*kp^3+32256*qp*qsq^3*psq^2*kq^2*kp^7-210816*qp*qsq^3*psq^3*s*kp^7+1013248*qp*qsq^3*psq^3*s^3*kp^5-244776*qp*qsq^3*psq^3*s^5*kp^3+6880*qp*qsq^3*psq^3*s^7*kp+8064*qp*qsq^3*psq^3*kq^3*kp^5+741792*qp*qsq^3*psq^4*s^2*kp^5-675608*qp*qsq^3*psq^4*s^4*kp^3+54384*qp*qsq^3*psq^4*s^6*kp-8064*qp*qsq^3*psq^4*kq^2*kp^5+84096*qp*qsq^3*psq^5*s*kp^5-595168*qp*qsq^3*psq^5*s^3*kp^3+124080*qp*qsq^3*psq^5*s^5*kp-159848*qp*qsq^3*psq^6*s^2*kp^3+115968*qp*qsq^3*psq^6*s^4*kp-7848*qp*qsq^3*psq^7*s*kp^3+42832*qp*qsq^3*psq^7*s^3*kp+3440*qp*qsq^3*psq^8*s^2*kp-229632*qp*qsq^4*psq*s^2*kp^7+91936*qp*qsq^4*psq*s^4*kp^5-8632*qp*qsq^4*psq*s^6*kp^3+16128*qp*qsq^4*psq*kq^2*kp^7-421632*qp*qsq^4*psq^2*s*kp^7+736352*qp*qsq^4*psq^2*s^3*kp^5-160056*qp*qsq^4*psq^2*s^5*kp^3+3440*qp*qsq^4*psq^2*s^7*kp+1305088*qp*qsq^4*psq^3*s^2*kp^5-669080*qp*qsq^4*psq^3*s^4*kp^3+42672*qp*qsq^4*psq^3*s^6*kp-4032*qp*qsq^4*psq^3*kq^2*kp^5+305472*qp*qsq^4*psq^4*s*kp^5-985096*qp*qsq^4*psq^4*s^3*kp^3+146928*qp*qsq^4*psq^4*s^5*kp-442448*qp*qsq^4*psq^5*s^2*kp^3+200400*qp*qsq^4*psq^5*s^4*kp-50016*qp*qsq^4*psq^6*s*kp^3+113504*qp*qsq^4*psq^6*s^3*kp+20800*qp*qsq^4*psq^7*s^2*kp-210816*qp*qsq^5*psq*s*kp^7+153152*qp*qsq^5*psq*s^3*kp^5-25112*qp*qsq^5*psq*s^5*kp^3+752544*qp*qsq^5*psq^2*s^2*kp^5-253288*qp*qsq^5*psq^2*s^4*kp^3+10320*qp*qsq^5*psq^2*s^6*kp+390048*qp*qsq^5*psq^3*s*kp^5-631864*qp*qsq^5*psq^3*s^3*kp^3+70352*qp*qsq^5*psq^3*s^5*kp-469336*qp*qsq^5*psq^4*s^2*kp^3+144464*qp*qsq^5*psq^4*s^4*kp-84336*qp*qsq^5*psq^5*s*kp^3+119152*qp*qsq^5*psq^5*s^3*kp+34720*qp*qsq^5*psq^6*s^2*kp+97312*qp*qsq^6*psq*s^2*kp^5-24328*qp*qsq^6*psq*s^4*kp^3+200064*qp*qsq^6*psq^2*s*kp^5-139952*qp*qsq^6*psq^2*s^3*kp^3+10320*qp*qsq^6*psq^2*s^5*kp-207560*qp*qsq^6*psq^3*s^2*kp^3+41440*qp*qsq^6*psq^3*s^4*kp-50016*qp*qsq^6*psq^4*s*kp^3+51920*qp*qsq^6*psq^4*s^3*kp+20800*qp*qsq^6*psq^5*s^2*kp+31392*qp*qsq^7*psq*s*kp^5-7848*qp*qsq^7*psq*s^3*kp^3-29456*qp*qsq^7*psq^2*s^2*kp^3+3440*qp*qsq^7*psq^2*s^4*kp-7848*qp*qsq^7*psq^3*s*kp^3+6880*qp*qsq^7*psq^3*s^3*kp+3440*qp*qsq^7*psq^4*s^2*kp-75264*qsq*psq^3*s*kq^2*kp^8+91392*qsq*psq^3*s*kq^4*kp^6+34496*qsq*psq^3*s^2*kq*kp^8-117824*qsq*psq^3*s^2*kq^3*kp^6+4032*qsq*psq^3*s^2*kq^5*kp^4+72128*qsq*psq^3*s^3*kq^2*kp^6-22848*qsq*psq^3*s^3*kq^4*kp^4-17248*qsq*psq^3*s^4*kq*kp^6+28448*qsq*psq^3*s^4*kq^3*kp^4-13328*qsq*psq^3*s^5*kq^2*kp^4+2156*qsq*psq^3*s^6*kq*kp^4-288512*qsq*psq^4*s*kq^3*kp^6+205184*qsq*psq^4*s*kq^5*kp^4+353696*qsq*psq^4*s^2*kq^2*kp^6-490784*qsq*psq^4*s^2*kq^4*kp^4-107184*qsq*psq^4*s^3*kq*kp^6+492912*qsq*psq^4*s^3*kq^3*kp^4-49280*qsq*psq^4*s^3*kq^5*kp^2-239344*qsq*psq^4*s^4*kq^2*kp^4+110264*qsq*psq^4*s^4*kq^4*kp^2+44968*qsq*psq^4*s^5*kq*kp^4-91476*qsq*psq^4*s^5*kq^3*kp^2+33418*qsq*psq^4*s^6*kq^2*kp^2-4543*qsq*psq^4*s^7*kq*kp^2+37632*qsq*psq^5*s*kq^2*kp^6-254912*qsq*psq^5*s*kq^4*kp^4+26880*qsq*psq^5*s*kq^6*kp^2-17248*qsq*psq^5*s^2*kq*kp^6+582064*qsq*psq^5*s^2*kq^3*kp^4-195328*qsq*psq^5*s^2*kq^5*kp^2-423584*qsq*psq^5*s^3*kq^2*kp^4+406000*qsq*psq^5*s^3*kq^4*kp^2+97944*qsq*psq^5*s^4*kq*kp^4-368704*qsq*psq^5*s^4*kq^3*kp^2+154252*qsq*psq^5*s^5*kq^2*kp^2-24332*qsq*psq^5*s^6*kq*kp^2+121408*qsq*psq^6*s*kq^3*kp^4-76160*qsq*psq^6*s*kq^5*kp^2-149408*qsq*psq^6*s^2*kq^2*kp^4+305592*qsq*psq^6*s^2*kq^4*kp^2+44968*qsq*psq^6*s^3*kq*kp^4-397796*qsq*psq^6*s^3*kq^3*kp^2+211176*qsq*psq^6*s^4*kq^2*kp^2-39578*qsq*psq^6*s^5*kq*kp^2-4704*qsq*psq^7*s*kq^2*kp^4+62720*qsq*psq^7*s*kq^4*kp^2+2156*qsq*psq^7*s^2*kq*kp^4-145208*qsq*psq^7*s^2*kq^3*kp^2+105588*qsq*psq^7*s^3*kq^2*kp^2-24332*qsq*psq^7*s^4*kq*kp^2-12320*qsq*psq^8*s*kq^3*kp^2+15246*qsq*psq^8*s^2*kq^2*kp^2-4543*qsq*psq^8*s^3*kq*kp^2-64512*qp^2*qsq*psq*kq^3*kp^8+64512*qp^2*qsq*psq*kq^5*kp^6-88320*qp^2*qsq*psq^2*s^2*kp^8+44160*qp^2*qsq*psq^2*s^4*kp^6-5520*qp^2*qsq*psq^2*s^6*kp^4-64512*qp^2*qsq*psq^2*kq^4*kp^6+26880*qp^2*qsq*psq^3*s^3*kq^6+187136*qp^2*qsq*psq^3*s^3*kp^6-96768*qp^2*qsq*psq^3*s^4*kq^5+129472*qp^2*qsq*psq^3*s^5*kq^4-71488*qp^2*qsq*psq^3*s^5*kp^4-82656*qp^2*qsq*psq^3*s^6*kq^3+25536*qp^2*qsq*psq^3*s^7*kq^2+6176*qp^2*qsq*psq^3*s^7*kp^2-3080*qp^2*qsq*psq^3*s^8*kq+48384*qp^2*qsq*psq^3*kq^3*kp^6-16128*qp^2*qsq*psq^3*kq^5*kp^4+53760*qp^2*qsq*psq^4*s^2*kq^6+44160*qp^2*qsq*psq^4*s^2*kp^6-235200*qp^2*qsq*psq^4*s^3*kq^5+365152*qp^2*qsq*psq^4*s^4*kq^4-137504*qp^2*qsq*psq^4*s^4*kp^4-262480*qp^2*qsq*psq^4*s^5*kq^3+88024*qp^2*qsq*psq^4*s^6*kq^2+27488*qp^2*qsq*psq^4*s^6*kp^2-10320*qp^2*qsq*psq^4*s^7*kq+16128*qp^2*qsq*psq^4*kq^4*kp^4+26880*qp^2*qsq*psq^5*s*kq^6-180096*qp^2*qsq*psq^5*s^2*kq^5+370112*qp^2*qsq*psq^5*s^3*kq^4-71488*qp^2*qsq*psq^5*s^3*kp^4-327424*qp^2*qsq*psq^5*s^4*kq^3+127488*qp^2*qsq*psq^5*s^5*kq^2+42624*qp^2*qsq*psq^5*s^5*kp^2-14952*qp^2*qsq*psq^5*s^6*kq-8064*qp^2*qsq*psq^5*kq^3*kp^4-41664*qp^2*qsq*psq^6*s*kq^5+162656*qp^2*qsq*psq^6*s^2*kq^4-5520*qp^2*qsq*psq^6*s^2*kp^4-201728*qp^2*qsq*psq^6*s^3*kq^3+95072*qp^2*qsq*psq^6*s^4*kq^2+27488*qp^2*qsq*psq^6*s^4*kp^2-10656*qp^2*qsq*psq^6*s^5*kq+28224*qp^2*qsq*psq^7*s*kq^4-57824*qp^2*qsq*psq^7*s^2*kq^3+32096*qp^2*qsq*psq^7*s^3*kq^2+6176*qp^2*qsq*psq^7*s^3*kp^2-2336*qp^2*qsq*psq^7*s^4*kq-3696*qp^2*qsq*psq^8*s*kq^3+2024*qp^2*qsq*psq^8*s^2*kq^2+608*qp^2*qsq*psq^8*s^3*kq-359680*qp^2*qsq^2*psq*s^2*kp^8+179840*qp^2*qsq^2*psq*s^4*kp^6-22480*qp^2*qsq^2*psq*s^6*kp^4+32256*qp^2*qsq^2*psq*kq^2*kp^8-96768*qp^2*qsq^2*psq*kq^4*kp^6-88320*qp^2*qsq^2*psq^2*s*kp^8+1027904*qp^2*qsq^2*psq^2*s^3*kp^6-396432*qp^2*qsq^2*psq^2*s^5*kp^4+36244*qp^2*qsq^2*psq^2*s^7*kp^2+96768*qp^2*qsq^2*psq^2*kq^3*kp^6+877504*qp^2*qsq^2*psq^3*s^2*kp^6-96768*qp^2*qsq^2*psq^3*s^3*kq^5+181632*qp^2*qsq^2*psq^3*s^4*kq^4-1098800*qp^2*qsq^2*psq^3*s^4*kp^4-93344*qp^2*qsq^2*psq^3*s^5*kq^3-13824*qp^2*qsq^2*psq^3*s^6*kq^2+211184*qp^2*qsq^2*psq^3*s^6*kp^2+23256*qp^2*qsq^2*psq^3*s^7*kq-24192*qp^2*qsq^2*psq^3*kq^2*kp^6+24192*qp^2*qsq^2*psq^3*kq^4*kp^4+44160*qp^2*qsq^2*psq^4*s*kp^6-193536*qp^2*qsq^2*psq^4*s^2*kq^5+482208*qp^2*qsq^2*psq^4*s^3*kq^4-1139088*qp^2*qsq^2*psq^4*s^3*kp^4-329088*qp^2*qsq^2*psq^4*s^4*kq^3-19624*qp^2*qsq^2*psq^4*s^5*kq^2+463692*qp^2*qsq^2*psq^4*s^5*kp^2+88168*qp^2*qsq^2*psq^4*s^6*kq-24192*qp^2*qsq^2*psq^4*kq^3*kp^4-96768*qp^2*qsq^2*psq^5*s*kq^5+419520*qp^2*qsq^2*psq^5*s^2*kq^4-257696*qp^2*qsq^2*psq^5*s^2*kp^4-420480*qp^2*qsq^2*psq^5*s^3*kq^3+6400*qp^2*qsq^2*psq^5*s^4*kq^2+467768*qp^2*qsq^2*psq^5*s^4*kp^2+142040*qp^2*qsq^2*psq^5*s^5*kq+4032*qp^2*qsq^2*psq^5*kq^2*kp^4+118944*qp^2*qsq^2*psq^6*s*kq^4-5520*qp^2*qsq^2*psq^6*s*kp^4-227072*qp^2*qsq^2*psq^6*s^2*kq^3+18224*qp^2*qsq^2*psq^6*s^3*kq^2+177672*qp^2*qsq^2*psq^6*s^3*kp^2+116032*qp^2*qsq^2*psq^6*s^4*kq-42336*qp^2*qsq^2*psq^7*s*kq^3+7872*qp^2*qsq^2*psq^7*s^2*kq^2+15200*qp^2*qsq^2*psq^7*s^2*kp^2+42336*qp^2*qsq^2*psq^7*s^3*kq+1848*qp^2*qsq^2*psq^8*s*kq^2+3432*qp^2*qsq^2*psq^8*s^2*kq-347136*qp^2*qsq^3*psq*s*kp^8+540544*qp^2*qsq^3*psq*s^3*kp^6-138144*qp^2*qsq^3*psq*s^5*kp^4+6176*qp^2*qsq^3*psq*s^7*kp^2+64512*qp^2*qsq^3*psq*kq^3*kp^6+176640*qp^2*qsq^3*s*kq*kp^8-176640*qp^2*qsq^3*s*kq^3*kp^6+2299008*qp^2*qsq^3*psq^2*s^2*kp^6-14784*qp^2*qsq^3*psq^2*s^3*kq^5+22880*qp^2*qsq^3*psq^2*s^4*kq^4-1335504*qp^2*qsq^3*psq^2*s^4*kp^4-9360*qp^2*qsq^3*psq^2*s^5*kq^3-1800*qp^2*qsq^3*psq^2*s^6*kq^2+163580*qp^2*qsq^3*psq^2*s^6*kp^2+2000*qp^2*qsq^3*psq^2*s^7*kq-32256*qp^2*qsq^3*psq^2*kq^2*kp^6+637056*qp^2*qsq^3*psq^3*s*kp^6-29568*qp^2*qsq^3*psq^3*s^2*kq^5+172096*qp^2*qsq^3*psq^3*s^3*kq^4-2894080*qp^2*qsq^3*psq^3*s^3*kp^4-90400*qp^2*qsq^3*psq^3*s^4*kq^3-112464*qp^2*qsq^3*psq^3*s^5*kq^2+795384*qp^2*qsq^3*psq^3*s^5*kp^2+105024*qp^2*qsq^3*psq^3*s^6*kq-16128*qp^2*qsq^3*psq^3*kq^3*kp^4-14784*qp^2*qsq^3*psq^4*s*kq^5+275552*qp^2*qsq^3*psq^4*s^2*kq^4-1510832*qp^2*qsq^3*psq^4*s^2*kp^4-250832*qp^2*qsq^3*psq^4*s^3*kq^3-268456*qp^2*qsq^3*psq^4*s^4*kq^2+1321924*qp^2*qsq^3*psq^4*s^4*kp^2+348176*qp^2*qsq^3*psq^4*s^5*kq+8064*qp^2*qsq^3*psq^4*kq^2*kp^4+126336*qp^2*qsq^3*psq^5*s*kq^4-168960*qp^2*qsq^3*psq^5*s*kp^4-267904*qp^2*qsq^3*psq^5*s^2*kq^3-192608*qp^2*qsq^3*psq^5*s^3*kq^2+872440*qp^2*qsq^3*psq^5*s^3*kp^2+431488*qp^2*qsq^3*psq^5*s^4*kq-98112*qp^2*qsq^3*psq^6*s*kq^3-20704*qp^2*qsq^3*psq^6*s^2*kq^2+200200*qp^2*qsq^3*psq^6*s^2*kp^2+228544*qp^2*qsq^3*psq^6*s^3*kq+14112*qp^2*qsq^3*psq^7*s*kq^2+7848*qp^2*qsq^3*psq^7*s*kp^2+42208*qp^2*qsq^3*psq^7*s^2*kq+264960*qp^2*qsq^3*s^2*kq^2*kp^6-176640*qp^2*qsq^3*s^3*kq*kp^6+44160*qp^2*qsq^3*s^3*kq^3*kp^4-66240*qp^2*qsq^3*s^4*kq^2*kp^4+33120*qp^2*qsq^3*s^5*kq*kp^4+961152*qp^2*qsq^4*psq*s^2*kp^6-372576*qp^2*qsq^4*psq*s^4*kp^4+27552*qp^2*qsq^4*psq*s^6*kp^2-16128*qp^2*qsq^4*psq*kq^2*kp^6+264960*qp^2*qsq^4*s*kq^2*kp^6+1227456*qp^2*qsq^4*psq^2*s*kp^6+22176*qp^2*qsq^4*psq^2*s^3*kq^4-1940624*qp^2*qsq^4*psq^2*s^3*kp^4-9152*qp^2*qsq^4*psq^2*s^4*kq^3-18696*qp^2*qsq^4*psq^2*s^5*kq^2+357376*qp^2*qsq^4*psq^2*s^5*kp^2+14472*qp^2*qsq^4*psq^2*s^6*kq+44352*qp^2*qsq^4*psq^3*s^2*kq^4-2323648*qp^2*qsq^4*psq^3*s^2*kp^4-88864*qp^2*qsq^4*psq^3*s^3*kq^3-117600*qp^2*qsq^4*psq^3*s^4*kq^2+1161248*qp^2*qsq^4*psq^3*s^4*kp^2+175232*qp^2*qsq^4*psq^3*s^5*kq+4032*qp^2*qsq^4*psq^3*kq^2*kp^4+22176*qp^2*qsq^4*psq^4*s*kq^4-501408*qp^2*qsq^4*psq^4*s*kp^4-150272*qp^2*qsq^4*psq^4*s^2*kq^3-154584*qp^2*qsq^4*psq^4*s^3*kq^2+1330416*qp^2*qsq^4*psq^4*s^3*kp^2+405720*qp^2*qsq^4*psq^4*s^4*kq-70560*qp^2*qsq^4*psq^5*s*kq^3-31152*qp^2*qsq^4*psq^5*s^2*kq^2+529280*qp^2*qsq^4*psq^5*s^2*kp^2+343632*qp^2*qsq^4*psq^5*s^3*kq+24528*qp^2*qsq^4*psq^6*s*kq^2+50016*qp^2*qsq^4*psq^6*s*kp^2+98672*qp^2*qsq^4*psq^6*s^2*kq-264960*qp^2*qsq^4*s^2*kq*kp^6-66240*qp^2*qsq^4*s^3*kq^2*kp^4+66240*qp^2*qsq^4*s^4*kq*kp^4+550272*qp^2*qsq^5*psq*s*kp^6-348384*qp^2*qsq^5*psq*s^3*kp^4+44424*qp^2*qsq^5*psq*s^5*kp^2-132480*qp^2*qsq^5*s*kq*kp^6-1201616*qp^2*qsq^5*psq^2*s^2*kp^4-11088*qp^2*qsq^5*psq^2*s^3*kq^3-15048*qp^2*qsq^5*psq^2*s^4*kq^2+341624*qp^2*qsq^5*psq^2*s^4*kp^2+22944*qp^2*qsq^5*psq^2*s^5*kq-474912*qp^2*qsq^5*psq^3*s*kp^4-22176*qp^2*qsq^5*psq^3*s^2*kq^3-15984*qp^2*qsq^5*psq^3*s^3*kq^2+749096*qp^2*qsq^5*psq^3*s^3*kp^2+116256*qp^2*qsq^5*psq^3*s^4*kq-11088*qp^2*qsq^5*psq^4*s*kq^3+13176*qp^2*qsq^5*psq^4*s^2*kq^2+494712*qp^2*qsq^5*psq^4*s^2*kp^2+163680*qp^2*qsq^5*psq^4*s^3*kq+14112*qp^2*qsq^5*psq^5*s*kq^2+84336*qp^2*qsq^5*psq^5*s*kp^2+70368*qp^2*qsq^5*psq^5*s^2*kq+33120*qp^2*qsq^5*s^3*kq*kp^4-134624*qp^2*qsq^6*psq*s^2*kp^4+30896*qp^2*qsq^6*psq*s^4*kp^2-205584*qp^2*qsq^6*psq^2*s*kp^4+1848*qp^2*qsq^6*psq^2*s^3*kq^2+134320*qp^2*qsq^6*psq^2*s^3*kp^2+10472*qp^2*qsq^6*psq^2*s^4*kq+3696*qp^2*qsq^6*psq^3*s^2*kq^2+187248*qp^2*qsq^6*psq^3*s^2*kp^2+20944*qp^2*qsq^6*psq^3*s^3*kq+1848*qp^2*qsq^6*psq^4*s*kq^2+50016*qp^2*qsq^6*psq^4*s*kp^2+10472*qp^2*qsq^6*psq^4*s^2*kq-31392*qp^2*qsq^7*psq*s*kp^4+7848*qp^2*qsq^7*psq*s^3*kp^2+22736*qp^2*qsq^7*psq^2*s^2*kp^2+7848*qp^2*qsq^7*psq^3*s*kp^2+129024*qp^3*qsq*psq*kq^3*kp^7+353280*qp^3*qsq*psq^2*s^2*kp^7-132480*qp^3*qsq*psq^2*s^4*kp^5+11040*qp^3*qsq*psq^2*s^6*kp^3-505088*qp^3*qsq*psq^3*s^3*kp^5+114816*qp^3*qsq*psq^3*s^5*kp^3-2656*qp^3*qsq*psq^3*s^7*kp-32256*qp^3*qsq*psq^3*kq^3*kp^5-132480*qp^3*qsq*psq^4*s^2*kp^5+218688*qp^3*qsq*psq^4*s^4*kp^3-13408*qp^3*qsq*psq^4*s^6*kp+114816*qp^3*qsq*psq^5*s^3*kp^3-21504*qp^3*qsq*psq^5*s^5*kp+11040*qp^3*qsq*psq^6*s^2*kp^3-13408*qp^3*qsq*psq^6*s^4*kp-2656*qp^3*qsq*psq^7*s^3*kp+1625088*qp^3*qsq^2*psq*s^2*kp^7-632704*qp^3*qsq^2*psq*s^4*kp^5+56608*qp^3*qsq^2*psq*s^6*kp^3-64512*qp^3*qsq^2*psq*kq^2*kp^7+353280*qp^3*qsq^2*psq^2*s*kp^7-2951168*qp^3*qsq^2*psq^2*s^3*kp^5+702080*qp^3*qsq^2*psq^2*s^5*kp^3-19072*qp^3*qsq^2*psq^2*s^7*kp-1665536*qp^3*qsq^2*psq^3*s^2*kp^5+1694624*qp^3*qsq^2*psq^3*s^4*kp^3-123696*qp^3*qsq^2*psq^3*s^6*kp+16128*qp^3*qsq^2*psq^3*kq^2*kp^5-132480*qp^3*qsq^2*psq^4*s*kp^5+1312480*qp^3*qsq^2*psq^4*s^3*kp^3-252064*qp^3*qsq^2*psq^4*s^5*kp+306496*qp^3*qsq^2*psq^5*s^2*kp^3-212768*qp^3*qsq^2*psq^5*s^4*kp+11040*qp^3*qsq^2*psq^6*s*kp^3-68768*qp^3*qsq^2*psq^6*s^3*kp-3440*qp^3*qsq^2*psq^7*s^2*kp+1549824*qp^3*qsq^3*psq*s*kp^7-1559296*qp^3*qsq^3*psq*s^3*kp^5+281504*qp^3*qsq^3*psq*s^5*kp^3-2656*qp^3*qsq^3*psq*s^7*kp-706560*qp^3*qsq^3*s*kq*kp^7+353280*qp^3*qsq^3*s*kq^3*kp^5-4562304*qp^3*qsq^3*psq^2*s^2*kp^5+1700928*qp^3*qsq^3*psq^2*s^4*kp^3-72192*qp^3*qsq^3*psq^2*s^6*kp-1066368*qp^3*qsq^3*psq^3*s*kp^5+3124512*qp^3*qsq^3*psq^3*s^3*kp^3-350528*qp^3*qsq^3*psq^3*s^5*kp+1485664*qp^3*qsq^3*psq^4*s^2*kp^3-550464*qp^3*qsq^3*psq^4*s^4*kp+169728*qp^3*qsq^3*psq^5*s*kp^3-324832*qp^3*qsq^3*psq^5*s^3*kp-55360*qp^3*qsq^3*psq^6*s^2*kp-529920*qp^3*qsq^3*s^2*kq^2*kp^5+441600*qp^3*qsq^3*s^3*kq*kp^5-88320*qp^3*qsq^3*s^3*kq^3*kp^3+132480*qp^3*qsq^3*s^4*kq^2*kp^3-66240*qp^3*qsq^3*s^5*kq*kp^3-1687040*qp^3*qsq^4*psq*s^2*kp^5+478848*qp^3*qsq^4*psq*s^4*kp^3-8752*qp^3*qsq^4*psq*s^6*kp-529920*qp^3*qsq^4*s*kq^2*kp^5-1655808*qp^3*qsq^4*psq^2*s*kp^5+1592864*qp^3*qsq^4*psq^2*s^3*kp^3-120672*qp^3*qsq^4*psq^2*s^5*kp+1689344*qp^3*qsq^4*psq^3*s^2*kp^3-347088*qp^3*qsq^4*psq^3*s^4*kp+391872*qp^3*qsq^4*psq^4*s*kp^3-367168*qp^3*qsq^4*psq^4*s^3*kp-132000*qp^3*qsq^4*psq^5*s^2*kp+529920*qp^3*qsq^4*s^2*kq*kp^5+132480*qp^3*qsq^4*s^3*kq^2*kp^3-132480*qp^3*qsq^4*s^4*kq*kp^3-678912*qp^3*qsq^5*psq*s*kp^5+274112*qp^3*qsq^5*psq*s^3*kp^3-9536*qp^3*qsq^5*psq*s^5*kp+264960*qp^3*qsq^5*s*kq*kp^5+594016*qp^3*qsq^5*psq^2*s^2*kp^3-74432*qp^3*qsq^5*psq^2*s^4*kp+169728*qp^3*qsq^5*psq^3*s*kp^3-120256*qp^3*qsq^5*psq^3*s^3*kp-55360*qp^3*qsq^5*psq^4*s^2*kp-66240*qp^3*qsq^5*s^3*kq*kp^3+35840*qp^3*qsq^6*psq*s^2*kp^3-3440*qp^3*qsq^6*psq*s^4*kp+11040*qp^3*qsq^6*psq^2*s*kp^3-6880*qp^3*qsq^6*psq^2*s^3*kp-3440*qp^3*qsq^6*psq^3*s^2*kp-748544*qp^4*qsq*psq*s^3*kp^6+285952*qp^4*qsq*psq*s^5*kp^4-24704*qp^4*qsq*psq*s^7*kp^2-64512*qp^4*qsq*psq*kq^3*kp^6-706560*qp^4*qsq*s*kq*kp^8+706560*qp^4*qsq*s*kq^3*kp^6-706560*qp^4*qsq*psq^2*s^2*kp^6+67200*qp^4*qsq*psq^2*s^3*kq^5-108544*qp^4*qsq*psq^2*s^4*kq^4+704576*qp^4*qsq*psq^2*s^4*kp^4+50880*qp^4*qsq*psq^2*s^5*kq^3+2496*qp^4*qsq*psq^2*s^6*kq^2-115472*qp^4*qsq*psq^2*s^6*kp^2-7384*qp^4*qsq*psq^2*s^7*kq+134400*qp^4*qsq*psq^3*s^2*kq^5-319232*qp^4*qsq*psq^3*s^3*kq^4+789824*qp^4*qsq*psq^3*s^3*kp^4+254112*qp^4*qsq*psq^3*s^4*kq^3-60016*qp^4*qsq*psq^3*s^5*kq^2-244000*qp^4*qsq*psq^3*s^5*kp^2-14520*qp^4*qsq*psq^3*s^6*kq+16128*qp^4*qsq*psq^3*kq^3*kp^4+67200*qp^4*qsq*psq^4*s*kq^5-312832*qp^4*qsq*psq^4*s^2*kq^4+176640*qp^4*qsq*psq^4*s^2*kp^4+393216*qp^4*qsq*psq^4*s^3*kq^3-147200*qp^4*qsq*psq^4*s^4*kq^2-251488*qp^4*qsq*psq^4*s^4*kp^2-14760*qp^4*qsq*psq^4*s^5*kq-102144*qp^4*qsq*psq^5*s*kq^4+227616*qp^4*qsq*psq^5*s^2*kq^3-105376*qp^4*qsq*psq^5*s^3*kq^2-98208*qp^4*qsq*psq^5*s^3*kp^2-16248*qp^4*qsq*psq^5*s^4*kq+37632*qp^4*qsq*psq^6*s*kq^3-21696*qp^4*qsq*psq^6*s^2*kq^2-5520*qp^4*qsq*psq^6*s^2*kp^2-9376*qp^4*qsq*psq^6*s^3*kq-1008*qp^4*qsq*psq^7*s*kq^2-752*qp^4*qsq*psq^7*s^2*kq-1059840*qp^4*qsq*s^2*kq^2*kp^6+706560*qp^4*qsq*s^3*kq*kp^6-176640*qp^4*qsq*s^3*kq^3*kp^4+264960*qp^4*qsq*s^4*kq^2*kp^4-132480*qp^4*qsq*s^5*kq*kp^4-3850496*qp^4*qsq^2*psq*s^2*kp^6+4032*qp^4*qsq^2*psq*s^3*kq^5-8512*qp^4*qsq^2*psq*s^4*kq^4+1535936*qp^4*qsq^2*psq*s^4*kp^4+6720*qp^4*qsq^2*psq*s^5*kq^3-2352*qp^4*qsq^2*psq*s^6*kq^2-121248*qp^4*qsq^2*psq*s^6*kp^2+308*qp^4*qsq^2*psq*s^7*kq+32256*qp^4*qsq^2*psq*kq^2*kp^6-1059840*qp^4*qsq^2*s*kq^2*kp^6-706560*qp^4*qsq^2*psq^2*s*kp^6+8064*qp^4*qsq^2*psq^2*s^2*kq^5-125888*qp^4*qsq^2*psq^2*s^3*kq^4+4243328*qp^4*qsq^2*psq^2*s^3*kp^4+71584*qp^4*qsq^2*psq^2*s^4*kq^3+69136*qp^4*qsq^2*psq^2*s^5*kq^2-839232*qp^4*qsq^2*psq^2*s^5*kp^2-62400*qp^4*qsq^2*psq^2*s^6*kq+4032*qp^4*qsq^2*psq^3*s*kq^5-226240*qp^4*qsq^2*psq^3*s^2*kq^4+1970624*qp^4*qsq^2*psq^3*s^2*kp^4+270176*qp^4*qsq^2*psq^3*s^3*kq^3+140624*qp^4*qsq^2*psq^3*s^4*kq^2-1575648*qp^4*qsq^2*psq^3*s^4*kp^2-246516*qp^4*qsq^2*psq^3*s^5*kq-8064*qp^4*qsq^2*psq^3*kq^2*kp^4-108864*qp^4*qsq^2*psq^4*s*kq^4+176640*qp^4*qsq^2*psq^4*s*kp^4+352480*qp^4*qsq^2*psq^4*s^2*kq^3+45616*qp^4*qsq^2*psq^4*s^3*kq^2-1008880*qp^4*qsq^2*psq^4*s^3*kp^2-338584*qp^4*qsq^2*psq^4*s^4*kq+147168*qp^4*qsq^2*psq^5*s*kq^3-42336*qp^4*qsq^2*psq^5*s^2*kq^2-200320*qp^4*qsq^2*psq^5*s^2*kp^2-188760*qp^4*qsq^2*psq^5*s^3*kq-18816*qp^4*qsq^2*psq^6*s*kq^2-5520*qp^4*qsq^2*psq^6*s*kp^2-33984*qp^4*qsq^2*psq^6*s^2*kq+1059840*qp^4*qsq^2*s^2*kq*kp^6+264960*qp^4*qsq^2*s^3*kq^2*kp^4-264960*qp^4*qsq^2*s^4*kq*kp^4-2913792*qp^4*qsq^3*psq*s*kp^6-8064*qp^4*qsq^3*psq*s^3*kq^4+2208064*qp^4*qsq^3*psq*s^3*kp^4+7520*qp^4*qsq^3*psq*s^4*kq^3+1264*qp^4*qsq^3*psq*s^5*kq^2-284320*qp^4*qsq^3*psq*s^5*kp^2-2872*qp^4*qsq^3*psq*s^6*kq+1589760*qp^4*qsq^3*s*kq*kp^6-176640*qp^4*qsq^3*s*kq^3*kp^4-16128*qp^4*qsq^3*psq^2*s^2*kq^4+4477056*qp^4*qsq^3*psq^2*s^2*kp^4+90304*qp^4*qsq^3*psq^2*s^3*kq^3+60160*qp^4*qsq^3*psq^2*s^4*kq^2-1382176*qp^4*qsq^3*psq^2*s^4*kp^2-118480*qp^4*qsq^3*psq^2*s^5*kq-8064*qp^4*qsq^3*psq^3*s*kq^4+1067904*qp^4*qsq^3*psq^3*s*kp^4+158048*qp^4*qsq^3*psq^3*s^2*kq^3+67472*qp^4*qsq^3*psq^3*s^3*kq^2-2117392*qp^4*qsq^3*psq^3*s^3*kp^2-369368*qp^4*qsq^3*psq^3*s^4*kq+75264*qp^4*qsq^3*psq^4*s*kq^3-40480*qp^4*qsq^3*psq^4*s^2*kq^2-945488*qp^4*qsq^3*psq^4*s^2*kp^2-394784*qp^4*qsq^3*psq^4*s^3*kq-49056*qp^4*qsq^3*psq^5*s*kq^2-84864*qp^4*qsq^3*psq^5*s*kp^2-141024*qp^4*qsq^3*psq^5*s^2*kq+264960*qp^4*qsq^3*s^2*kq^2*kp^4-529920*qp^4*qsq^3*s^3*kq*kp^4+44160*qp^4*qsq^3*s^3*kq^3*kp^2-66240*qp^4*qsq^3*s^4*kq^2*kp^2+33120*qp^4*qsq^3*s^5*kq*kp^2+1391616*qp^4*qsq^4*psq*s^2*kp^4+5040*qp^4*qsq^4*psq*s^3*kq^3+3392*qp^4*qsq^4*psq*s^4*kq^2-312736*qp^4*qsq^4*psq*s^4*kp^2-7452*qp^4*qsq^4*psq*s^5*kq+264960*qp^4*qsq^4*s*kq^2*kp^4+938304*qp^4*qsq^4*psq^2*s*kp^4+10080*qp^4*qsq^4*psq^2*s^2*kq^3-12032*qp^4*qsq^4*psq^2*s^3*kq^2-909584*qp^4*qsq^4*psq^2*s^3*kp^2-84088*qp^4*qsq^4*psq^2*s^4*kq+5040*qp^4*qsq^4*psq^3*s*kq^3-34240*qp^4*qsq^4*psq^3*s^2*kq^2-852576*qp^4*qsq^4*psq^3*s^2*kp^2-145820*qp^4*qsq^4*psq^3*s^3*kq-18816*qp^4*qsq^4*psq^4*s*kq^2-195936*qp^4*qsq^4*psq^4*s*kp^2-69184*qp^4*qsq^4*psq^4*s^2*kq-264960*qp^4*qsq^4*s^2*kq*kp^4-66240*qp^4*qsq^4*s^3*kq^2*kp^2+66240*qp^4*qsq^4*s^4*kq*kp^2+339456*qp^4*qsq^5*psq*s*kp^4-1008*qp^4*qsq^5*psq*s^3*kq^2-127760*qp^4*qsq^5*psq*s^3*kp^2-4272*qp^4*qsq^5*psq*s^4*kq-132480*qp^4*qsq^5*s*kq*kp^4-2016*qp^4*qsq^5*psq^2*s^2*kq^2-256688*qp^4*qsq^5*psq^2*s^2*kp^2-8544*qp^4*qsq^5*psq^2*s^3*kq-1008*qp^4*qsq^5*psq^3*s*kq^2-84864*qp^4*qsq^5*psq^3*s*kp^2-4272*qp^4*qsq^5*psq^3*s^2*kq+33120*qp^4*qsq^5*s^3*kq*kp^2-14560*qp^4*qsq^6*psq*s^2*kp^2-5520*qp^4*qsq^6*psq^2*s*kp^2+16128*qp^4*psq^3*s*kq^3*kp^4-16128*qp^4*psq^3*s*kq^5*kp^2-17920*qp^4*psq^3*s^2*kq^2*kp^4+34048*qp^4*psq^3*s^2*kq^4*kp^2+4928*qp^4*psq^3*s^3*kq*kp^4-30912*qp^4*psq^3*s^3*kq^3*kp^2+13888*qp^4*psq^3*s^4*kq^2*kp^2-2464*qp^4*psq^3*s^5*kq*kp^2+16128*qp^4*psq^4*s*kq^4*kp^2-34048*qp^4*psq^4*s^2*kq^3*kp^2+22848*qp^4*psq^4*s^3*kq^2*kp^2-4928*qp^4*psq^4*s^4*kq*kp^2-8064*qp^4*psq^5*s*kq^3*kp^2+8960*qp^4*psq^5*s^2*kq^2*kp^2-2464*qp^4*psq^5*s^3*kq*kp^2+2020352*qp^5*qsq*psq*s^3*kp^5-459264*qp^5*qsq*psq*s^5*kp^3+10624*qp^5*qsq*psq*s^7*kp+2826240*qp^5*qsq*s*kq*kp^7-1413120*qp^5*qsq*s*kq^3*kp^5+883200*qp^5*qsq*psq^2*s^2*kp^5-963072*qp^5*qsq*psq^2*s^4*kp^3+53632*qp^5*qsq*psq^2*s^6*kp-700288*qp^5*qsq*psq^3*s^3*kp^3+102112*qp^5*qsq*psq^3*s^5*kp-132480*qp^5*qsq*psq^4*s^2*kp^3+85824*qp^5*qsq*psq^4*s^4*kp+26720*qp^5*qsq*psq^5*s^3*kp+2119680*qp^5*qsq*s^2*kq^2*kp^5-1766400*qp^5*qsq*s^3*kq*kp^5+353280*qp^5*qsq*s^3*kq^3*kp^3-529920*qp^5*qsq*s^4*kq^2*kp^3+264960*qp^5*qsq*s^5*kq*kp^3+4837888*qp^5*qsq^2*psq*s^2*kp^5-1437824*qp^5*qsq^2*psq*s^4*kp^3+35008*qp^5*qsq^2*psq*s^6*kp+2119680*qp^5*qsq^2*s*kq^2*kp^5+883200*qp^5*qsq^2*psq^2*s*kp^5-3144448*qp^5*qsq^2*psq^2*s^3*kp^3+273472*qp^5*qsq^2*psq^2*s^5*kp-1436032*qp^5*qsq^2*psq^3*s^2*kp^3+476480*qp^5*qsq^2*psq^3*s^4*kp-132480*qp^5*qsq^2*psq^4*s*kp^3+272576*qp^5*qsq^2*psq^4*s^3*kp+34560*qp^5*qsq^2*psq^5*s^2*kp-2119680*qp^5*qsq^2*s^2*kq*kp^5-529920*qp^5*qsq^2*s^3*kq^2*kp^3+529920*qp^5*qsq^2*s^4*kq*kp^3+2566656*qp^5*qsq^3*psq*s*kp^5-1300224*qp^5*qsq^3*psq*s^3*kp^3+54240*qp^5*qsq^3*psq*s^5*kp-1766400*qp^5*qsq^3*s*kq*kp^5-2226048*qp^5*qsq^3*psq^2*s^2*kp^3+288960*qp^5*qsq^3*psq^2*s^4*kp-641664*qp^5*qsq^3*psq^3*s*kp^3+415200*qp^5*qsq^3*psq^3*s^3*kp+180480*qp^5*qsq^3*psq^4*s^2*kp+441600*qp^5*qsq^3*s^3*kq*kp^3-403200*qp^5*qsq^4*psq*s^2*kp^3+34560*qp^5*qsq^4*psq*s^4*kp-132480*qp^5*qsq^4*psq^2*s*kp^3+69120*qp^5*qsq^4*psq^2*s^3*kp+34560*qp^5*qsq^4*psq^3*s^2*kp-32256*qp^5*psq^3*s*kq^3*kp^3+35840*qp^5*psq^3*s^2*kq^2*kp^3-9856*qp^5*psq^3*s^3*kq*kp^3+8064*qp^5*psq^3*s^3*kq^3*kp-8960*qp^5*psq^3*s^4*kq^2*kp+2464*qp^5*psq^3*s^5*kq*kp+16128*qp^5*psq^4*s^2*kq^3*kp-17920*qp^5*psq^4*s^3*kq^2*kp+4928*qp^5*psq^4*s^4*kq*kp+8064*qp^5*psq^5*s*kq^3*kp-8960*qp^5*psq^5*s^2*kq^2*kp+2464*qp^5*psq^5*s^3*kq*kp+32256*qp^6*qsq*psq*s^3*kq^4-2015488*qp^6*qsq*psq*s^3*kp^4-30080*qp^6*qsq*psq*s^4*kq^3-5056*qp^6*qsq*psq*s^5*kq^2+294016*qp^6*qsq*psq*s^5*kp^2+11488*qp^6*qsq*psq*s^6*kq-4239360*qp^6*qsq*s*kq*kp^6+706560*qp^6*qsq*s*kq^3*kp^4+64512*qp^6*qsq*psq^2*s^2*kq^4-706560*qp^6*qsq*psq^2*s^2*kp^4-151552*qp^6*qsq*psq^2*s^3*kq^3+36224*qp^6*qsq*psq^2*s^4*kq^2+588224*qp^6*qsq*psq^2*s^4*kp^2+44736*qp^6*qsq*psq^2*s^5*kq+32256*qp^6*qsq*psq^3*s*kq^4-212864*qp^6*qsq*psq^3*s^2*kq^3+95680*qp^6*qsq*psq^3*s^3*kq^2+349120*qp^6*qsq*psq^3*s^3*kp^2+61024*qp^6*qsq*psq^3*s^4*kq-91392*qp^6*qsq*psq^4*s*kq^3+62464*qp^6*qsq*psq^4*s^2*kq^2+44160*qp^6*qsq*psq^4*s^2*kp^2+33792*qp^6*qsq*psq^4*s^3*kq+8064*qp^6*qsq*psq^5*s*kq^2+6016*qp^6*qsq*psq^5*s^2*kq-1059840*qp^6*qsq*s^2*kq^2*kp^4+1589760*qp^6*qsq*s^3*kq*kp^4-176640*qp^6*qsq*s^3*kq^3*kp^2+264960*qp^6*qsq*s^4*kq^2*kp^2-132480*qp^6*qsq*s^5*kq*kp^2-64512*qp^6*psq*s*kq^3*kp^4+64512*qp^6*psq*s*kq^5*kp^2+71680*qp^6*psq*s^2*kq^2*kp^4-136192*qp^6*psq*s^2*kq^4*kp^2-19712*qp^6*psq*s^3*kq*kp^4+123648*qp^6*psq*s^3*kq^3*kp^2-55552*qp^6*psq*s^4*kq^2*kp^2+9856*qp^6*psq*s^5*kq*kp^2-3059200*qp^6*qsq^2*psq*s^2*kp^4-24192*qp^6*qsq^2*psq*s^3*kq^3-9088*qp^6*qsq^2*psq*s^4*kq^2+668288*qp^6*qsq^2*psq*s^4*kp^2+28576*qp^6*qsq^2*psq*s^5*kq-1059840*qp^6*qsq^2*s*kq^2*kp^4-706560*qp^6*qsq^2*psq^2*s*kp^4-48384*qp^6*qsq^2*psq^2*s^2*kq^3+27520*qp^6*qsq^2*psq^2*s^3*kq^2+1316928*qp^6*qsq^2*psq^2*s^3*kp^2+138176*qp^6*qsq^2*psq^2*s^4*kq-24192*qp^6*qsq^2*psq^3*s*kq^3+82304*qp^6*qsq^2*psq^3*s^2*kq^2+616320*qp^6*qsq^2*psq^3*s^2*kp^2+190624*qp^6*qsq^2*psq^3*s^3*kq+45696*qp^6*qsq^2*psq^4*s*kq^2+44160*qp^6*qsq^2*psq^4*s*kp^2+81024*qp^6*qsq^2*psq^4*s^2*kq+1059840*qp^6*qsq^2*s^2*kq*kp^4+264960*qp^6*qsq^2*s^3*kq^2*kp^2-264960*qp^6*qsq^2*s^4*kq*kp^2-855552*qp^6*qsq^3*psq*s*kp^4+8064*qp^6*qsq^3*psq*s^3*kq^2+440576*qp^6*qsq^3*psq*s^3*kp^2+20096*qp^6*qsq^3*psq*s^4*kq+706560*qp^6*qsq^3*s*kq*kp^4+16128*qp^6*qsq^3*psq^2*s^2*kq^2+685056*qp^6*qsq^3*psq^2*s^2*kp^2+40192*qp^6*qsq^3*psq^2*s^3*kq+8064*qp^6*qsq^3*psq^3*s*kq^2+213888*qp^6*qsq^3*psq^3*s*kp^2+20096*qp^6*qsq^3*psq^3*s^2*kq-176640*qp^6*qsq^3*s^3*kq*kp^2+116480*qp^6*qsq^4*psq*s^2*kp^2+44160*qp^6*qsq^4*psq^2*s*kp^2-64512*qp^6*psq^2*s*kq^4*kp^2+136192*qp^6*psq^2*s^2*kq^3*kp^2-91392*qp^6*psq^2*s^3*kq^2*kp^2+19712*qp^6*psq^2*s^4*kq*kp^2+48384*qp^6*psq^3*s*kq^3*kp^2-53760*qp^6*psq^3*s^2*kq^2*kp^2+14784*qp^6*psq^3*s^3*kq*kp^2+964096*qp^7*qsq*psq*s^3*kp^3-64384*qp^7*qsq*psq*s^5*kp+2826240*qp^7*qsq*s*kq*kp^5+353280*qp^7*qsq*psq^2*s^2*kp^3-128768*qp^7*qsq*psq^2*s^4*kp-64384*qp^7*qsq*psq^3*s^3*kp-706560*qp^7*qsq*s^3*kq*kp^3+129024*qp^7*psq*s*kq^3*kp^3-143360*qp^7*psq*s^2*kq^2*kp^3+39424*qp^7*psq*s^3*kq*kp^3-32256*qp^7*psq*s^3*kq^3*kp+35840*qp^7*psq*s^4*kq^2*kp-9856*qp^7*psq*s^5*kq*kp+1039360*qp^7*qsq^2*psq*s^2*kp^3-83200*qp^7*qsq^2*psq*s^4*kp+353280*qp^7*qsq^2*psq^2*s*kp^3-166400*qp^7*qsq^2*psq^2*s^3*kp-83200*qp^7*qsq^2*psq^3*s^2*kp-64512*qp^7*psq^2*s^2*kq^3*kp+71680*qp^7*psq^2*s^3*kq^2*kp-19712*qp^7*psq^2*s^4*kq*kp-32256*qp^7*psq^3*s*kq^3*kp+35840*qp^7*psq^3*s^2*kq^2*kp-9856*qp^7*psq^3*s^3*kq*kp-16128*qp^8*qsq*psq*s^3*kq^2-220416*qp^8*qsq*psq*s^3*kp^2-12032*qp^8*qsq*psq*s^4*kq-706560*qp^8*qsq*s*kq*kp^4-32256*qp^8*qsq*psq^2*s^2*kq^2-88320*qp^8*qsq*psq^2*s^2*kp^2-24064*qp^8*qsq*psq^2*s^3*kq-16128*qp^8*qsq*psq^3*s*kq^2-12032*qp^8*qsq*psq^3*s^2*kq+176640*qp^8*qsq*s^3*kq*kp^2-64512*qp^8*psq*s*kq^3*kp^2+71680*qp^8*psq*s^2*kq^2*kp^2-19712*qp^8*psq*s^3*kq*kp^2-232960*qp^8*qsq^2*psq*s^2*kp^2-88320*qp^8*qsq^2*psq^2*s*kp^2-150528*qsq^2*psq^2*s*kq^2*kp^8+182784*qsq^2*psq^2*s*kq^4*kp^6+68992*qsq^2*psq^2*s^2*kq*kp^8-235648*qsq^2*psq^2*s^2*kq^3*kp^6+8064*qsq^2*psq^2*s^2*kq^5*kp^4+144256*qsq^2*psq^2*s^3*kq^2*kp^6-45696*qsq^2*psq^2*s^3*kq^4*kp^4-34496*qsq^2*psq^2*s^4*kq*kp^6+56896*qsq^2*psq^2*s^4*kq^3*kp^4-26656*qsq^2*psq^2*s^5*kq^2*kp^4+4312*qsq^2*psq^2*s^6*kq*kp^4-55680*qsq^2*psq^3*s*kq*kp^8-612736*qsq^2*psq^3*s*kq^3*kp^6+410368*qsq^2*psq^3*s*kq^5*kp^4+682112*qsq^2*psq^3*s^2*kq^2*kp^6-987616*qsq^2*psq^3*s^2*kq^4*kp^4-158016*qsq^2*psq^3*s^3*kq*kp^6+994752*qsq^2*psq^3*s^3*kq^3*kp^4-98560*qsq^2*psq^3*s^3*kq^5*kp^2-471864*qsq^2*psq^3*s^4*kq^2*kp^4+220528*qsq^2*psq^3*s^4*kq^4*kp^2+79328*qsq^2*psq^3*s^5*kq*kp^4-182952*qsq^2*psq^3*s^5*kq^3*kp^2+66836*qsq^2*psq^3*s^6*kq^2*kp^2-9086*qsq^2*psq^3*s^7*kq*kp^2-38912*qsq^2*psq^4*s*kq^2*kp^6-614848*qsq^2*psq^4*s*kq^4*kp^4+53760*qsq^2*psq^4*s*kq^6*kp^2+269520*qsq^2*psq^4*s^2*kq*kp^6+1204496*qsq^2*psq^4*s^2*kq^3*kp^4-390656*qsq^2*psq^4*s^2*kq^5*kp^2-657184*qsq^2*psq^4*s^3*kq^2*kp^4+835232*qsq^2*psq^4*s^3*kq^4*kp^2-8552*qsq^2*psq^4*s^4*kq*kp^4-742028*qsq^2*psq^4*s^4*kq^3*kp^2+271808*qsq^2*psq^4*s^5*kq^2*kp^2-20119*qsq^2*psq^4*s^6*kq*kp^2+27840*qsq^2*psq^5*s*kq*kp^6+294496*qsq^2*psq^5*s*kq^3*kp^4-219520*qsq^2*psq^5*s*kq^5*kp^2-95664*qsq^2*psq^5*s^2*kq^2*kp^4+793520*qsq^2*psq^5*s^2*kq^4*kp^2-266864*qsq^2*psq^5*s^3*kq*kp^4-888128*qsq^2*psq^5*s^3*kq^3*kp^2+304304*qsq^2*psq^5*s^4*kq^2*kp^2+48346*qsq^2*psq^5*s^5*kq*kp^2+45184*qsq^2*psq^6*s*kq^2*kp^4+202432*qsq^2*psq^6*s*kq^4*kp^2-126648*qsq^2*psq^6*s^2*kq*kp^4-379708*qsq^2*psq^6*s^2*kq^3*kp^2+96160*qsq^2*psq^6*s^3*kq^2*kp^2+124060*qsq^2*psq^6*s^4*kq*kp^2-3480*qsq^2*psq^7*s*kq*kp^4-43392*qsq^2*psq^7*s*kq^3*kp^2-13908*qsq^2*psq^7*s^2*kq^2*kp^2+78420*qsq^2*psq^7*s^3*kq*kp^2-6512*qsq^2*psq^8*s*kq^2*kp^2+13739*qsq^2*psq^8*s^2*kq*kp^2-75264*qsq^3*psq*s*kq^2*kp^8+91392*qsq^3*psq*s*kq^4*kp^6+34496*qsq^3*psq*s^2*kq*kp^8-117824*qsq^3*psq*s^2*kq^3*kp^6+4032*qsq^3*psq*s^2*kq^5*kp^4+72128*qsq^3*psq*s^3*kq^2*kp^6-22848*qsq^3*psq*s^3*kq^4*kp^4-17248*qsq^3*psq*s^4*kq*kp^6+28448*qsq^3*psq*s^4*kq^3*kp^4-13328*qsq^3*psq*s^5*kq^2*kp^4+2156*qsq^3*psq*s^6*kq*kp^4-111360*qsq^3*psq^2*s*kq*kp^8-359936*qsq^3*psq^2*s*kq^3*kp^6+205184*qsq^3*psq^2*s*kq^5*kp^4+303136*qsq^3*psq^2*s^2*kq^2*kp^6-502880*qsq^3*psq^2*s^2*kq^4*kp^4+5520*qsq^3*psq^2*s^3*kq*kp^6+510768*qsq^3*psq^2*s^3*kq^3*kp^4-49280*qsq^3*psq^2*s^3*kq^5*kp^2-225696*qsq^3*psq^2*s^4*kq^2*kp^4+110264*qsq^3*psq^2*s^4*kq^4*kp^2+23752*qsq^3*psq^2*s^5*kq*kp^4-91476*qsq^3*psq^2*s^5*kq^3*kp^2+33418*qsq^3*psq^2*s^6*kq^2*kp^2-4543*qsq^3*psq^2*s^7*kq*kp^2-266176*qsq^3*psq^3*s*kq^2*kp^6-464960*qsq^3*psq^3*s*kq^4*kp^4+26880*qsq^3*psq^3*s*kq^6*kp^2+698384*qsq^3*psq^3*s^2*kq*kp^6+665824*qsq^3*psq^3*s^2*kq^3*kp^4-195328*qsq^3*psq^3*s^2*kq^5*kp^2-24752*qsq^3*psq^3*s^3*kq^2*kp^4+452464*qsq^3*psq^3*s^3*kq^4*kp^2-337836*qsq^3*psq^3*s^4*kq*kp^4-377944*qsq^3*psq^3*s^4*kq^3*kp^2+80860*qsq^3*psq^3*s^5*kq^2*kp^2+32758*qsq^3*psq^3*s^6*kq*kp^2+302016*qsq^3*psq^4*s*kq*kp^6+32*qsq^3*psq^4*s*kq^3*kp^4-210560*qsq^3*psq^4*s*kq^5*kp^2+813240*qsq^3*psq^4*s^2*kq^2*kp^4+670264*qsq^3*psq^4*s^2*kq^4*kp^2-1148108*qsq^3*psq^4*s^3*kq*kp^4-525172*qsq^3*psq^4*s^3*kq^3*kp^2-154826*qsq^3*psq^4*s^4*kq^2*kp^2+306449*qsq^3*psq^4*s^5*kq*kp^2+335856*qsq^3*psq^5*s*kq^2*kp^4+277184*qsq^3*psq^5*s*kq^4*kp^2-783376*qsq^3*psq^5*s^2*kq*kp^4-228816*qsq^3*psq^5*s^2*kq^3*kp^2-524192*qsq^3*psq^5*s^3*kq^2*kp^2+669100*qsq^3*psq^5*s^4*kq*kp^2-112512*qsq^3*psq^6*s*kq*kp^4-25728*qsq^3*psq^6*s*kq^3*kp^2-340772*qsq^3*psq^6*s^2*kq^2*kp^2+529064*qsq^3*psq^6*s^3*kq*kp^2-63296*qsq^3*psq^7*s*kq^2*kp^2+153568*qsq^3*psq^7*s^2*kq*kp^2+10992*qsq^3*psq^8*s*kq*kp^2-55680*qsq^4*psq*s*kq*kp^8-35712*qsq^4*psq*s*kq^3*kp^6-25280*qsq^4*psq*s^2*kq^2*kp^6-6048*qsq^4*psq*s^2*kq^4*kp^4+56352*qsq^4*psq*s^3*kq*kp^6+8928*qsq^4*psq*s^3*kq^3*kp^4+6824*qsq^4*psq*s^4*kq^2*kp^4-10608*qsq^4*psq*s^5*kq*kp^4-265088*qsq^4*psq^2*s*kq^2*kp^6-105024*qsq^4*psq^2*s*kq^4*kp^4+519216*qsq^4*psq^2*s^2*kq*kp^6+46416*qsq^4*psq^2*s^2*kq^3*kp^4+227712*qsq^4*psq^2*s^3*kq^2*kp^4+23232*qsq^4*psq^2*s^3*kq^4*kp^2-258240*qsq^4*psq^2*s^4*kq*kp^4-4620*qsq^4*psq^2*s^4*kq^3*kp^2-36696*qsq^4*psq^2*s^5*kq^2*kp^2+28545*qsq^4*psq^2*s^6*kq*kp^2+577056*qsq^4*psq^3*s*kq*kp^6-397792*qsq^4*psq^3*s*kq^3*kp^4-67200*qsq^4*psq^3*s*kq^5*kp^2+1315336*qsq^4*psq^3*s^2*kq^2*kp^4+182336*qsq^4*psq^3*s^2*kq^4*kp^2-1329888*qsq^4*psq^3*s^3*kq*kp^4+22856*qsq^4*psq^3*s^3*kq^3*kp^2-377860*qsq^4*psq^3*s^4*kq^2*kp^2+309548*qsq^4*psq^3*s^5*kq*kp^2+755504*qsq^4*psq^4*s*kq^2*kp^4+197952*qsq^4*psq^4*s*kq^4*kp^2-1519412*qsq^4*psq^4*s^2*kq*kp^4+100660*qsq^4*psq^4*s^2*kq^3*kp^2-974304*qsq^4*psq^4*s^3*kq^2*kp^2+946931*qsq^4*psq^4*s^4*kq*kp^2-353904*qsq^4*psq^5*s*kq*kp^4+5920*qsq^4*psq^5*s*kq^3*kp^2-745604*qsq^4*psq^5*s^2*kq^2*kp^2+1067486*qsq^4*psq^5*s^3*kq*kp^2-160128*qsq^4*psq^6*s*kq^2*kp^2+442270*qsq^4*psq^6*s^2*kq*kp^2+53280*qsq^4*psq^7*s*kq*kp^2-75456*qsq^5*psq*s*kq^2*kp^6+107600*qsq^5*psq*s^2*kq*kp^6+3024*qsq^5*psq*s^2*kq^3*kp^4+18864*qsq^5*psq*s^3*kq^2*kp^4-26900*qsq^5*psq*s^4*kq*kp^4+359424*qsq^5*psq^2*s*kq*kp^6-224736*qsq^5*psq^2*s*kq^3*kp^4+555336*qsq^5*psq^2*s^2*kq^2*kp^4-507748*qsq^5*psq^2*s^3*kq*kp^4+57696*qsq^5*psq^2*s^3*kq^3*kp^2-129906*qsq^5*psq^2*s^4*kq^2*kp^2+91023*qsq^5*psq^2*s^5*kq*kp^2+707696*qsq^5*psq^3*s*kq^2*kp^4+60480*qsq^5*psq^3*s*kq^4*kp^2-1206068*qsq^5*psq^3*s^2*kq*kp^4+94976*qsq^5*psq^3*s^2*kq^3*kp^2-519332*qsq^5*psq^3*s^3*kq^2*kp^2+504462*qsq^5*psq^3*s^4*kq*kp^2-465408*qsq^5*psq^4*s*kq*kp^4-22944*qsq^5*psq^4*s*kq^3*kp^2-600754*qsq^5*psq^4*s^2*kq^2*kp^2+904479*qsq^5*psq^4*s^3*kq*kp^2-153056*qsq^5*psq^5*s*kq^2*kp^2+544200*qsq^5*psq^5*s^2*kq*kp^2+93888*qsq^5*psq^6*s*kq*kp^2+56544*qsq^6*psq*s*kq*kp^6-504*qsq^6*psq*s^2*kq^2*kp^4-14136*qsq^6*psq*s^3*kq*kp^4+238160*qsq^6*psq^2*s*kq^2*kp^4-341228*qsq^6*psq^2*s^2*kq*kp^4-59792*qsq^6*psq^2*s^3*kq^2*kp^2+78239*qsq^6*psq^2*s^4*kq*kp^2-301752*qsq^6*psq^3*s*kq*kp^4-23520*qsq^6*psq^3*s*kq^3*kp^2-166768*qsq^6*psq^3*s^2*kq^2*kp^2+303398*qsq^6*psq^3*s^3*kq*kp^2-46352*qsq^6*psq^4*s*kq^2*kp^2+307167*qsq^6*psq^4*s^2*kq*kp^2+71904*qsq^6*psq^5*s*kq*kp^2-81216*qsq^7*psq^2*s*kq*kp^4+20304*qsq^7*psq^2*s^3*kq*kp^2+3360*qsq^7*psq^3*s*kq^2*kp^2+65408*qsq^7*psq^3*s^2*kq*kp^2+20304*qsq^7*psq^4*s*kq*kp^2+134400*qp*qsq*psq^3*s*kq^2*kp^7+16128*qp*qsq*psq^3*s*kq^4*kp^5-64512*qp*qsq*psq^3*s^2*kq*kp^7-12544*qp*qsq*psq^3*s^2*kq^3*kp^5-25088*qp*qsq*psq^3*s^3*kq^2*kp^5-4032*qp*qsq*psq^3*s^3*kq^4*kp^3+15008*qp*qsq*psq^3*s^4*kq*kp^5+5152*qp*qsq*psq^3*s^4*kq^3*kp^3-2128*qp*qsq*psq^3*s^5*kq^2*kp^3+280*qp*qsq*psq^3*s^6*kq*kp^3+345856*qp*qsq*psq^4*s*kq^3*kp^5+48384*qp*qsq*psq^4*s*kq^5*kp^3-489664*qp*qsq*psq^4*s^2*kq^2*kp^5-109312*qp*qsq*psq^4*s^2*kq^4*kp^3+161056*qp*qsq*psq^4*s^3*kq*kp^5+7168*qp*qsq*psq^4*s^3*kq^3*kp^3-12096*qp*qsq*psq^4*s^3*kq^5*kp+73808*qp*qsq*psq^4*s^4*kq^2*kp^3+25312*qp*qsq*psq^4*s^4*kq^4*kp-28056*qp*qsq*psq^4*s^5*kq*kp^3-19824*qp*qsq*psq^4*s^5*kq^3*kp+6888*qp*qsq*psq^4*s^6*kq^2*kp-896*qp*qsq*psq^4*s^7*kq*kp-29568*qp*qsq*psq^5*s*kq^2*kp^5+1344*qp*qsq*psq^5*s*kq^4*kp^3+15008*qp*qsq*psq^5*s^2*kq*kp^5-222432*qp*qsq*psq^5*s^2*kq^3*kp^3-24192*qp*qsq*psq^5*s^2*kq^5*kp+273056*qp*qsq*psq^5*s^3*kq^2*kp^3+49280*qp*qsq*psq^5*s^3*kq^4*kp-81312*qp*qsq*psq^5*s^4*kq*kp^3-23968*qp*qsq*psq^5*s^4*kq^3*kp-2464*qp*qsq*psq^5*s^5*kq^2*kp+2576*qp*qsq*psq^5*s^6*kq*kp-70336*qp*qsq*psq^6*s*kq^3*kp^3-12096*qp*qsq*psq^6*s*kq^5*kp+90384*qp*qsq*psq^6*s^2*kq^2*kp^3+22624*qp*qsq*psq^6*s^2*kq^4*kp-28056*qp*qsq*psq^6*s^3*kq*kp^3+8512*qp*qsq*psq^6*s^3*kq^3*kp-22288*qp*qsq*psq^6*s^4*kq^2*kp+6944*qp*qsq*psq^6*s^5*kq*kp-1008*qp*qsq*psq^7*s*kq^2*kp^3-1344*qp*qsq*psq^7*s*kq^4*kp+280*qp*qsq*psq^7*s^2*kq*kp^3+9632*qp*qsq*psq^7*s^2*kq^3*kp-9632*qp*qsq*psq^7*s^3*kq^2*kp+2576*qp*qsq*psq^7*s^4*kq*kp-3024*qp*qsq*psq^8*s*kq^3*kp+3304*qp*qsq*psq^8*s^2*kq^2*kp-896*qp*qsq*psq^8*s^3*kq*kp+268800*qp*qsq^2*psq^2*s*kq^2*kp^7+32256*qp*qsq^2*psq^2*s*kq^4*kp^5-129024*qp*qsq^2*psq^2*s^2*kq*kp^7-25088*qp*qsq^2*psq^2*s^2*kq^3*kp^5-50176*qp*qsq^2*psq^2*s^3*kq^2*kp^5-8064*qp*qsq^2*psq^2*s^3*kq^4*kp^3+30016*qp*qsq^2*psq^2*s^4*kq*kp^5+10304*qp*qsq^2*psq^2*s^4*kq^3*kp^3-4256*qp*qsq^2*psq^2*s^5*kq^2*kp^3+560*qp*qsq^2*psq^2*s^6*kq*kp^3+386688*qp*qsq^2*psq^3*s*kq*kp^7+400256*qp*qsq^2*psq^3*s*kq^3*kp^5+96768*qp*qsq^2*psq^3*s*kq^5*kp^3-557376*qp*qsq^2*psq^3*s^2*kq^2*kp^5-218624*qp*qsq^2*psq^3*s^2*kq^4*kp^3+16256*qp*qsq^2*psq^3*s^3*kq*kp^5+87200*qp*qsq^2*psq^3*s^3*kq^3*kp^3-24192*qp*qsq^2*psq^3*s^3*kq^5*kp+41120*qp*qsq^2*psq^3*s^4*kq^2*kp^3+50624*qp*qsq^2*psq^3*s^4*kq^4*kp-3816*qp*qsq^2*psq^3*s^5*kq*kp^3-39648*qp*qsq^2*psq^3*s^5*kq^3*kp+13776*qp*qsq^2*psq^3*s^6*kq^2*kp-1792*qp*qsq^2*psq^3*s^7*kq*kp+556288*qp*qsq^2*psq^4*s*kq^2*kp^5-177408*qp*qsq^2*psq^4*s*kq^4*kp^3-1059168*qp*qsq^2*psq^4*s^2*kq*kp^5+87808*qp*qsq^2*psq^4*s^2*kq^3*kp^3-48384*qp*qsq^2*psq^4*s^2*kq^5*kp-129664*qp*qsq^2*psq^4*s^3*kq^2*kp^3+143584*qp*qsq^2*psq^4*s^3*kq^4*kp+272680*qp*qsq^2*psq^4*s^4*kq*kp^3-144672*qp*qsq^2*psq^4*s^4*kq^3*kp+71800*qp*qsq^2*psq^4*s^5*kq^2*kp-21536*qp*qsq^2*psq^4*s^6*kq*kp-165504*qp*qsq^2*psq^5*s*kq*kp^5+7456*qp*qsq^2*psq^5*s*kq^3*kp^3-24192*qp*qsq^2*psq^5*s*kq^5*kp-483488*qp*qsq^2*psq^5*s^2*kq^2*kp^3+135296*qp*qsq^2*psq^5*s^2*kq^4*kp+683584*qp*qsq^2*psq^5*s^3*kq*kp^3-195264*qp*qsq^2*psq^5*s^3*kq^3*kp+170384*qp*qsq^2*psq^5*s^4*kq^2*kp-95056*qp*qsq^2*psq^5*s^5*kq*kp-190816*qp*qsq^2*psq^6*s*kq^2*kp^3+42336*qp*qsq^2*psq^6*s*kq^4*kp+303480*qp*qsq^2*psq^6*s^2*kq*kp^3-115104*qp*qsq^2*psq^6*s^2*kq^3*kp+188704*qp*qsq^2*psq^6*s^3*kq^2*kp-143808*qp*qsq^2*psq^6*s^4*kq*kp+17208*qp*qsq^2*psq^7*s*kq*kp^3-24864*qp*qsq^2*psq^7*s*kq^3*kp+84576*qp*qsq^2*psq^7*s^2*kq^2*kp-79632*qp*qsq^2*psq^7*s^3*kq*kp+8232*qp*qsq^2*psq^8*s*kq^2*kp-11136*qp*qsq^2*psq^8*s^2*kq*kp+134400*qp*qsq^3*psq*s*kq^2*kp^7+16128*qp*qsq^3*psq*s*kq^4*kp^5-64512*qp*qsq^3*psq*s^2*kq*kp^7-12544*qp*qsq^3*psq*s^2*kq^3*kp^5-25088*qp*qsq^3*psq*s^3*kq^2*kp^5-4032*qp*qsq^3*psq*s^3*kq^4*kp^3+15008*qp*qsq^3*psq*s^4*kq*kp^5+5152*qp*qsq^3*psq*s^4*kq^3*kp^3-2128*qp*qsq^3*psq*s^5*kq^2*kp^3+280*qp*qsq^3*psq*s^6*kq*kp^3+773376*qp*qsq^3*psq^2*s*kq*kp^7-237056*qp*qsq^3*psq^2*s*kq^3*kp^5+48384*qp*qsq^3*psq^2*s*kq^5*kp^3+354240*qp*qsq^3*psq^2*s^2*kq^2*kp^5-109312*qp*qsq^3*psq^2*s^2*kq^4*kp^3-450656*qp*qsq^3*psq^2*s^3*kq*kp^5+152896*qp*qsq^3*psq^2*s^3*kq^3*kp^3-12096*qp*qsq^3*psq^2*s^3*kq^5*kp-139184*qp*qsq^3*psq^2*s^4*kq^2*kp^3+25312*qp*qsq^3*psq^2*s^4*kq^4*kp+76536*qp*qsq^3*psq^2*s^5*kq*kp^3-19824*qp*qsq^3*psq^2*s^5*kq^3*kp+6888*qp*qsq^3*psq^2*s^6*kq^2*kp-896*qp*qsq^3*psq^2*s^7*kq*kp+1606208*qp*qsq^3*psq^3*s*kq^2*kp^5-358848*qp*qsq^3*psq^3*s*kq^4*kp^3-2565824*qp*qsq^3*psq^3*s^2*kq*kp^5+842912*qp*qsq^3*psq^3*s^2*kq^3*kp^3-24192*qp*qsq^3*psq^3*s^2*kq^5*kp-1179728*qp*qsq^3*psq^3*s^3*kq^2*kp^3+139328*qp*qsq^3*psq^3*s^3*kq^4*kp+889912*qp*qsq^3*psq^3*s^4*kq*kp^3-217440*qp*qsq^3*psq^3*s^4*kq^3*kp+150992*qp*qsq^3*psq^3*s^5*kq^2*kp-50800*qp*qsq^3*psq^3*s^6*kq*kp-999744*qp*qsq^3*psq^4*s*kq*kp^5+423488*qp*qsq^3*psq^4*s*kq^3*kp^3-12096*qp*qsq^3*psq^4*s*kq^5*kp-1806640*qp*qsq^3*psq^4*s^2*kq^2*kp^3+202720*qp*qsq^3*psq^4*s^2*kq^4*kp+2035944*qp*qsq^3*psq^4*s^3*kq*kp^3-465456*qp*qsq^3*psq^4*s^3*kq^3*kp+499144*qp*qsq^3*psq^4*s^4*kq^2*kp-264992*qp*qsq^3*psq^4*s^5*kq*kp-572576*qp*qsq^3*psq^5*s*kq^2*kp^3+88704*qp*qsq^3*psq^5*s*kq^4*kp+1297872*qp*qsq^3*psq^5*s^2*kq*kp^3-357888*qp*qsq^3*psq^5*s^2*kq^3*kp+612512*qp*qsq^3*psq^5*s^3*kq^2*kp-467632*qp*qsq^3*psq^5*s^4*kq*kp+215040*qp*qsq^3*psq^6*s*kq*kp^3-90048*qp*qsq^3*psq^6*s*kq^3*kp+297120*qp*qsq^3*psq^6*s^2*kq^2*kp-342368*qp*qsq^3*psq^6*s^3*kq*kp+39648*qp*qsq^3*psq^7*s*kq^2*kp-93184*qp*qsq^3*psq^7*s^2*kq*kp-3360*qp*qsq^3*psq^8*s*kq*kp+386688*qp*qsq^4*psq*s*kq*kp^7-291456*qp*qsq^4*psq*s*kq^3*kp^5+421952*qp*qsq^4*psq*s^2*kq^2*kp^5-305856*qp*qsq^4*psq*s^3*kq*kp^5+72864*qp*qsq^4*psq*s^3*kq^3*kp^3-106496*qp*qsq^4*psq*s^4*kq^2*kp^3+52296*qp*qsq^4*psq*s^5*kq*kp^3+1425280*qp*qsq^4*psq^2*s*kq^2*kp^5-180096*qp*qsq^4*psq^2*s*kq^4*kp^3-1894112*qp*qsq^4*psq^2*s^2*kq*kp^5+532672*qp*qsq^4*psq^2*s^2*kq^3*kp^3-878240*qp*qsq^4*psq^2*s^3*kq^2*kp^3+45024*qp*qsq^4*psq^2*s^3*kq^4*kp+636536*qp*qsq^4*psq^2*s^4*kq*kp^3-96736*qp*qsq^4*psq^2*s^4*kq^3*kp+76728*qp*qsq^4*psq^2*s^5*kq^2*kp-26688*qp*qsq^4*psq^2*s^6*kq*kp-1697376*qp*qsq^4*psq^3*s*kq*kp^5+543264*qp*qsq^4*psq^3*s*kq^3*kp^3-1801280*qp*qsq^4*psq^3*s^2*kq^2*kp^3+90048*qp*qsq^4*psq^3*s^2*kq^4*kp+1957512*qp*qsq^4*psq^3*s^3*kq*kp^3-311072*qp*qsq^4*psq^3*s^3*kq^3*kp+397984*qp*qsq^4*psq^3*s^4*kq^2*kp-217040*qp*qsq^4*psq^3*s^5*kq*kp-663424*qp*qsq^4*psq^4*s*kq^2*kp^3+45024*qp*qsq^4*psq^4*s*kq^4*kp+1910088*qp*qsq^4*psq^4*s^2*kq*kp^3-331936*qp*qsq^4*psq^4*s^2*kq^3*kp+642056*qp*qsq^4*psq^4*s^3*kq^2*kp-525152*qp*qsq^4*psq^4*s^4*kq*kp+453936*qp*qsq^4*psq^5*s*kq*kp^3-117600*qp*qsq^4*psq^5*s*kq^3*kp+397072*qp*qsq^4*psq^5*s^2*kq^2*kp-519376*qp*qsq^4*psq^5*s^3*kq*kp+76272*qp*qsq^4*psq^6*s*kq^2*kp-198016*qp*qsq^4*psq^6*s^2*kq*kp-13440*qp*qsq^4*psq^7*s*kq*kp+404928*qp*qsq^5*psq*s*kq^2*kp^5-402464*qp*qsq^5*psq*s^2*kq*kp^5-101232*qp*qsq^5*psq*s^3*kq^2*kp^3+100616*qp*qsq^5*psq*s^4*kq*kp^3-1057536*qp*qsq^5*psq^2*s*kq*kp^5+197568*qp*qsq^5*psq^2*s*kq^3*kp^3-568512*qp*qsq^5*psq^2*s^2*kq^2*kp^3+681808*qp*qsq^5*psq^2*s^3*kq*kp^3-49392*qp*qsq^5*psq^2*s^3*kq^3*kp+91512*qp*qsq^5*psq^2*s^4*kq^2*kp-54048*qp*qsq^5*psq^2*s^5*kq*kp-367344*qp*qsq^5*psq^3*s*kq^2*kp^3+1139080*qp*qsq^5*psq^3*s^2*kq*kp^3-98784*qp*qsq^5*psq^3*s^2*kq^3*kp+249552*qp*qsq^5*psq^3*s^3*kq^2*kp-235520*qp*qsq^5*psq^3*s^4*kq*kp+345024*qp*qsq^5*psq^4*s*kq*kp^3-49392*qp*qsq^5*psq^4*s*kq^3*kp+224568*qp*qsq^5*psq^4*s^2*kq^2*kp-329056*qp*qsq^5*psq^4*s^3*kq*kp+66528*qp*qsq^5*psq^5*s*kq^2*kp-167744*qp*qsq^5*psq^5*s^2*kq*kp-20160*qp*qsq^5*psq^6*s*kq*kp-194400*qp*qsq^6*psq*s*kq*kp^5+48600*qp*qsq^6*psq*s^3*kq*kp^3-86688*qp*qsq^6*psq^2*s*kq^2*kp^3+223664*qp*qsq^6*psq^2*s^2*kq*kp^3+21672*qp*qsq^6*psq^2*s^3*kq^2*kp-31616*qp*qsq^6*psq^2*s^4*kq*kp+102360*qp*qsq^6*psq^3*s*kq*kp^3+43344*qp*qsq^6*psq^3*s^2*kq^2*kp-76672*qp*qsq^6*psq^3*s^3*kq*kp+21672*qp*qsq^6*psq^4*s*kq^2*kp-58496*qp*qsq^6*psq^4*s^2*kq*kp-13440*qp*qsq^6*psq^5*s*kq*kp+13440*qp*qsq^7*psq^2*s*kq*kp^3-3360*qp*qsq^7*psq^2*s^3*kq*kp-6720*qp*qsq^7*psq^3*s^2*kq*kp-3360*qp*qsq^7*psq^4*s*kq*kp+301056*qp^2*qsq*psq*s*kq^2*kp^8-365568*qp^2*qsq*psq*s*kq^4*kp^6-137984*qp^2*qsq*psq*s^2*kq*kp^8+471296*qp^2*qsq*psq*s^2*kq^3*kp^6-16128*qp^2*qsq*psq*s^2*kq^5*kp^4-288512*qp^2*qsq*psq*s^3*kq^2*kp^6+91392*qp^2*qsq*psq*s^3*kq^4*kp^4+68992*qp^2*qsq*psq*s^4*kq*kp^6-113792*qp^2*qsq*psq*s^4*kq^3*kp^4+53312*qp^2*qsq*psq*s^5*kq^2*kp^4-8624*qp^2*qsq*psq*s^6*kq*kp^4+176640*qp^2*qsq*psq^2*s*kq*kp^8+977408*qp^2*qsq*psq^2*s*kq^3*kp^6-820736*qp^2*qsq*psq^2*s*kq^5*kp^4-1149824*qp^2*qsq*psq^2*s^2*kq^2*kp^6+1963136*qp^2*qsq*psq^2*s^2*kq^4*kp^4+252096*qp^2*qsq*psq^2*s^3*kq*kp^6-1927488*qp^2*qsq*psq^2*s^3*kq^3*kp^4+197120*qp^2*qsq*psq^2*s^3*kq^5*kp^2+891136*qp^2*qsq*psq^2*s^4*kq^2*kp^4-441056*qp^2*qsq*psq^2*s^4*kq^4*kp^2-146752*qp^2*qsq*psq^2*s^5*kq*kp^4+365904*qp^2*qsq*psq^2*s^5*kq^3*kp^2-133672*qp^2*qsq*psq^2*s^6*kq^2*kp^2+18172*qp^2*qsq*psq^2*s^7*kq*kp^2+347136*qp^2*qsq*psq^3*s*kq^2*kp^6+655616*qp^2*qsq*psq^3*s*kq^4*kp^4-107520*qp^2*qsq*psq^3*s*kq^6*kp^2-544704*qp^2*qsq*psq^3*s^2*kq*kp^6-1505664*qp^2*qsq*psq^3*s^2*kq^3*kp^4+781312*qp^2*qsq*psq^3*s^2*kq^5*kp^2+873344*qp^2*qsq*psq^3*s^3*kq^2*kp^4-1532992*qp^2*qsq*psq^3*s^3*kq^4*kp^2-1808*qp^2*qsq*psq^3*s^4*kq*kp^4+1290240*qp^2*qsq*psq^3*s^4*kq^3*kp^2-475984*qp^2*qsq*psq^3*s^5*kq^2*kp^2+49232*qp^2*qsq*psq^3*s^6*kq*kp^2-88320*qp^2*qsq*psq^4*s*kq*kp^6-244992*qp^2*qsq*psq^4*s*kq^3*kp^4+363776*qp^2*qsq*psq^4*s*kq^5*kp^2-103136*qp^2*qsq*psq^4*s^2*kq^2*kp^4-1131872*qp^2*qsq*psq^4*s^2*kq^4*kp^2+378640*qp^2*qsq*psq^4*s^3*kq*kp^4+1208336*qp^2*qsq*psq^4*s^3*kq^3*kp^2-459032*qp^2*qsq*psq^4*s^4*kq^2*kp^2-8796*qp^2*qsq*psq^4*s^5*kq*kp^2-196608*qp^2*qsq*psq^5*s*kq^2*kp^4-245888*qp^2*qsq*psq^5*s*kq^4*kp^2+238368*qp^2*qsq*psq^5*s^2*kq*kp^4+425824*qp^2*qsq*psq^5*s^2*kq^3*kp^2-125056*qp^2*qsq*psq^5*s^3*kq^2*kp^2-98104*qp^2*qsq*psq^5*s^4*kq*kp^2+11040*qp^2*qsq*psq^6*s*kq*kp^4+12928*qp^2*qsq*psq^6*s*kq^3*kp^2+72848*qp^2*qsq*psq^6*s^2*kq^2*kp^2-93960*qp^2*qsq*psq^6*s^3*kq*kp^2+22752*qp^2*qsq*psq^7*s*kq^2*kp^2-23392*qp^2*qsq*psq^7*s^2*kq*kp^2+576000*qp^2*qsq^2*psq*s*kq*kp^8-210432*qp^2*qsq^2*psq*s*kq^3*kp^6+631040*qp^2*qsq^2*psq*s^2*kq^2*kp^6+24192*qp^2*qsq^2*psq*s^2*kq^4*kp^4-578688*qp^2*qsq^2*psq*s^3*kq*kp^6+52608*qp^2*qsq^2*psq*s^3*kq^3*kp^4-159776*qp^2*qsq^2*psq*s^4*kq^2*kp^4+108672*qp^2*qsq^2*psq*s^5*kq*kp^4+1716992*qp^2*qsq^2*psq^2*s*kq^2*kp^6-307968*qp^2*qsq^2*psq^2*s*kq^4*kp^4-2708416*qp^2*qsq^2*psq^2*s^2*kq*kp^6+1483712*qp^2*qsq^2*psq^2*s^2*kq^3*kp^4-2468160*qp^2*qsq^2*psq^2*s^3*kq^2*kp^4+89088*qp^2*qsq^2*psq^2*s^3*kq^4*kp^2+1663936*qp^2*qsq^2*psq^2*s^4*kq*kp^4-350672*qp^2*qsq^2*psq^2*s^4*kq^3*kp^2+428832*qp^2*qsq^2*psq^2*s^5*kq^2*kp^2-210372*qp^2*qsq^2*psq^2*s^6*kq*kp^2-1528320*qp^2*qsq^2*psq^3*s*kq*kp^6+1095936*qp^2*qsq^2*psq^3*s*kq^3*kp^4+387072*qp^2*qsq^2*psq^3*s*kq^5*kp^2-3601440*qp^2*qsq^2*psq^3*s^2*kq^2*kp^4-548352*qp^2*qsq^2*psq^3*s^2*kq^4*kp^2+3630272*qp^2*qsq^2*psq^3*s^3*kq*kp^4-600896*qp^2*qsq^2*psq^3*s^3*kq^3*kp^2+1557744*qp^2*qsq^2*psq^3*s^4*kq^2*kp^2-1005096*qp^2*qsq^2*psq^3*s^5*kq*kp^2-1688832*qp^2*qsq^2*psq^4*s*kq^2*kp^4-386688*qp^2*qsq^2*psq^4*s*kq^4*kp^2+2994320*qp^2*qsq^2*psq^4*s^2*kq*kp^4-326928*qp^2*qsq^2*psq^4*s^2*kq^3*kp^2+2002208*qp^2*qsq^2*psq^4*s^3*kq^2*kp^2-1783916*qp^2*qsq^2*psq^4*s^4*kq*kp^2+460416*qp^2*qsq^2*psq^5*s*kq*kp^4-103584*qp^2*qsq^2*psq^5*s*kq^3*kp^2+1259888*qp^2*qsq^2*psq^5*s^2*kq^2*kp^2-1510328*qp^2*qsq^2*psq^5*s^3*kq*kp^2+308512*qp^2*qsq^2*psq^6*s*kq^2*kp^2-495160*qp^2*qsq^2*psq^6*s^2*kq*kp^2-28584*qp^2*qsq^2*psq^7*s*kq*kp^2+1329408*qp^2*qsq^3*psq*s*kq^2*kp^6-364032*qp^2*qsq^3*psq*s*kq^4*kp^4-1574016*qp^2*qsq^3*psq*s^2*kq*kp^6+810496*qp^2*qsq^3*psq*s^2*kq^3*kp^4-1028928*qp^2*qsq^3*psq*s^3*kq^2*kp^4+91008*qp^2*qsq^3*psq*s^3*kq^4*kp^2+630048*qp^2*qsq^3*psq*s^4*kq*kp^4-184576*qp^2*qsq^3*psq*s^4*kq^3*kp^2+141024*qp^2*qsq^3*psq*s^5*kq^2*kp^2-48096*qp^2*qsq^3*psq*s^6*kq*kp^2-3686784*qp^2*qsq^3*psq^2*s*kq*kp^6+2782336*qp^2*qsq^3*psq^2*s*kq^3*kp^4+59136*qp^2*qsq^3*psq^2*s*kq^5*kp^2-5700736*qp^2*qsq^3*psq^2*s^2*kq^2*kp^4+90496*qp^2*qsq^3*psq^2*s^2*kq^4*kp^2+4681632*qp^2*qsq^3*psq^2*s^3*kq*kp^4-1024320*qp^2*qsq^3*psq^2*s^3*kq^3*kp^2+1533712*qp^2*qsq^3*psq^2*s^4*kq^2*kp^2-852944*qp^2*qsq^3*psq^2*s^5*kq*kp^2-3894080*qp^2*qsq^3*psq^3*s*kq^2*kp^4-414336*qp^2*qsq^3*psq^3*s*kq^4*kp^2+7051680*qp^2*qsq^3*psq^3*s^2*kq*kp^4-1283072*qp^2*qsq^3*psq^3*s^2*kq^3*kp^2+3959872*qp^2*qsq^3*psq^3*s^3*kq^2*kp^2-3164432*qp^2*qsq^3*psq^3*s^4*kq*kp^2+1952832*qp^2*qsq^3*psq^4*s*kq*kp^4-300160*qp^2*qsq^3*psq^4*s*kq^3*kp^2+3229104*qp^2*qsq^3*psq^4*s^2*kq^2*kp^2-4015280*qp^2*qsq^3*psq^4*s^3*kq*kp^2+838016*qp^2*qsq^3*psq^5*s*kq^2*kp^2-1904656*qp^2*qsq^3*psq^5*s^2*kq*kp^2-260544*qp^2*qsq^3*psq^6*s*kq*kp^2-1731456*qp^2*qsq^4*psq*s*kq*kp^6+821376*qp^2*qsq^4*psq*s*kq^3*kp^4-1385280*qp^2*qsq^4*psq*s^2*kq^2*kp^4+1208832*qp^2*qsq^4*psq*s^3*kq*kp^4-205344*qp^2*qsq^4*psq*s^3*kq^3*kp^2+314208*qp^2*qsq^4*psq*s^4*kq^2*kp^2-160872*qp^2*qsq^4*psq*s^5*kq*kp^2-3340096*qp^2*qsq^4*psq^2*s*kq^2*kp^4-88704*qp^2*qsq^4*psq^2*s*kq^4*kp^2+4855904*qp^2*qsq^4*psq^2*s^2*kq*kp^4-374080*qp^2*qsq^4*psq^2*s^2*kq^3*kp^2+1523680*qp^2*qsq^4*psq^2*s^3*kq^2*kp^2-1360616*qp^2*qsq^4*psq^2*s^4*kq*kp^2+2563104*qp^2*qsq^4*psq^3*s*kq*kp^4+76896*qp^2*qsq^4*psq^3*s*kq^3*kp^2+2276000*qp^2*qsq^4*psq^3*s^2*kq^2*kp^2-3240552*qp^2*qsq^4*psq^3*s^3*kq*kp^2+722368*qp^2*qsq^4*psq^4*s*kq^2*kp^2-2440792*qp^2*qsq^4*psq^4*s^2*kq*kp^2-532560*qp^2*qsq^4*psq^5*s*kq*kp^2-673920*qp^2*qsq^5*psq*s*kq^2*kp^4+757248*qp^2*qsq^5*psq*s^2*kq*kp^4+168480*qp^2*qsq^5*psq*s^3*kq^2*kp^2-172752*qp^2*qsq^5*psq*s^4*kq*kp^2+1475424*qp^2*qsq^5*psq^2*s*kq*kp^4+44352*qp^2*qsq^5*psq^2*s*kq^3*kp^2+397152*qp^2*qsq^5*psq^2*s^2*kq^2*kp^2-797856*qp^2*qsq^5*psq^2*s^3*kq*kp^2+112032*qp^2*qsq^5*psq^3*s*kq^2*kp^2-1175376*qp^2*qsq^5*psq^3*s^2*kq*kp^2-360576*qp^2*qsq^5*psq^4*s*kq*kp^2+239904*qp^2*qsq^6*psq*s*kq*kp^4-59976*qp^2*qsq^6*psq*s^3*kq*kp^2-7392*qp^2*qsq^6*psq^2*s*kq^2*kp^2-161840*qp^2*qsq^6*psq^2*s^2*kq*kp^2-59976*qp^2*qsq^6*psq^3*s*kq*kp^2-537600*qp^3*qsq*psq*s*kq^2*kp^7-64512*qp^3*qsq*psq*s*kq^4*kp^5+258048*qp^3*qsq*psq*s^2*kq*kp^7+50176*qp^3*qsq*psq*s^2*kq^3*kp^5+100352*qp^3*qsq*psq*s^3*kq^2*kp^5+16128*qp^3*qsq*psq*s^3*kq^4*kp^3-60032*qp^3*qsq*psq*s^4*kq*kp^5-20608*qp^3*qsq*psq*s^4*kq^3*kp^3+8512*qp^3*qsq*psq*s^5*kq^2*kp^3-1120*qp^3*qsq*psq*s^6*kq*kp^3-706560*qp^3*qsq*psq^2*s*kq*kp^7-1030144*qp^3*qsq*psq^2*s*kq^3*kp^5-193536*qp^3*qsq*psq^2*s*kq^5*kp^3+1428736*qp^3*qsq*psq^2*s^2*kq^2*kp^5+437248*qp^3*qsq*psq^2*s^2*kq^4*kp^3-202624*qp^3*qsq*psq^2*s^3*kq*kp^5-116992*qp^3*qsq*psq^2*s^3*kq^3*kp^3+48384*qp^3*qsq*psq^2*s^3*kq^5*kp-162752*qp^3*qsq*psq^2*s^4*kq^2*kp^3-101248*qp^3*qsq*psq^2*s^4*kq^4*kp+45984*qp^3*qsq*psq^2*s^5*kq*kp^3+79296*qp^3*qsq*psq^2*s^5*kq^3*kp-27552*qp^3*qsq*psq^2*s^6*kq^2*kp+3584*qp^3*qsq*psq^2*s^7*kq*kp-1054464*qp^3*qsq*psq^3*s*kq^2*kp^5+69888*qp^3*qsq*psq^3*s*kq^4*kp^3+1518592*qp^3*qsq*psq^3*s^2*kq*kp^5+518784*qp^3*qsq*psq^3*s^2*kq^3*kp^3+96768*qp^3*qsq*psq^3*s^2*kq^5*kp-353728*qp^3*qsq*psq^3*s^3*kq^2*kp^3-215936*qp^3*qsq*psq^3*s^3*kq^4*kp-185824*qp^3*qsq*psq^3*s^4*kq*kp^3+144448*qp^3*qsq*psq^3*s^4*kq^3*kp-35232*qp^3*qsq*psq^3*s^5*kq^2*kp+7760*qp^3*qsq*psq^3*s^6*kq*kp+264960*qp^3*qsq*psq^4*s*kq*kp^5+187648*qp^3*qsq*psq^4*s*kq^3*kp^3+48384*qp^3*qsq*psq^4*s*kq^5*kp+502080*qp^3*qsq*psq^4*s^2*kq^2*kp^3-128128*qp^3*qsq*psq^4*s^2*kq^4*kp-724576*qp^3*qsq*psq^4*s^3*kq*kp^3+64448*qp^3*qsq*psq^4*s^3*kq^3*kp-37216*qp^3*qsq*psq^4*s^4*kq^2*kp+42304*qp^3*qsq*psq^4*s^5*kq*kp+316032*qp^3*qsq*psq^5*s*kq^2*kp^3-13440*qp^3*qsq*psq^5*s*kq^4*kp-381376*qp^3*qsq*psq^5*s^2*kq*kp^3+12736*qp^3*qsq*psq^5*s^2*kq^3*kp-83648*qp^3*qsq*psq^5*s^3*kq^2*kp+83104*qp^3*qsq*psq^5*s^4*kq*kp-22080*qp^3*qsq*psq^6*s*kq*kp^3+13440*qp^3*qsq*psq^6*s*kq^3*kp-58816*qp^3*qsq*psq^6*s^2*kq^2*kp+52416*qp^3*qsq*psq^6*s^3*kq*kp-4704*qp^3*qsq*psq^7*s*kq^2*kp+7440*qp^3*qsq*psq^7*s^2*kq*kp-2959872*qp^3*qsq^2*psq*s*kq*kp^7+1872384*qp^3*qsq^2*psq*s*kq^3*kp^5-2747648*qp^3*qsq^2*psq*s^2*kq^2*kp^5+2106624*qp^3*qsq^2*psq*s^3*kq*kp^5-468096*qp^3*qsq^2*psq*s^3*kq^3*kp^3+690944*qp^3*qsq^2*psq*s^4*kq^2*kp^3-341664*qp^3*qsq^2*psq*s^5*kq*kp^3-5337088*qp^3*qsq^2*psq^2*s*kq^2*kp^5+870912*qp^3*qsq^2*psq^2*s*kq^4*kp^3+8043904*qp^3*qsq^2*psq^2*s^2*kq*kp^5-2872576*qp^3*qsq^2*psq^2*s^2*kq^3*kp^3+4312576*qp^3*qsq^2*psq^2*s^3*kq^2*kp^3-217728*qp^3*qsq^2*psq^2*s^3*kq^4*kp-2895840*qp^3*qsq^2*psq^2*s^4*kq*kp^3+484096*qp^3*qsq^2*psq^2*s^4*kq^3*kp-397088*qp^3*qsq^2*psq^2*s^5*kq^2*kp+142880*qp^3*qsq^2*psq^2*s^6*kq*kp+2788992*qp^3*qsq^2*psq^3*s*kq*kp^5-908928*qp^3*qsq^2*psq^3*s*kq^3*kp^3+4914688*qp^3*qsq^2*psq^3*s^2*kq^2*kp^3-435456*qp^3*qsq^2*psq^3*s^2*kq^4*kp-5467104*qp^3*qsq^2*psq^3*s^3*kq*kp^3+1078400*qp^3*qsq^2*psq^3*s^3*kq^3*kp-1178944*qp^3*qsq^2*psq^3*s^4*kq^2*kp+618560*qp^3*qsq^2*psq^3*s^5*kq*kp+1675648*qp^3*qsq^2*psq^4*s*kq^2*kp^3-217728*qp^3*qsq^2*psq^4*s*kq^4*kp-3332640*qp^3*qsq^2*psq^4*s^2*kq*kp^3+704512*qp^3*qsq^2*psq^4*s^2*kq^3*kp-1249952*qp^3*qsq^2*psq^4*s^3*kq^2*kp+975264*qp^3*qsq^2*psq^4*s^4*kq*kp-525696*qp^3*qsq^2*psq^5*s*kq*kp^3+110208*qp^3*qsq^2*psq^5*s*kq^3*kp-551424*qp^3*qsq^2*psq^5*s^2*kq^2*kp+669728*qp^3*qsq^2*psq^5*s^3*kq*kp-83328*qp^3*qsq^2*psq^6*s*kq^2*kp+173504*qp^3*qsq^2*psq^6*s^2*kq*kp+3360*qp^3*qsq^2*psq^7*s*kq*kp-3852288*qp^3*qsq^3*psq*s*kq^2*kp^5+75264*qp^3*qsq^3*psq*s*kq^4*kp^3+4248320*qp^3*qsq^3*psq*s^2*kq*kp^5-370944*qp^3*qsq^3*psq*s^2*kq^3*kp^3+1408384*qp^3*qsq^3*psq*s^3*kq^2*kp^3-18816*qp^3*qsq^3*psq*s^3*kq^4*kp-1178496*qp^3*qsq^3*psq*s^4*kq*kp^3+48576*qp^3*qsq^3*psq*s^4*kq^3*kp-45088*qp^3*qsq^3*psq*s^5*kq^2*kp+18064*qp^3*qsq^3*psq*s^6*kq*kp+6398976*qp^3*qsq^3*psq^2*s*kq*kp^5-1142016*qp^3*qsq^3*psq^2*s*kq^3*kp^3+4198528*qp^3*qsq^3*psq^2*s^2*kq^2*kp^3-37632*qp^3*qsq^3*psq^2*s^2*kq^4*kp-4910912*qp^3*qsq^3*psq^2*s^3*kq*kp^3+360576*qp^3*qsq^3*psq^2*s^3*kq^3*kp-625152*qp^3*qsq^3*psq^2*s^4*kq^2*kp+371520*qp^3*qsq^3*psq^2*s^5*kq*kp+1753344*qp^3*qsq^3*psq^3*s*kq^2*kp^3-18816*qp^3*qsq^3*psq^3*s*kq^4*kp-6112320*qp^3*qsq^3*psq^3*s^2*kq*kp^3+575424*qp^3*qsq^3*psq^3*s^2*kq^3*kp-1312608*qp^3*qsq^3*psq^3*s^3*kq^2*kp+1195696*qp^3*qsq^3*psq^3*s^4*kq*kp-1716864*qp^3*qsq^3*psq^4*s*kq*kp^3+263424*qp^3*qsq^3*psq^4*s*kq^3*kp-930112*qp^3*qsq^3*psq^4*s^2*kq^2*kp+1389408*qp^3*qsq^3*psq^4*s^3*kq*kp-197568*qp^3*qsq^3*psq^5*s*kq^2*kp+587488*qp^3*qsq^3*psq^5*s^2*kq*kp+40320*qp^3*qsq^3*psq^6*s*kq*kp+2904576*qp^3*qsq^4*psq*s*kq*kp^5-129024*qp^3*qsq^4*psq*s*kq^3*kp^3+530432*qp^3*qsq^4*psq*s^2*kq^2*kp^3-1161600*qp^3*qsq^4*psq*s^3*kq*kp^3+32256*qp^3*qsq^4*psq*s^3*kq^3*kp-66368*qp^3*qsq^4*psq*s^4*kq^2*kp+42624*qp^3*qsq^4*psq*s^5*kq*kp+788352*qp^3*qsq^4*psq^2*s*kq^2*kp^3-2743424*qp^3*qsq^4*psq^2*s^2*kq*kp^3+64512*qp^3*qsq^4*psq^2*s^2*kq^3*kp-296704*qp^3*qsq^4*psq^2*s^3*kq^2*kp+374912*qp^3*qsq^4*psq^2*s^4*kq*kp-1021824*qp^3*qsq^4*psq^3*s*kq*kp^3+32256*qp^3*qsq^4*psq^3*s*kq^3*kp-394304*qp^3*qsq^4*psq^3*s^2*kq^2*kp+695872*qp^3*qsq^4*psq^3*s^3*kq*kp-163968*qp^3*qsq^4*psq^4*s*kq^2*kp+437504*qp^3*qsq^4*psq^4*s^2*kq*kp+73920*qp^3*qsq^4*psq^5*s*kq*kp+72576*qp^3*qsq^5*psq*s*kq^2*kp^3-244160*qp^3*qsq^5*psq*s^2*kq*kp^3-18144*qp^3*qsq^5*psq*s^3*kq^2*kp+27920*qp^3*qsq^5*psq*s^4*kq*kp-227520*qp^3*qsq^5*psq^2*s*kq*kp^3-36288*qp^3*qsq^5*psq^2*s^2*kq^2*kp+96160*qp^3*qsq^5*psq^2*s^3*kq*kp-18144*qp^3*qsq^5*psq^3*s*kq^2*kp+108560*qp^3*qsq^5*psq^3*s^2*kq*kp+40320*qp^3*qsq^5*psq^4*s*kq*kp-13440*qp^3*qsq^6*psq*s*kq*kp^3+3360*qp^3*qsq^6*psq*s^3*kq*kp+6720*qp^3*qsq^6*psq^2*s^2*kq*kp+3360*qp^3*qsq^6*psq^3*s*kq*kp-1990656*qp^4*qsq*psq*s*kq^2*kp^6+1456128*qp^4*qsq*psq*s*kq^4*kp^4+2454784*qp^4*qsq*psq*s^2*kq*kp^6-3290368*qp^4*qsq*psq*s^2*kq^3*kp^4+3283968*qp^4*qsq*psq*s^3*kq^2*kp^4-364032*qp^4*qsq*psq*s^3*kq^4*kp^2-1559872*qp^4*qsq*psq*s^4*kq*kp^4+738304*qp^4*qsq*psq*s^4*kq^3*kp^2-564096*qp^4*qsq*psq*s^5*kq^2*kp^2+192384*qp^4*qsq*psq*s^6*kq*kp^2+1413120*qp^4*qsq*psq^2*s*kq*kp^6-1106944*qp^4*qsq*psq^2*s*kq^3*kp^4-268800*qp^4*qsq*psq^2*s*kq^5*kp^2+3032192*qp^4*qsq*psq^2*s^2*kq^2*kp^4-293888*qp^4*qsq*psq^2*s^2*kq^4*kp^2-2621632*qp^4*qsq*psq^2*s^3*kq*kp^4+1513728*qp^4*qsq*psq^2*s^3*kq^3*kp^2-1581152*qp^4*qsq*psq^2*s^4*kq^2*kp^2+696624*qp^4*qsq*psq^2*s^5*kq*kp^2+1536768*qp^4*qsq*psq^3*s*kq^2*kp^4+44544*qp^4*qsq*psq^3*s*kq^4*kp^2-2318912*qp^4*qsq*psq^3*s^2*kq*kp^4+610176*qp^4*qsq*psq^3*s^2*kq^3*kp^2-1449792*qp^4*qsq*psq^3*s^3*kq^2*kp^2+1049856*qp^4*qsq*psq^3*s^4*kq*kp^2-353280*qp^4*qsq*psq^4*s*kq*kp^4+90112*qp^4*qsq*psq^4*s*kq^3*kp^2-883808*qp^4*qsq*psq^4*s^2*kq^2*kp^2+912496*qp^4*qsq*psq^4*s^3*kq*kp^2-255744*qp^4*qsq*psq^5*s*kq^2*kp^2+318912*qp^4*qsq*psq^5*s^2*kq*kp^2+11040*qp^4*qsq*psq^6*s*kq*kp^2+7080960*qp^4*qsq^2*psq*s*kq*kp^6-3622656*qp^4*qsq^2*psq*s*kq^3*kp^4-16128*qp^4*qsq^2*psq*s*kq^5*kp^2+6061184*qp^4*qsq^2*psq*s^2*kq^2*kp^4+34048*qp^4*qsq^2*psq*s^2*kq^4*kp^2-5134144*qp^4*qsq^2*psq*s^3*kq*kp^4+878784*qp^4*qsq^2*psq*s^3*kq^3*kp^2-1375424*qp^4*qsq^2*psq*s^4*kq^2*kp^2+707264*qp^4*qsq^2*psq*s^5*kq*kp^2+5773568*qp^4*qsq^2*psq^2*s*kq^2*kp^4+435456*qp^4*qsq^2*psq^2*s*kq^4*kp^2-10832832*qp^4*qsq^2*psq^2*s^2*kq*kp^4+1578752*qp^4*qsq^2*psq^2*s^2*kq^3*kp^2-4446208*qp^4*qsq^2*psq^2*s^3*kq^2*kp^2+3425904*qp^4*qsq^2*psq^2*s^4*kq*kp^2-3057408*qp^4*qsq^2*psq^3*s*kq*kp^4+316992*qp^4*qsq^2*psq^3*s*kq^3*kp^2-4128384*qp^4*qsq^2*psq^3*s^2*kq^2*kp^2+5027152*qp^4*qsq^2*psq^3*s^3*kq*kp^2-1305920*qp^4*qsq^2*psq^4*s*kq^2*kp^2+2536368*qp^4*qsq^2*psq^4*s^2*kq*kp^2+321792*qp^4*qsq^2*psq^5*s*kq*kp^2+3900672*qp^4*qsq^3*psq*s*kq^2*kp^4+32256*qp^4*qsq^3*psq*s*kq^4*kp^2-4889856*qp^4*qsq^3*psq*s^2*kq*kp^4+58240*qp^4*qsq^3*psq*s^2*kq^3*kp^2-1112704*qp^4*qsq^3*psq*s^3*kq^2*kp^2+1101472*qp^4*qsq^3*psq*s^4*kq*kp^2-4607616*qp^4*qsq^3*psq^2*s*kq*kp^4-256896*qp^4*qsq^3*psq^2*s*kq^3*kp^2-2247104*qp^4*qsq^3*psq^2*s^2*kq^2*kp^2+3584096*qp^4*qsq^3*psq^2*s^3*kq*kp^2-778944*qp^4*qsq^3*psq^3*s*kq^2*kp^2+3692928*qp^4*qsq^3*psq^3*s^2*kq*kp^2+1052544*qp^4*qsq^3*psq^4*s*kq*kp^2-1966080*qp^4*qsq^4*psq*s*kq*kp^4-20160*qp^4*qsq^4*psq*s*kq^3*kp^2-146048*qp^4*qsq^4*psq*s^2*kq^2*kp^2+653808*qp^4*qsq^4*psq*s^3*kq*kp^2+9024*qp^4*qsq^4*psq^2*s*kq^2*kp^2+1326016*qp^4*qsq^4*psq^2*s^2*kq*kp^2+491520*qp^4*qsq^4*psq^3*s*kq*kp^2+4032*qp^4*qsq^5*psq*s*kq^2*kp^2+83328*qp^4*qsq^5*psq*s^2*kq*kp^2+33120*qp^4*qsq^5*psq^2*s*kq*kp^2+4690944*qp^5*qsq*psq*s*kq^2*kp^5-301056*qp^5*qsq*psq*s*kq^4*kp^3-6314496*qp^5*qsq*psq*s^2*kq*kp^5+1483776*qp^5*qsq*psq*s^2*kq^3*kp^3-2953984*qp^5*qsq*psq*s^3*kq^2*kp^3+75264*qp^5*qsq*psq*s^3*kq^4*kp+2044288*qp^5*qsq*psq*s^4*kq*kp^3-194304*qp^5*qsq*psq*s^4*kq^3*kp+180352*qp^5*qsq*psq*s^5*kq^2*kp-72256*qp^5*qsq*psq*s^6*kq*kp-1766400*qp^5*qsq*psq^2*s*kq*kp^5+310272*qp^5*qsq*psq^2*s*kq^3*kp^3-3382784*qp^5*qsq*psq^2*s^2*kq^2*kp^3+150528*qp^5*qsq*psq^2*s^2*kq^4*kp+3504128*qp^5*qsq*psq^2*s^3*kq*kp^3-377856*qp^5*qsq*psq^2*s^3*kq^3*kp+487552*qp^5*qsq*psq^2*s^4*kq^2*kp-275392*qp^5*qsq*psq^2*s^5*kq*kp-1291008*qp^5*qsq*psq^3*s*kq^2*kp^3+75264*qp^5*qsq*psq^3*s*kq^4*kp+2017408*qp^5*qsq*psq^3*s^2*kq*kp^3-172800*qp^5*qsq*psq^3*s^2*kq^3*kp+463616*qp^5*qsq*psq^3*s^3*kq^2*kp-399552*qp^5*qsq*psq^3*s^4*kq*kp+264960*qp^5*qsq*psq^4*s*kq*kp^3+10752*qp^5*qsq*psq^4*s*kq^3*kp+185984*qp^5*qsq*psq^4*s^2*kq^2*kp-261952*qp^5*qsq*psq^4*s^3*kq*kp+29568*qp^5*qsq*psq^5*s*kq^2*kp-65536*qp^5*qsq*psq^5*s^2*kq*kp-7801344*qp^5*qsq^2*psq*s*kq*kp^5+483840*qp^5*qsq^2*psq*s*kq^3*kp^3-2085888*qp^5*qsq^2*psq*s^2*kq^2*kp^3+3682304*qp^5*qsq^2*psq*s^3*kq*kp^3-120960*qp^5*qsq^2*psq*s^3*kq^3*kp+256512*qp^5*qsq^2*psq*s^4*kq^2*kp-168032*qp^5*qsq^2*psq*s^5*kq*kp-1271808*qp^5*qsq^2*psq^2*s*kq^2*kp^3+6434560*qp^5*qsq^2*psq^2*s^2*kq*kp^3-241920*qp^5*qsq^2*psq^2*s^2*kq^3*kp+698496*qp^5*qsq^2*psq^2*s^3*kq^2*kp-837056*qp^5*qsq^2*psq^2*s^4*kq*kp+2057856*qp^5*qsq^2*psq^3*s*kq*kp^3-120960*qp^5*qsq^2*psq^3*s*kq^3*kp+627456*qp^5*qsq^2*psq^3*s^2*kq^2*kp-1196896*qp^5*qsq^2*psq^3*s^3*kq*kp+185472*qp^5*qsq^2*psq^4*s*kq^2*kp-554752*qp^5*qsq^2*psq^4*s^2*kq*kp-26880*qp^5*qsq^2*psq^5*s*kq*kp-333312*qp^5*qsq^3*psq*s*kq^2*kp^3+1473024*qp^5*qsq^3*psq*s^2*kq*kp^3+83328*qp^5*qsq^3*psq*s^3*kq^2*kp-147456*qp^5*qsq^3*psq*s^4*kq*kp+871680*qp^5*qsq^3*psq^2*s*kq*kp^3+166656*qp^5*qsq^3*psq^2*s^2*kq^2*kp-402432*qp^5*qsq^3*psq^2*s^3*kq*kp+83328*qp^5*qsq^3*psq^3*s*kq^2*kp-362496*qp^5*qsq^3*psq^3*s^2*kq*kp-107520*qp^5*qsq^3*psq^4*s*kq*kp+107520*qp^5*qsq^4*psq*s*kq*kp^3-26880*qp^5*qsq^4*psq*s^3*kq*kp-53760*qp^5*qsq^4*psq^2*s^2*kq*kp-26880*qp^5*qsq^4*psq^3*s*kq*kp-2700288*qp^6*qsq*psq*s*kq^2*kp^4-129024*qp^6*qsq*psq*s*kq^4*kp^2+5323776*qp^6*qsq*psq*s^2*kq*kp^4-232960*qp^6*qsq*psq*s^2*kq^3*kp^2+1225216*qp^6*qsq*psq*s^3*kq^2*kp^2-1111936*qp^6*qsq*psq*s^4*kq*kp^2+1413120*qp^6*qsq*psq^2*s*kq*kp^4+188928*qp^6*qsq*psq^2*s*kq^3*kp^2+1429760*qp^6*qsq*psq^2*s^2*kq^2*kp^2-1909888*qp^6*qsq*psq^2*s^3*kq*kp^2+642816*qp^6*qsq*psq^3*s*kq^2*kp^2-1001728*qp^6*qsq*psq^3*s^2*kq*kp^2-88320*qp^6*qsq*psq^4*s*kq*kp^2+3319296*qp^6*qsq^2*psq*s*kq*kp^4+96768*qp^6*qsq^2*psq*s*kq^3*kp^2+566272*qp^6*qsq^2*psq*s^2*kq^2*kp^2-1474048*qp^6*qsq^2*psq*s^3*kq*kp^2+82176*qp^6*qsq^2*psq^2*s*kq^2*kp^2-2248704*qp^6*qsq^2*psq^2*s^2*kq*kp^2-829824*qp^6*qsq^2*psq^3*s*kq*kp^2-32256*qp^6*qsq^3*psq*s*kq^2*kp^2-433664*qp^6*qsq^3*psq*s^2*kq*kp^2-176640*qp^6*qsq^3*psq^2*s*kq*kp^2+172032*qp^7*qsq*psq*s*kq^2*kp^3-1985536*qp^7*qsq*psq*s^2*kq*kp^3-43008*qp^7*qsq*psq*s^3*kq^2*kp+143104*qp^7*qsq*psq*s^4*kq*kp-706560*qp^7*qsq*psq^2*s*kq*kp^3-86016*qp^7*qsq*psq^2*s^2*kq^2*kp+286208*qp^7*qsq*psq^2*s^3*kq*kp-43008*qp^7*qsq*psq^3*s*kq^2*kp+143104*qp^7*qsq*psq^3*s^2*kq*kp-215040*qp^7*qsq^2*psq*s*kq*kp^3+53760*qp^7*qsq^2*psq*s^3*kq*kp+107520*qp^7*qsq^2*psq^2*s^2*kq*kp+53760*qp^7*qsq^2*psq^3*s*kq*kp+64512*qp^8*qsq*psq*s*kq^2*kp^2+401408*qp^8*qsq*psq*s^2*kq*kp^2+176640*qp^8*qsq*psq^2*s*kq*kp^2)*fscreen(psq)
(-1/2522520*qsq^-7*psq^-5*s^-2*(-27192*qsq^7*psq^4*s^3+54384*qp^2*qsq^6*psq^3*s^3-314688*qp^4*qsq^5*s*kp^4-27192*qp^4*qsq^5*psq^2*s^3-6644*qsq^5*psq^4*s*kq^4+33826*qsq^6*psq^4*s^2*kq^2-47740*qsq^7*psq^2*s*kp^4+114982*qsq^7*psq^3*s^2*kp^2+45496*qp^2*qsq^4*psq^3*s*kq^4-90750*qp^2*qsq^5*psq^3*s^2*kq^2+306372*qp^2*qsq^6*psq*s*kp^4-407026*qp^2*qsq^6*psq^2*s^2*kp^2-28072*qp^4*qsq^3*psq^2*s*kq^4+56924*qp^4*qsq^4*psq^2*s^2*kq^2+292044*qp^4*qsq^5*psq*s^2*kp^2+33352*qsq^6*psq^3*s*kq^2*kp^2-28996*qp*qsq^5*psq^3*s*kq^3*kp-262108*qp*qsq^6*psq^2*s*kq*kp^3+200160*qp*qsq^6*psq^3*s^2*kq*kp-109252*qp^2*qsq^5*psq^2*s*kq^2*kp^2+52712*qp^3*qsq^4*psq^2*s*kq^3*kp+419496*qp^3*qsq^5*psq*s*kq*kp^3-200160*qp^3*qsq^5*psq^2*s^2*kq*kp-59928*qp^4*qsq^4*psq*s*kq^2*kp^2)-1/2522520*qsq^-5*psq^-7*s^-2*(-27192*qsq^4*psq^7*s^3+54384*qp^2*qsq^3*psq^6*s^3-27192*qp^4*qsq^2*psq^5*s^3-314688*qp^4*psq^5*s*kq^4-47740*qsq^2*psq^7*s*kq^4+114982*qsq^3*psq^7*s^2*kq^2-6644*qsq^4*psq^5*s*kp^4+33826*qsq^4*psq^6*s^2*kp^2+306372*qp^2*qsq*psq^6*s*kq^4-407026*qp^2*qsq^2*psq^6*s^2*kq^2+45496*qp^2*qsq^3*psq^4*s*kp^4-90750*qp^2*qsq^3*psq^5*s^2*kp^2+292044*qp^4*qsq*psq^5*s^2*kq^2-28072*qp^4*qsq^2*psq^3*s*kp^4+56924*qp^4*qsq^2*psq^4*s^2*kp^2+33352*qsq^3*psq^6*s*kq^2*kp^2-262108*qp*qsq^2*psq^6*s*kq^3*kp-28996*qp*qsq^3*psq^5*s*kq*kp^3+200160*qp*qsq^3*psq^6*s^2*kq*kp-109252*qp^2*qsq^2*psq^5*s*kq^2*kp^2+419496*qp^3*qsq*psq^5*s*kq^3*kp+52712*qp^3*qsq^2*psq^4*s*kq*kp^3-200160*qp^3*qsq^2*psq^5*s^2*kq*kp-59928*qp^4*qsq*psq^4*s*kq^2*kp^2)-1/2522520*qsq^-5*psq^-3*s^-2*(psq^-4*(-109080*qsq^4*psq^6*s^4+187446*qp^2*qsq^3*psq^5*s^4-91848*qp^4*qsq^2*psq^4*s^4-1258752*qp^4*psq^4*s^2*kq^4-3696*qsq^2*psq^4*kq^4*kp^4-217704*qsq^2*psq^6*s^2*kq^4+500886*qsq^3*psq^6*s^3*kq^2+17952*qsq^4*psq^3*s*kp^6-237496*qsq^4*psq^4*s^2*kp^4+338674*qsq^4*psq^5*s^3*kp^2+1273456*qp^2*qsq*psq^5*s^2*kq^4-1621304*qp^2*qsq^2*psq^5*s^3*kq^2-181984*qp^2*qsq^3*psq^2*s*kp^6+488532*qp^2*qsq^3*psq^3*s^2*kp^4-535558*qp^2*qsq^3*psq^4*s^3*kp^2+1120208*qp^4*qsq*psq^4*s^3*kq^2+97504*qp^4*qsq^2*psq*s*kp^6-288752*qp^4*qsq^2*psq^2*s^2*kp^4+281136*qp^4*qsq^2*psq^3*s^3*kp^2+2517504*qp^4*psq^3*s*kq^4*kp^2+445068*qsq^2*psq^5*s*kq^4*kp^2-172890*qsq^3*psq^4*s*kq^2*kp^4-985435*qsq^3*psq^5*s^2*kq^2*kp^2+1958176*qp*qsq^2*psq^4*s*kq^3*kp^3-911460*qp*qsq^2*psq^5*s^2*kq^3*kp+118756*qp*qsq^3*psq^3*s*kq*kp^5-1471068*qp*qsq^3*psq^4*s^2*kq*kp^3+677744*qp*qsq^3*psq^5*s^3*kq*kp-2510904*qp^2*qsq*psq^4*s*kq^4*kp^2+876568*qp^2*qsq^2*psq^3*s*kq^2*kp^4+2803920*qp^2*qsq^2*psq^4*s^2*kq^2*kp^2-3116256*qp^3*qsq*psq^3*s*kq^3*kp^3+1462192*qp^3*qsq*psq^4*s^2*kq^3*kp-181280*qp^3*qsq^2*psq^2*s*kq*kp^5+1439680*qp^3*qsq^2*psq^3*s^2*kq*kp^3-670324*qp^3*qsq^2*psq^4*s^3*kq*kp+239712*qp^4*qsq*psq^2*s*kq^2*kp^4-2300344*qp^4*qsq*psq^3*s^2*kq^2*kp^2)+(-16*psq^-6*kp^2+2*psq^-4*(12*psq^-2*kp^2-2*psq^-1*s))*(-27192*qsq^4*psq^7*s^3+54384*qp^2*qsq^3*psq^6*s^3-27192*qp^4*qsq^2*psq^5*s^3-314688*qp^4*psq^5*s*kq^4-47740*qsq^2*psq^7*s*kq^4+114982*qsq^3*psq^7*s^2*kq^2-6644*qsq^4*psq^5*s*kp^4+33826*qsq^4*psq^6*s^2*kp^2+306372*qp^2*qsq*psq^6*s*kq^4-407026*qp^2*qsq^2*psq^6*s^2*kq^2+45496*qp^2*qsq^3*psq^4*s*kp^4-90750*qp^2*qsq^3*psq^5*s^2*kp^2+292044*qp^4*qsq*psq^5*s^2*kq^2-28072*qp^4*qsq^2*psq^3*s*kp^4+56924*qp^4*qsq^2*psq^4*s^2*kp^2+33352*qsq^3*psq^6*s*kq^2*kp^2-262108*qp*qsq^2*psq^6*s*kq^3*kp-28996*qp*qsq^3*psq^5*s*kq*kp^3+200160*qp*qsq^3*psq^6*s^2*kq*kp-109252*qp^2*qsq^2*psq^5*s*kq^2*kp^2+419496*qp^3*qsq*psq^5*s*kq^3*kp+52712*qp^3*qsq^2*psq^4*s*kq*kp^3-200160*qp^3*qsq^2*psq^5*s^2*kq*kp-59928*qp^4*qsq*psq^4*s*kq^2*kp^2))-1/2522520*qsq^-3*psq^-5*s^-2*(qsq^-4*(-109080*qsq^6*psq^4*s^4+187446*qp^2*qsq^5*psq^3*s^4-91848*qp^4*qsq^4*psq^2*s^4-1258752*qp^4*qsq^4*s^2*kp^4+17952*qsq^3*psq^4*s*kq^6-3696*qsq^4*psq^2*kq^4*kp^4-237496*qsq^4*psq^4*s^2*kq^4+338674*qsq^5*psq^4*s^3*kq^2-217704*qsq^6*psq^2*s^2*kp^4+500886*qsq^6*psq^3*s^3*kp^2-181984*qp^2*qsq^2*psq^3*s*kq^6+488532*qp^2*qsq^3*psq^3*s^2*kq^4-535558*qp^2*qsq^4*psq^3*s^3*kq^2+1273456*qp^2*qsq^5*psq*s^2*kp^4-1621304*qp^2*qsq^5*psq^2*s^3*kp^2+97504*qp^4*qsq*psq^2*s*kq^6-288752*qp^4*qsq^2*psq^2*s^2*kq^4+2517504*qp^4*qsq^3*s*kq^2*kp^4+281136*qp^4*qsq^3*psq^2*s^3*kq^2+1120208*qp^4*qsq^4*psq*s^3*kp^2-172890*qsq^4*psq^3*s*kq^4*kp^2+445068*qsq^5*psq^2*s*kq^2*kp^4-985435*qsq^5*psq^3*s^2*kq^2*kp^2+118756*qp*qsq^3*psq^3*s*kq^5*kp+1958176*qp*qsq^4*psq^2*s*kq^3*kp^3-1471068*qp*qsq^4*psq^3*s^2*kq^3*kp-911460*qp*qsq^5*psq^2*s^2*kq*kp^3+677744*qp*qsq^5*psq^3*s^3*kq*kp+876568*qp^2*qsq^3*psq^2*s*kq^4*kp^2-2510904*qp^2*qsq^4*psq*s*kq^2*kp^4+2803920*qp^2*qsq^4*psq^2*s^2*kq^2*kp^2-181280*qp^3*qsq^2*psq^2*s*kq^5*kp-3116256*qp^3*qsq^3*psq*s*kq^3*kp^3+1439680*qp^3*qsq^3*psq^2*s^2*kq^3*kp+1462192*qp^3*qsq^4*psq*s^2*kq*kp^3-670324*qp^3*qsq^4*psq^2*s^3*kq*kp+239712*qp^4*qsq^2*psq*s*kq^4*kp^2-2300344*qp^4*qsq^3*psq*s^2*kq^2*kp^2)+(-16*qsq^-6*kq^2+2*qsq^-4*(12*qsq^-2*kq^2-2*qsq^-1*s))*(-27192*qsq^7*psq^4*s^3+54384*qp^2*qsq^6*psq^3*s^3-314688*qp^4*qsq^5*s*kp^4-27192*qp^4*qsq^5*psq^2*s^3-6644*qsq^5*psq^4*s*kq^4+33826*qsq^6*psq^4*s^2*kq^2-47740*qsq^7*psq^2*s*kp^4+114982*qsq^7*psq^3*s^2*kp^2+45496*qp^2*qsq^4*psq^3*s*kq^4-90750*qp^2*qsq^5*psq^3*s^2*kq^2+306372*qp^2*qsq^6*psq*s*kp^4-407026*qp^2*qsq^6*psq^2*s^2*kp^2-28072*qp^4*qsq^3*psq^2*s*kq^4+56924*qp^4*qsq^4*psq^2*s^2*kq^2+292044*qp^4*qsq^5*psq*s^2*kp^2+33352*qsq^6*psq^3*s*kq^2*kp^2-28996*qp*qsq^5*psq^3*s*kq^3*kp-262108*qp*qsq^6*psq^2*s*kq*kp^3+200160*qp*qsq^6*psq^3*s^2*kq*kp-109252*qp^2*qsq^5*psq^2*s*kq^2*kp^2+52712*qp^3*qsq^4*psq^2*s*kq^3*kp+419496*qp^3*qsq^5*psq*s*kq*kp^3-200160*qp^3*qsq^5*psq^2*s^2*kq*kp-59928*qp^4*qsq^4*psq*s*kq^2*kp^2))-1/2522520*qsq^-3*psq^-3*s^-2*((((2*qp+qsq+psq)^-1*(((-2*qp+qsq+psq)^-1*(psq^-2*(psq^-2*(-16*qsq^-6*kq^2*(-2*qp+qsq+psq)^-2*(2*qp+qsq+psq)^-2+2*qsq^-4*(12*qsq^-2*kq^2-2*qsq^-1*s)*(-2*qp+qsq+psq)^-2*(2*qp+qsq+psq)^-2)+qsq^-4*psq^-2*(12*psq^-2*kp^2-2*psq^-1*s)*(-2*qp+qsq+psq)^-2*(2*qp+qsq+psq)^-2)-16*qsq^-4*psq^-6*kp^2*(-2*qp+qsq+psq)^-2*(2*qp+qsq+psq)^-2+qsq^-4*psq^-4*(12*psq^-2*kp^2-2*psq^-1*s)*(-2*qp+qsq+psq)^-2*(2*qp+qsq+psq)^-2)+qsq^-4*psq^-4*(-s*(-2*qp+qsq+psq)^-1+(-2*kq+2*kp)^2*(-2*qp+qsq+psq)^-2)*(-2*qp+qsq+psq)^-3*(2*qp+qsq+psq)^-2)*(-2*qp+qsq+psq)^-1+qsq^-4*psq^-4*(-s*(-2*qp+qsq+psq)^-1+(2*kq-2*kp)^2*(-2*qp+qsq+psq)^-2)*(-2*qp+qsq+psq)^-4*(2*qp+qsq+psq)^-2+qsq^-4*psq^-4*(-2*kq+2*kp)*(2*kq-2*kp)*(-2*qp+qsq+psq)^-6*(2*qp+qsq+psq)^-2)+qsq^-4*psq^-4*(-s*(2*qp+qsq+psq)^-1+(-2*kq-2*kp)^2*(2*qp+qsq+psq)^-2)*(-2*qp+qsq+psq)^-4*(2*qp+qsq+psq)^-3)*(2*qp+qsq+psq)^-1+qsq^-4*psq^-4*(-s*(2*qp+qsq+psq)^-1+(2*kq+2*kp)^2*(2*qp+qsq+psq)^-2)*(-2*qp+qsq+psq)^-4*(2*qp+qsq+psq)^-4+qsq^-4*psq^-4*(-2*kq-2*kp)*(2*kq+2*kp)*(-2*qp+qsq+psq)^-4*(2*qp+qsq+psq)^-6)*(27192*qsq^7*psq^14*s^3+190344*qsq^8*psq^13*s^3+571032*qsq^9*psq^12*s^3+951720*qsq^10*psq^11*s^3+951720*qsq^11*psq^10*s^3+571032*qsq^12*psq^9*s^3+190344*qsq^13*psq^8*s^3+27192*qsq^14*psq^7*s^3-54384*qp^2*qsq^6*psq^13*s^3-706992*qp^2*qsq^7*psq^12*s^3-2773584*qp^2*qsq^8*psq^11*s^3-5166480*qp^2*qsq^9*psq^10*s^3-5166480*qp^2*qsq^10*psq^9*s^3-2773584*qp^2*qsq^11*psq^8*s^3-706992*qp^2*qsq^12*psq^7*s^3-54384*qp^2*qsq^13*psq^6*s^3+27192*qp^4*qsq^5*psq^12*s^3+842952*qp^4*qsq^6*psq^11*s^3+5139288*qp^4*qsq^7*psq^10*s^3+11393448*qp^4*qsq^8*psq^9*s^3+11393448*qp^4*qsq^9*psq^8*s^3+5139288*qp^4*qsq^10*psq^7*s^3+842952*qp^4*qsq^11*psq^6*s^3+27192*qp^4*qsq^12*psq^5*s^3-326304*qp^6*qsq^5*psq^10*s^3-4241952*qp^6*qsq^6*psq^9*s^3-12834624*qp^6*qsq^7*psq^8*s^3-12834624*qp^6*qsq^8*psq^7*s^3-4241952*qp^6*qsq^9*psq^6*s^3-326304*qp^6*qsq^10*psq^5*s^3+1305216*qp^8*qsq^5*psq^8*s^3+7396224*qp^8*qsq^6*psq^7*s^3+7396224*qp^8*qsq^7*psq^6*s^3+1305216*qp^8*qsq^8*psq^5*s^3-1740288*qp^10*qsq^5*psq^6*s^3-1740288*qp^10*qsq^6*psq^5*s^3+6644*qsq^5*psq^14*s*kq^4+44308*qsq^6*psq^13*s*kq^4-33826*qsq^6*psq^14*s^2*kq^2+169620*qsq^7*psq^12*s*kq^4+47740*qsq^7*psq^12*s*kp^4-317938*qsq^7*psq^13*s^2*kq^2-114982*qsq^7*psq^13*s^2*kp^2+416020*qsq^8*psq^11*s*kq^4+249788*qsq^8*psq^11*s*kp^4-1197282*qsq^8*psq^12*s^2*kq^2-723718*qsq^8*psq^12*s^2*kp^2+621500*qsq^9*psq^10*s*kq^4+539484*qsq^9*psq^10*s*kp^4-2401250*qsq^9*psq^11*s^2*kq^2-1927686*qsq^9*psq^11*s^2*kp^2+539484*qsq^10*psq^9*s*kq^4+621500*qsq^10*psq^9*s*kp^4-2807030*qsq^10*psq^10*s^2*kq^2-2807030*qsq^10*psq^10*s^2*kp^2+249788*qsq^11*psq^8*s*kq^4+416020*qsq^11*psq^8*s*kp^4-1927686*qsq^11*psq^9*s^2*kq^2-2401250*qsq^11*psq^9*s^2*kp^2+47740*qsq^12*psq^7*s*kq^4+169620*qsq^12*psq^7*s*kp^4-723718*qsq^12*psq^8*s^2*kq^2-1197282*qsq^12*psq^8*s^2*kp^2+44308*qsq^13*psq^6*s*kp^4-114982*qsq^13*psq^7*s^2*kq^2-317938*qsq^13*psq^7*s^2*kp^2+6644*qsq^14*psq^5*s*kp^4-33826*qsq^14*psq^6*s^2*kp^2-45496*qp^2*qsq^4*psq^13*s*kq^4-399124*qp^2*qsq^5*psq^12*s*kq^4+90750*qp^2*qsq^5*psq^13*s^2*kq^2-1610752*qp^2*qsq^6*psq^11*s*kq^4-306372*qp^2*qsq^6*psq^11*s*kp^4+1357438*qp^2*qsq^6*psq^12*s^2*kq^2+407026*qp^2*qsq^6*psq^12*s^2*kp^2-3321692*qp^2*qsq^7*psq^10*s*kq^4-1348336*qp^2*qsq^7*psq^10*s*kp^4+6157590*qp^2*qsq^7*psq^11*s^2*kq^2+3263442*qp^2*qsq^7*psq^11*s^2*kp^2-3915736*qp^2*qsq^8*psq^9*s*kq^4-2893132*qp^2*qsq^8*psq^9*s*kp^4+13278006*qp^2*qsq^8*psq^10*s^2*kq^2+9977946*qp^2*qsq^8*psq^10*s^2*kp^2-2893132*qp^2*qsq^9*psq^8*s*kq^4-3915736*qp^2*qsq^9*psq^8*s*kp^4+15508634*qp^2*qsq^9*psq^9*s^2*kq^2+15508634*qp^2*qsq^9*psq^9*s^2*kp^2-1348336*qp^2*qsq^10*psq^7*s*kq^4-3321692*qp^2*qsq^10*psq^7*s*kp^4+9977946*qp^2*qsq^10*psq^8*s^2*kq^2+13278006*qp^2*qsq^10*psq^8*s^2*kp^2-306372*qp^2*qsq^11*psq^6*s*kq^4-1610752*qp^2*qsq^11*psq^6*s*kp^4+3263442*qp^2*qsq^11*psq^7*s^2*kq^2+6157590*qp^2*qsq^11*psq^7*s^2*kp^2-399124*qp^2*qsq^12*psq^5*s*kp^4+407026*qp^2*qsq^12*psq^6*s^2*kq^2+1357438*qp^2*qsq^12*psq^6*s^2*kp^2-45496*qp^2*qsq^13*psq^4*s*kp^4+90750*qp^2*qsq^13*psq^5*s^2*kp^2+28072*qp^4*qsq^3*psq^12*s*kq^4+812416*qp^4*qsq^4*psq^11*s*kq^4-56924*qp^4*qsq^4*psq^12*s^2*kq^2+4157560*qp^4*qsq^5*psq^10*s*kq^4+314688*qp^4*qsq^5*psq^10*s*kp^4-1722588*qp^4*qsq^5*psq^11*s^2*kq^2-292044*qp^4*qsq^5*psq^11*s^2*kp^2+9792640*qp^4*qsq^6*psq^9*s*kq^4+2822600*qp^4*qsq^6*psq^9*s*kp^4-12171588*qp^4*qsq^6*psq^10*s^2*kq^2-5395004*qp^4*qsq^6*psq^10*s^2*kp^2+10336920*qp^4*qsq^7*psq^8*s*kq^4+6425408*qp^4*qsq^7*psq^8*s*kp^4-29968852*qp^4*qsq^7*psq^9*s^2*kq^2-20479620*qp^4*qsq^7*psq^9*s^2*kp^2+6425408*qp^4*qsq^8*psq^7*s*kq^4+10336920*qp^4*qsq^8*psq^7*s*kp^4-34839588*qp^4*qsq^8*psq^8*s^2*kq^2-34839588*qp^4*qsq^8*psq^8*s^2*kp^2+2822600*qp^4*qsq^9*psq^6*s*kq^4+9792640*qp^4*qsq^9*psq^6*s*kp^4-20479620*qp^4*qsq^9*psq^7*s^2*kq^2-29968852*qp^4*qsq^9*psq^7*s^2*kp^2+314688*qp^4*qsq^10*psq^5*s*kq^4+4157560*qp^4*qsq^10*psq^5*s*kp^4-5395004*qp^4*qsq^10*psq^6*s^2*kq^2-12171588*qp^4*qsq^10*psq^6*s^2*kp^2+812416*qp^4*qsq^11*psq^4*s*kp^4-292044*qp^4*qsq^11*psq^5*s^2*kq^2-1722588*qp^4*qsq^11*psq^5*s^2*kp^2+28072*qp^4*qsq^12*psq^3*s*kp^4-56924*qp^4*qsq^12*psq^4*s^2*kp^2-336864*qp^6*qsq^3*psq^10*s*kq^4-4561920*qp^6*qsq^4*psq^9*s*kq^4+683088*qp^6*qsq^4*psq^10*s^2*kq^2-13180288*qp^6*qsq^5*psq^8*s*kq^4-2071168*qp^6*qsq^5*psq^8*s*kp^4+9943632*qp^6*qsq^5*psq^9*s^2*kq^2+2855280*qp^6*qsq^5*psq^9*s^2*kp^2-14426368*qp^6*qsq^6*psq^7*s*kq^4-7401504*qp^6*qsq^6*psq^7*s*kp^4+35545792*qp^6*qsq^6*psq^8*s^2*kq^2+21253488*qp^6*qsq^6*psq^8*s^2*kp^2-7401504*qp^6*qsq^7*psq^6*s*kq^4-14426368*qp^6*qsq^7*psq^6*s*kp^4+39489472*qp^6*qsq^7*psq^7*s^2*kq^2+39489472*qp^6*qsq^7*psq^7*s^2*kp^2-2071168*qp^6*qsq^8*psq^5*s*kq^4-13180288*qp^6*qsq^8*psq^5*s*kp^4+21253488*qp^6*qsq^8*psq^6*s^2*kq^2+35545792*qp^6*qsq^8*psq^6*s^2*kp^2-4561920*qp^6*qsq^9*psq^4*s*kp^4+2855280*qp^6*qsq^9*psq^5*s^2*kq^2+9943632*qp^6*qsq^9*psq^5*s^2*kp^2-336864*qp^6*qsq^10*psq^3*s*kp^4+683088*qp^6*qsq^10*psq^4*s^2*kp^2+1347456*qp^8*qsq^3*psq^8*s*kq^4+9146368*qp^8*qsq^4*psq^7*s*kq^4-2732352*qp^8*qsq^4*psq^8*s^2*kq^2+10043264*qp^8*qsq^5*psq^6*s*kq^4+4235264*qp^8*qsq^5*psq^6*s*kp^4-20096832*qp^8*qsq^5*psq^7*s^2*kq^2-8824128*qp^8*qsq^5*psq^7*s^2*kp^2+4235264*qp^8*qsq^6*psq^5*s*kq^4+10043264*qp^8*qsq^6*psq^5*s*kp^4-25654336*qp^8*qsq^6*psq^6*s^2*kq^2-25654336*qp^8*qsq^6*psq^6*s^2*kp^2+9146368*qp^8*qsq^7*psq^4*s*kp^4-8824128*qp^8*qsq^7*psq^5*s^2*kq^2-20096832*qp^8*qsq^7*psq^5*s^2*kp^2+1347456*qp^8*qsq^8*psq^3*s*kp^4-2732352*qp^8*qsq^8*psq^4*s^2*kp^2-1796608*qp^10*qsq^3*psq^6*s*kq^4-3942400*qp^10*qsq^4*psq^5*s*kq^4+3643136*qp^10*qsq^4*psq^6*s^2*kq^2-3942400*qp^10*qsq^5*psq^4*s*kp^4+8302848*qp^10*qsq^5*psq^5*s^2*kq^2+8302848*qp^10*qsq^5*psq^5*s^2*kp^2-1796608*qp^10*qsq^6*psq^3*s*kp^4+3643136*qp^10*qsq^6*psq^4*s^2*kp^2-33352*qsq^6*psq^13*s*kq^2*kp^2+26312*qsq^7*psq^12*s*kq^2*kp^2+598488*qsq^8*psq^11*s*kq^2*kp^2+1430440*qsq^9*psq^10*s*kq^2*kp^2+1430440*qsq^10*psq^9*s*kq^2*kp^2+598488*qsq^11*psq^8*s*kq^2*kp^2+26312*qsq^12*psq^7*s*kq^2*kp^2-33352*qsq^13*psq^6*s*kq^2*kp^2+28996*qp*qsq^5*psq^13*s*kq^3*kp+262108*qp*qsq^6*psq^12*s*kq*kp^3+453684*qp*qsq^6*psq^12*s*kq^3*kp-200160*qp*qsq^6*psq^13*s^2*kq*kp+580140*qp*qsq^7*psq^11*s*kq*kp^3+1056484*qp*qsq^7*psq^11*s*kq^3*kp-751872*qp*qsq^7*psq^12*s^2*kq*kp+37180*qp*qsq^8*psq^10*s*kq*kp^3+531124*qp*qsq^8*psq^10*s*kq^3*kp-957120*qp*qsq^8*psq^11*s^2*kq*kp-381524*qp*qsq^9*psq^9*s*kq*kp^3-381524*qp*qsq^9*psq^9*s*kq^3*kp-513120*qp*qsq^9*psq^10*s^2*kq*kp+531124*qp*qsq^10*psq^8*s*kq*kp^3+37180*qp*qsq^10*psq^8*s*kq^3*kp-513120*qp*qsq^10*psq^9*s^2*kq*kp+1056484*qp*qsq^11*psq^7*s*kq*kp^3+580140*qp*qsq^11*psq^7*s*kq^3*kp-957120*qp*qsq^11*psq^8*s^2*kq*kp+453684*qp*qsq^12*psq^6*s*kq*kp^3+262108*qp*qsq^12*psq^6*s*kq^3*kp-751872*qp*qsq^12*psq^7*s^2*kq*kp+28996*qp*qsq^13*psq^5*s*kq*kp^3-200160*qp*qsq^13*psq^6*s^2*kq*kp+109252*qp^2*qsq^5*psq^12*s*kq^2*kp^2-738980*qp^2*qsq^6*psq^11*s*kq^2*kp^2-3146220*qp^2*qsq^7*psq^10*s*kq^2*kp^2-4978996*qp^2*qsq^8*psq^9*s*kq^2*kp^2-4978996*qp^2*qsq^9*psq^8*s*kq^2*kp^2-3146220*qp^2*qsq^10*psq^7*s*kq^2*kp^2-738980*qp^2*qsq^11*psq^6*s*kq^2*kp^2+109252*qp^2*qsq^12*psq^5*s*kq^2*kp^2-52712*qp^3*qsq^4*psq^12*s*kq^3*kp-419496*qp^3*qsq^5*psq^11*s*kq*kp^3-955592*qp^3*qsq^5*psq^11*s*kq^3*kp+200160*qp^3*qsq^5*psq^12*s^2*kq*kp-1795112*qp^3*qsq^6*psq^10*s*kq*kp^3-3553176*qp^3*qsq^6*psq^10*s*kq^3*kp+2504544*qp^3*qsq^6*psq^11*s^2*kq*kp-1100088*qp^3*qsq^7*psq^9*s*kq*kp^3-3218776*qp^3*qsq^7*psq^9*s*kq^3*kp+4526496*qp^3*qsq^7*psq^10*s^2*kq*kp-292952*qp^3*qsq^8*psq^8*s*kq*kp^3-292952*qp^3*qsq^8*psq^8*s*kq^3*kp+2457888*qp^3*qsq^8*psq^9*s^2*kq*kp-3218776*qp^3*qsq^9*psq^7*s*kq*kp^3-1100088*qp^3*qsq^9*psq^7*s*kq^3*kp+2457888*qp^3*qsq^9*psq^8*s^2*kq*kp-3553176*qp^3*qsq^10*psq^6*s*kq*kp^3-1795112*qp^3*qsq^10*psq^6*s*kq^3*kp+4526496*qp^3*qsq^10*psq^7*s^2*kq*kp-955592*qp^3*qsq^11*psq^5*s*kq*kp^3-419496*qp^3*qsq^11*psq^5*s*kq^3*kp+2504544*qp^3*qsq^11*psq^6*s^2*kq*kp-52712*qp^3*qsq^12*psq^4*s*kq*kp^3+200160*qp^3*qsq^12*psq^5*s^2*kq*kp+59928*qp^4*qsq^4*psq^11*s*kq^2*kp^2+606936*qp^4*qsq^5*psq^10*s*kq^2*kp^2+7513704*qp^4*qsq^6*psq^9*s*kq^2*kp^2+7456680*qp^4*qsq^7*psq^8*s*kq^2*kp^2+7456680*qp^4*qsq^8*psq^7*s*kq^2*kp^2+7513704*qp^4*qsq^9*psq^6*s*kq^2*kp^2+606936*qp^4*qsq^10*psq^5*s*kq^2*kp^2+59928*qp^4*qsq^11*psq^4*s*kq^2*kp^2+486816*qp^5*qsq^4*psq^10*s*kq^3*kp+2135584*qp^5*qsq^5*psq^9*s*kq*kp^3+4449632*qp^5*qsq^5*psq^9*s*kq^3*kp-1752672*qp^5*qsq^5*psq^10*s^2*kq*kp+1335136*qp^5*qsq^6*psq^8*s*kq*kp^3+4784384*qp^5*qsq^6*psq^8*s*kq^3*kp-7983072*qp^5*qsq^6*psq^9*s^2*kq*kp+5563008*qp^5*qsq^7*psq^7*s*kq*kp^3+5563008*qp^5*qsq^7*psq^7*s*kq^3*kp-4797888*qp^5*qsq^7*psq^8*s^2*kq*kp+4784384*qp^5*qsq^8*psq^6*s*kq*kp^3+1335136*qp^5*qsq^8*psq^6*s*kq^3*kp-4797888*qp^5*qsq^8*psq^7*s^2*kq*kp+4449632*qp^5*qsq^9*psq^5*s*kq*kp^3+2135584*qp^5*qsq^9*psq^5*s*kq^3*kp-7983072*qp^5*qsq^9*psq^6*s^2*kq*kp+486816*qp^5*qsq^10*psq^4*s*kq*kp^3-1752672*qp^5*qsq^10*psq^5*s^2*kq*kp-573408*qp^6*qsq^4*psq^9*s*kq^2*kp^2-5454240*qp^6*qsq^5*psq^8*s*kq^2*kp^2-8573312*qp^6*qsq^6*psq^7*s*kq^2*kp^2-8573312*qp^6*qsq^7*psq^6*s*kq^2*kp^2-5454240*qp^6*qsq^8*psq^5*s*kq^2*kp^2-573408*qp^6*qsq^9*psq^4*s*kq^2*kp^2-1364352*qp^7*qsq^4*psq^8*s*kq^3*kp-2490752*qp^7*qsq^5*psq^7*s*kq*kp^3-5025152*qp^7*qsq^5*psq^7*s*kq^3*kp+4413696*qp^7*qsq^5*psq^8*s^2*kq*kp-4737920*qp^7*qsq^6*psq^6*s*kq*kp^3-4737920*qp^7*qsq^6*psq^6*s*kq^3*kp+5275392*qp^7*qsq^6*psq^7*s^2*kq*kp-5025152*qp^7*qsq^7*psq^5*s*kq*kp^3-2490752*qp^7*qsq^7*psq^5*s*kq^3*kp+5275392*qp^7*qsq^7*psq^6*s^2*kq*kp-1364352*qp^7*qsq^8*psq^4*s*kq*kp^3+4413696*qp^7*qsq^8*psq^5*s^2*kq*kp+1710720*qp^8*qsq^4*psq^7*s*kq^2*kp^2+5489792*qp^8*qsq^5*psq^6*s*kq^2*kp^2+5489792*qp^8*qsq^6*psq^5*s*kq^2*kp^2+1710720*qp^8*qsq^7*psq^4*s*kq^2*kp^2+1041920*qp^9*qsq^4*psq^6*s*kq^3*kp+2641408*qp^9*qsq^5*psq^5*s*kq*kp^3+2641408*qp^9*qsq^5*psq^5*s*kq^3*kp-2422272*qp^9*qsq^5*psq^6*s^2*kq*kp+1041920*qp^9*qsq^6*psq^4*s*kq*kp^3-2422272*qp^9*qsq^6*psq^5*s^2*kq*kp-1503744*qp^10*qsq^4*psq^5*s*kq^2*kp^2-1503744*qp^10*qsq^5*psq^4*s*kq^2*kp^2)+qsq^-4*psq^-4*(-2*qp+qsq+psq)^-4*(2*qp+qsq+psq)^-4*(109080*qsq^6*psq^14*s^4+960576*qsq^7*psq^13*s^4+3581856*qsq^8*psq^12*s^4+7427520*qsq^9*psq^11*s^4+9394320*qsq^10*psq^10*s^4+7427520*qsq^11*psq^9*s^4+3581856*qsq^12*psq^8*s^4+960576*qsq^13*psq^7*s^4+109080*qsq^14*psq^6*s^4-187446*qp^2*qsq^5*psq^13*s^4-2982600*qp^2*qsq^6*psq^12*s^4-14933496*qp^2*qsq^7*psq^11*s^4-35889720*qp^2*qsq^8*psq^10*s^4-47502756*qp^2*qsq^9*psq^9*s^4-35889720*qp^2*qsq^10*psq^8*s^4-14933496*qp^2*qsq^11*psq^7*s^4-2982600*qp^2*qsq^12*psq^6*s^4-187446*qp^2*qsq^13*psq^5*s^4+91848*qp^4*qsq^4*psq^12*s^4+3016344*qp^4*qsq^5*psq^11*s^4+23048976*qp^4*qsq^6*psq^10*s^4+68591976*qp^4*qsq^7*psq^9*s^4+96934992*qp^4*qsq^8*psq^8*s^4+68591976*qp^4*qsq^9*psq^7*s^4+23048976*qp^4*qsq^10*psq^6*s^4+3016344*qp^4*qsq^11*psq^5*s^4+91848*qp^4*qsq^12*psq^4*s^4-1102176*qp^6*qsq^4*psq^10*s^4-15728544*qp^6*qsq^5*psq^9*s^4-64036512*qp^6*qsq^6*psq^8*s^4-100153536*qp^6*qsq^7*psq^7*s^4-64036512*qp^6*qsq^8*psq^6*s^4-15728544*qp^6*qsq^9*psq^5*s^4-1102176*qp^6*qsq^10*psq^4*s^4+4408704*qp^8*qsq^4*psq^8*s^4+29030016*qp^8*qsq^5*psq^7*s^4+51793920*qp^8*qsq^6*psq^6*s^4+29030016*qp^8*qsq^7*psq^5*s^4+4408704*qp^8*qsq^8*psq^4*s^4-5878272*qp^10*qsq^4*psq^6*s^4-9523200*qp^10*qsq^5*psq^5*s^4-5878272*qp^10*qsq^6*psq^4*s^4-17952*qsq^3*psq^14*s*kq^6+3696*qsq^4*psq^12*kq^4*kp^4-108064*qsq^4*psq^13*s*kq^6+237496*qsq^4*psq^14*s^2*kq^4+29568*qsq^5*psq^11*kq^4*kp^4-679536*qsq^5*psq^12*s*kq^6+2382240*qsq^5*psq^13*s^2*kq^4-338674*qsq^5*psq^14*s^3*kq^2+103488*qsq^6*psq^10*kq^4*kp^4-2396240*qsq^6*psq^11*s*kq^6+9793892*qsq^6*psq^12*s^2*kq^4+217704*qsq^6*psq^12*s^2*kp^4-3006344*qsq^6*psq^13*s^3*kq^2-500886*qsq^6*psq^13*s^3*kp^2+206976*qsq^7*psq^9*kq^4*kp^4-4495744*qsq^7*psq^10*s*kq^6-572880*qsq^7*psq^10*s*kp^6+22206444*qsq^7*psq^11*s^2*kq^4+2974172*qsq^7*psq^11*s^2*kp^4-11746938*qsq^7*psq^12*s^3*kq^2-4299758*qsq^7*psq^12*s^3*kp^2+258720*qsq^8*psq^8*kq^4*kp^4-4661184*qsq^8*psq^9*s*kq^6-2545136*qsq^8*psq^9*s*kp^6+30437000*qsq^8*psq^10*s^2*kq^4+12359540*qsq^8*psq^10*s^2*kp^4-25994006*qsq^8*psq^11*s^3*kq^2-15298474*qsq^8*psq^11*s^3*kp^2+206976*qsq^9*psq^7*kq^4*kp^4-2545136*qsq^9*psq^8*s*kq^6-4661184*qsq^9*psq^8*s*kp^6+25482776*qsq^9*psq^9*s^2*kq^4+25482776*qsq^9*psq^9*s^2*kp^4-35280820*qsq^9*psq^10*s^3*kq^2-29865684*qsq^9*psq^10*s^3*kp^2+103488*qsq^10*psq^6*kq^4*kp^4-572880*qsq^10*psq^7*s*kq^6-4495744*qsq^10*psq^7*s*kp^6+12359540*qsq^10*psq^8*s^2*kq^4+30437000*qsq^10*psq^8*s^2*kp^4-29865684*qsq^10*psq^9*s^3*kq^2-35280820*qsq^10*psq^9*s^3*kp^2+29568*qsq^11*psq^5*kq^4*kp^4-2396240*qsq^11*psq^6*s*kp^6+2974172*qsq^11*psq^7*s^2*kq^4+22206444*qsq^11*psq^7*s^2*kp^4-15298474*qsq^11*psq^8*s^3*kq^2-25994006*qsq^11*psq^8*s^3*kp^2+3696*qsq^12*psq^4*kq^4*kp^4-679536*qsq^12*psq^5*s*kp^6+217704*qsq^12*psq^6*s^2*kq^4+9793892*qsq^12*psq^6*s^2*kp^4-4299758*qsq^12*psq^7*s^3*kq^2-11746938*qsq^12*psq^7*s^3*kp^2-108064*qsq^13*psq^4*s*kp^6+2382240*qsq^13*psq^5*s^2*kp^4-500886*qsq^13*psq^6*s^3*kq^2-3006344*qsq^13*psq^6*s^3*kp^2-17952*qsq^14*psq^3*s*kp^6+237496*qsq^14*psq^4*s^2*kp^4-338674*qsq^14*psq^5*s^3*kp^2+181984*qp^2*qsq^2*psq^13*s*kq^6+1413984*qp^2*qsq^3*psq^12*s*kq^6-488532*qp^2*qsq^3*psq^13*s^2*kq^4-59136*qp^2*qsq^4*psq^10*kq^4*kp^4+6705248*qp^2*qsq^4*psq^11*s*kq^6-9073668*qp^2*qsq^4*psq^12*s^2*kq^4+535558*qp^2*qsq^4*psq^13*s^3*kq^2-354816*qp^2*qsq^5*psq^9*kq^4*kp^4+15944720*qp^2*qsq^5*psq^10*s*kq^6-46564680*qp^2*qsq^5*psq^11*s^2*kq^4-1273456*qp^2*qsq^5*psq^11*s^2*kp^4+9919140*qp^2*qsq^5*psq^12*s^3*kq^2+1621304*qp^2*qsq^5*psq^12*s^3*kp^2-887040*qp^2*qsq^6*psq^8*kq^4*kp^4+21752544*qp^2*qsq^6*psq^9*s*kq^6+2810192*qp^2*qsq^6*psq^9*s*kp^6-111125048*qp^2*qsq^6*psq^10*s^2*kq^4-10993040*qp^2*qsq^6*psq^10*s^2*kp^4+50573654*qp^2*qsq^6*psq^11*s^3*kq^2+16037668*qp^2*qsq^6*psq^11*s^3*kp^2-1182720*qp^2*qsq^7*psq^7*kq^4*kp^4+20016832*qp^2*qsq^7*psq^8*s*kq^6+11545952*qp^2*qsq^7*psq^8*s*kp^6-146462132*qp^2*qsq^7*psq^9*s^2*kq^4-48219776*qp^2*qsq^7*psq^9*s^2*kp^4+125142972*qp^2*qsq^7*psq^10*s^3*kq^2+65966450*qp^2*qsq^7*psq^10*s^3*kp^2-887040*qp^2*qsq^8*psq^6*kq^4*kp^4+11545952*qp^2*qsq^8*psq^7*s*kq^6+20016832*qp^2*qsq^8*psq^7*s*kp^6-111816820*qp^2*qsq^8*psq^8*s^2*kq^4-111816820*qp^2*qsq^8*psq^8*s^2*kp^4+174318778*qp^2*qsq^8*psq^9*s^3*kq^2+141915964*qp^2*qsq^8*psq^9*s^3*kp^2-354816*qp^2*qsq^9*psq^5*kq^4*kp^4+2810192*qp^2*qsq^9*psq^6*s*kq^6+21752544*qp^2*qsq^9*psq^6*s*kp^6-48219776*qp^2*qsq^9*psq^7*s^2*kq^4-146462132*qp^2*qsq^9*psq^7*s^2*kp^4+141915964*qp^2*qsq^9*psq^8*s^3*kq^2+174318778*qp^2*qsq^9*psq^8*s^3*kp^2-59136*qp^2*qsq^10*psq^4*kq^4*kp^4+15944720*qp^2*qsq^10*psq^5*s*kp^6-10993040*qp^2*qsq^10*psq^6*s^2*kq^4-111125048*qp^2*qsq^10*psq^6*s^2*kp^4+65966450*qp^2*qsq^10*psq^7*s^3*kq^2+125142972*qp^2*qsq^10*psq^7*s^3*kp^2+6705248*qp^2*qsq^11*psq^4*s*kp^6-1273456*qp^2*qsq^11*psq^5*s^2*kq^4-46564680*qp^2*qsq^11*psq^5*s^2*kp^4+16037668*qp^2*qsq^11*psq^6*s^3*kq^2+50573654*qp^2*qsq^11*psq^6*s^3*kp^2+1413984*qp^2*qsq^12*psq^3*s*kp^6-9073668*qp^2*qsq^12*psq^4*s^2*kp^4+1621304*qp^2*qsq^12*psq^5*s^3*kq^2+9919140*qp^2*qsq^12*psq^5*s^3*kp^2+181984*qp^2*qsq^13*psq^2*s*kp^6-488532*qp^2*qsq^13*psq^3*s^2*kp^4+535558*qp^2*qsq^13*psq^4*s^3*kp^2-97504*qp^4*qsq*psq^12*s*kq^6-3131392*qp^4*qsq^2*psq^11*s*kq^6+288752*qp^4*qsq^2*psq^12*s^2*kq^4-15807264*qp^4*qsq^3*psq^10*s*kq^6+9658584*qp^4*qsq^3*psq^11*s^2*kq^4-281136*qp^4*qsq^3*psq^12*s^3*kq^2+354816*qp^4*qsq^4*psq^8*kq^4*kp^4-41288192*qp^4*qsq^4*psq^9*s*kq^6+82175848*qp^4*qsq^4*psq^10*s^2*kq^4+1258752*qp^4*qsq^4*psq^10*s^2*kp^4-9428830*qp^4*qsq^4*psq^11*s^3*kq^2-1120208*qp^4*qsq^4*psq^11*s^3*kp^2+1419264*qp^4*qsq^5*psq^7*kq^4*kp^4-43144992*qp^4*qsq^5*psq^8*s*kq^6-1705088*qp^4*qsq^5*psq^8*s*kp^6+228314952*qp^4*qsq^5*psq^9*s^2*kq^4+13782392*qp^4*qsq^5*psq^9*s^2*kp^4-80861034*qp^4*qsq^5*psq^10*s^3*kq^2-22343372*qp^4*qsq^5*psq^10*s^3*kp^2+2128896*qp^4*qsq^6*psq^6*kq^4*kp^4-31422336*qp^4*qsq^6*psq^7*s*kq^6-18638048*qp^4*qsq^6*psq^7*s*kp^6+291063680*qp^4*qsq^6*psq^8*s^2*kq^4+72149288*qp^4*qsq^6*psq^8*s^2*kp^4-242291240*qp^4*qsq^6*psq^9*s^3*kq^2-111604738*qp^4*qsq^6*psq^9*s^3*kp^2+1419264*qp^4*qsq^7*psq^5*kq^4*kp^4-18638048*qp^4*qsq^7*psq^6*s*kq^6-31422336*qp^4*qsq^7*psq^6*s*kp^6+199457768*qp^4*qsq^7*psq^7*s^2*kq^4+199457768*qp^4*qsq^7*psq^7*s^2*kp^4-350569940*qp^4*qsq^7*psq^8*s^3*kq^2-270373614*qp^4*qsq^7*psq^8*s^3*kp^2+354816*qp^4*qsq^8*psq^4*kq^4*kp^4-1705088*qp^4*qsq^8*psq^5*s*kq^6-43144992*qp^4*qsq^8*psq^5*s*kp^6+72149288*qp^4*qsq^8*psq^6*s^2*kq^4+291063680*qp^4*qsq^8*psq^6*s^2*kp^4-270373614*qp^4*qsq^8*psq^7*s^3*kq^2-350569940*qp^4*qsq^8*psq^7*s^3*kp^2-41288192*qp^4*qsq^9*psq^4*s*kp^6+13782392*qp^4*qsq^9*psq^5*s^2*kq^4+228314952*qp^4*qsq^9*psq^5*s^2*kp^4-111604738*qp^4*qsq^9*psq^6*s^3*kq^2-242291240*qp^4*qsq^9*psq^6*s^3*kp^2-15807264*qp^4*qsq^10*psq^3*s*kp^6+1258752*qp^4*qsq^10*psq^4*s^2*kq^4+82175848*qp^4*qsq^10*psq^4*s^2*kp^4-22343372*qp^4*qsq^10*psq^5*s^3*kq^2-80861034*qp^4*qsq^10*psq^5*s^3*kp^2-3131392*qp^4*qsq^11*psq^2*s*kp^6+9658584*qp^4*qsq^11*psq^3*s^2*kp^4-1120208*qp^4*qsq^11*psq^4*s^3*kq^2-9428830*qp^4*qsq^11*psq^4*s^3*kp^2-97504*qp^4*qsq^12*psq*s*kp^6+288752*qp^4*qsq^12*psq^2*s^2*kp^4-281136*qp^4*qsq^12*psq^3*s^3*kp^2+1170048*qp^6*qsq*psq^10*s*kq^6+17301504*qp^6*qsq^2*psq^9*s*kq^6-3465024*qp^6*qsq^2*psq^10*s^2*kq^4+50589440*qp^6*qsq^3*psq^8*s*kq^6-57168992*qp^6*qsq^3*psq^9*s^2*kq^4+3373632*qp^6*qsq^3*psq^10*s^3*kq^2-946176*qp^6*qsq^4*psq^6*kq^4*kp^4+50254336*qp^6*qsq^4*psq^7*s*kq^6-245589760*qp^6*qsq^4*psq^8*s^2*kq^4-8284672*qp^6*qsq^4*psq^8*s^2*kp^4+52152760*qp^6*qsq^4*psq^9*s^3*kq^2+10956288*qp^6*qsq^4*psq^9*s^3*kp^2-1892352*qp^6*qsq^5*psq^5*kq^4*kp^4+25565056*qp^6*qsq^5*psq^6*s*kq^6+8391680*qp^6*qsq^5*psq^6*s*kp^6-301488064*qp^6*qsq^5*psq^7*s^2*kq^4-44693664*qp^6*qsq^5*psq^7*s^2*kp^4+233855728*qp^6*qsq^5*psq^8*s^3*kq^2+92623464*qp^6*qsq^5*psq^8*s^3*kp^2-946176*qp^6*qsq^6*psq^4*kq^4*kp^4+8391680*qp^6*qsq^6*psq^5*s*kq^6+25565056*qp^6*qsq^6*psq^5*s*kp^6-189770880*qp^6*qsq^6*psq^6*s^2*kq^4-189770880*qp^6*qsq^6*psq^6*s^2*kp^4+362116448*qp^6*qsq^6*psq^7*s^3*kq^2+258670928*qp^6*qsq^6*psq^7*s^3*kp^2+50254336*qp^6*qsq^7*psq^4*s*kp^6-44693664*qp^6*qsq^7*psq^5*s^2*kq^4-301488064*qp^6*qsq^7*psq^5*s^2*kp^4+258670928*qp^6*qsq^7*psq^6*s^3*kq^2+362116448*qp^6*qsq^7*psq^6*s^3*kp^2+50589440*qp^6*qsq^8*psq^3*s*kp^6-8284672*qp^6*qsq^8*psq^4*s^2*kq^4-245589760*qp^6*qsq^8*psq^4*s^2*kp^4+92623464*qp^6*qsq^8*psq^5*s^3*kq^2+233855728*qp^6*qsq^8*psq^5*s^3*kp^2+17301504*qp^6*qsq^9*psq^2*s*kp^6-57168992*qp^6*qsq^9*psq^3*s^2*kp^4+10956288*qp^6*qsq^9*psq^4*s^3*kq^2+52152760*qp^6*qsq^9*psq^4*s^3*kp^2+1170048*qp^6*qsq^10*psq*s*kp^6-3465024*qp^6*qsq^10*psq^2*s^2*kp^4+3373632*qp^6*qsq^10*psq^3*s^3*kp^2-4680192*qp^8*qsq*psq^8*s*kq^6-34693120*qp^8*qsq^2*psq^7*s*kq^6+13860096*qp^8*qsq^2*psq^8*s^2*kq^4-35340800*qp^8*qsq^3*psq^6*s*kq^6+118804096*qp^8*qsq^3*psq^7*s^2*kq^4-13494528*qp^8*qsq^3*psq^8*s^3*kq^2+946176*qp^8*qsq^4*psq^4*kq^4*kp^4-10227712*qp^8*qsq^4*psq^5*s*kq^6+191403648*qp^8*qsq^4*psq^6*s^2*kq^4+16941056*qp^8*qsq^4*psq^6*s^2*kp^4-101741088*qp^8*qsq^4*psq^7*s^3*kq^2-33880320*qp^8*qsq^4*psq^7*s^3*kp^2-10227712*qp^8*qsq^5*psq^4*s*kp^6+79075456*qp^8*qsq^5*psq^5*s^2*kq^4+79075456*qp^8*qsq^5*psq^5*s^2*kp^4-197749280*qp^8*qsq^5*psq^6*s^3*kq^2-126478976*qp^8*qsq^5*psq^6*s^3*kp^2-35340800*qp^8*qsq^6*psq^3*s*kp^6+16941056*qp^8*qsq^6*psq^4*s^2*kq^4+191403648*qp^8*qsq^6*psq^4*s^2*kp^4-126478976*qp^8*qsq^6*psq^5*s^3*kq^2-197749280*qp^8*qsq^6*psq^5*s^3*kp^2-34693120*qp^8*qsq^7*psq^2*s*kp^6+118804096*qp^8*qsq^7*psq^3*s^2*kp^4-33880320*qp^8*qsq^7*psq^4*s^3*kq^2-101741088*qp^8*qsq^7*psq^4*s^3*kp^2-4680192*qp^8*qsq^8*psq*s*kp^6+13860096*qp^8*qsq^8*psq^2*s^2*kp^4-13494528*qp^8*qsq^8*psq^3*s^3*kp^2+6240256*qp^10*qsq*psq^6*s*kq^6+15769600*qp^10*qsq^2*psq^5*s*kq^6-18480128*qp^10*qsq^2*psq^6*s^2*kq^4-53597696*qp^10*qsq^3*psq^5*s^2*kq^4+17992704*qp^10*qsq^3*psq^6*s^3*kq^2-15769600*qp^10*qsq^4*psq^4*s^2*kq^4-15769600*qp^10*qsq^4*psq^4*s^2*kp^4+38862464*qp^10*qsq^4*psq^5*s^3*kq^2+31913984*qp^10*qsq^4*psq^5*s^3*kp^2+15769600*qp^10*qsq^5*psq^2*s*kp^6-53597696*qp^10*qsq^5*psq^3*s^2*kp^4+31913984*qp^10*qsq^5*psq^4*s^3*kq^2+38862464*qp^10*qsq^5*psq^4*s^3*kp^2+6240256*qp^10*qsq^6*psq*s*kp^6-18480128*qp^10*qsq^6*psq^2*s^2*kp^4+17992704*qp^10*qsq^6*psq^3*s^3*kp^2+172890*qsq^4*psq^13*s*kq^4*kp^2-445068*qsq^5*psq^12*s*kq^2*kp^4-1079934*qsq^5*psq^12*s*kq^4*kp^2+985435*qsq^5*psq^13*s^2*kq^2*kp^2-2022898*qsq^6*psq^11*s*kq^2*kp^4-7816978*qsq^6*psq^11*s*kq^4*kp^2+7769988*qsq^6*psq^12*s^2*kq^2*kp^2-5236070*qsq^7*psq^10*s*kq^2*kp^4-17080214*qsq^7*psq^10*s*kq^4*kp^2+26957356*qsq^7*psq^11*s^2*kq^2*kp^2-11561338*qsq^8*psq^9*s*kq^2*kp^4-18419158*qsq^8*psq^9*s*kq^4*kp^2+53666492*qsq^8*psq^10*s^2*kq^2*kp^2-18419158*qsq^9*psq^8*s*kq^2*kp^4-11561338*qsq^9*psq^8*s*kq^4*kp^2+66987378*qsq^9*psq^9*s^2*kq^2*kp^2-17080214*qsq^10*psq^7*s*kq^2*kp^4-5236070*qsq^10*psq^7*s*kq^4*kp^2+53666492*qsq^10*psq^8*s^2*kq^2*kp^2-7816978*qsq^11*psq^6*s*kq^2*kp^4-2022898*qsq^11*psq^6*s*kq^4*kp^2+26957356*qsq^11*psq^7*s^2*kq^2*kp^2-1079934*qsq^12*psq^5*s*kq^2*kp^4-445068*qsq^12*psq^5*s*kq^4*kp^2+7769988*qsq^12*psq^6*s^2*kq^2*kp^2+172890*qsq^13*psq^4*s*kq^2*kp^4+985435*qsq^13*psq^5*s^2*kq^2*kp^2-118756*qp*qsq^3*psq^13*s*kq^5*kp-1958176*qp*qsq^4*psq^12*s*kq^3*kp^3-2714096*qp*qsq^4*psq^12*s*kq^5*kp+1471068*qp*qsq^4*psq^13*s^2*kq^3*kp-3710960*qp*qsq^5*psq^11*s*kq^3*kp^3-4919420*qp*qsq^5*psq^11*s*kq^5*kp+911460*qp*qsq^5*psq^12*s^2*kq*kp^3+6046184*qp*qsq^5*psq^12*s^2*kq^3*kp-677744*qp*qsq^5*psq^13*s^3*kq*kp-2689720*qp*qsq^6*psq^10*s*kq*kp^5-1136256*qp*qsq^6*psq^10*s*kq^3*kp^3+2398440*qp*qsq^6*psq^10*s*kq^5*kp+4392336*qp*qsq^6*psq^11*s^2*kq*kp^3+5805200*qp*qsq^6*psq^11*s^2*kq^3*kp-3091996*qp*qsq^6*psq^12*s^3*kq*kp-5316740*qp*qsq^7*psq^9*s*kq*kp^5-3862672*qp*qsq^7*psq^9*s*kq^3*kp^3+9355236*qp*qsq^7*psq^9*s*kq^5*kp+2462688*qp*qsq^7*psq^10*s^2*kq*kp^3-9396384*qp*qsq^7*psq^10*s^2*kq^3*kp-3324032*qp*qsq^7*psq^11*s^3*kq*kp+2005696*qp*qsq^8*psq^8*s*kq*kp^5-8958400*qp*qsq^8*psq^8*s*kq^3*kp^3+2005696*qp*qsq^8*psq^8*s*kq^5*kp-13358296*qp*qsq^8*psq^9*s^2*kq*kp^3-22966576*qp*qsq^8*psq^9*s^2*kq^3*kp+3687932*qp*qsq^8*psq^10*s^3*kq*kp+9355236*qp*qsq^9*psq^7*s*kq*kp^5-3862672*qp*qsq^9*psq^7*s*kq^3*kp^3-5316740*qp*qsq^9*psq^7*s*kq^5*kp-22966576*qp*qsq^9*psq^8*s^2*kq*kp^3-13358296*qp*qsq^9*psq^8*s^2*kq^3*kp+9195424*qp*qsq^9*psq^9*s^3*kq*kp+2398440*qp*qsq^10*psq^6*s*kq*kp^5-1136256*qp*qsq^10*psq^6*s*kq^3*kp^3-2689720*qp*qsq^10*psq^6*s*kq^5*kp-9396384*qp*qsq^10*psq^7*s^2*kq*kp^3+2462688*qp*qsq^10*psq^7*s^2*kq^3*kp+3687932*qp*qsq^10*psq^8*s^3*kq*kp-4919420*qp*qsq^11*psq^5*s*kq*kp^5-3710960*qp*qsq^11*psq^5*s*kq^3*kp^3+5805200*qp*qsq^11*psq^6*s^2*kq*kp^3+4392336*qp*qsq^11*psq^6*s^2*kq^3*kp-3324032*qp*qsq^11*psq^7*s^3*kq*kp-2714096*qp*qsq^12*psq^4*s*kq*kp^5-1958176*qp*qsq^12*psq^4*s*kq^3*kp^3+6046184*qp*qsq^12*psq^5*s^2*kq*kp^3+911460*qp*qsq^12*psq^5*s^2*kq^3*kp-3091996*qp*qsq^12*psq^6*s^3*kq*kp-118756*qp*qsq^13*psq^3*s*kq*kp^5+1471068*qp*qsq^13*psq^4*s^2*kq*kp^3-677744*qp*qsq^13*psq^5*s^3*kq*kp-876568*qp^2*qsq^3*psq^12*s*kq^4*kp^2+2510904*qp^2*qsq^4*psq^11*s*kq^2*kp^4+7379456*qp^2*qsq^4*psq^11*s*kq^4*kp^2-2803920*qp^2*qsq^4*psq^12*s^2*kq^2*kp^2+10902360*qp^2*qsq^5*psq^10*s*kq^2*kp^4+35325816*qp^2*qsq^5*psq^10*s*kq^4*kp^2-32505660*qp^2*qsq^5*psq^11*s^2*kq^2*kp^2+35965752*qp^2*qsq^6*psq^9*s*kq^2*kp^4+71470328*qp^2*qsq^6*psq^9*s*kq^4*kp^2-127869512*qp^2*qsq^6*psq^10*s^2*kq^2*kp^2+75038640*qp^2*qsq^7*psq^8*s*kq^2*kp^4+91864880*qp^2*qsq^7*psq^8*s*kq^4*kp^2-254376068*qp^2*qsq^7*psq^9*s^2*kq^2*kp^2+91864880*qp^2*qsq^8*psq^7*s*kq^2*kp^4+75038640*qp^2*qsq^8*psq^7*s*kq^4*kp^2-312416592*qp^2*qsq^8*psq^8*s^2*kq^2*kp^2+71470328*qp^2*qsq^9*psq^6*s*kq^2*kp^4+35965752*qp^2*qsq^9*psq^6*s*kq^4*kp^2-254376068*qp^2*qsq^9*psq^7*s^2*kq^2*kp^2+35325816*qp^2*qsq^10*psq^5*s*kq^2*kp^4+10902360*qp^2*qsq^10*psq^5*s*kq^4*kp^2-127869512*qp^2*qsq^10*psq^6*s^2*kq^2*kp^2+7379456*qp^2*qsq^11*psq^4*s*kq^2*kp^4+2510904*qp^2*qsq^11*psq^4*s*kq^4*kp^2-32505660*qp^2*qsq^11*psq^5*s^2*kq^2*kp^2-876568*qp^2*qsq^12*psq^3*s*kq^2*kp^4-2803920*qp^2*qsq^12*psq^4*s^2*kq^2*kp^2+181280*qp^3*qsq^2*psq^12*s*kq^5*kp+3116256*qp^3*qsq^3*psq^11*s*kq^3*kp^3+4832608*qp^3*qsq^3*psq^11*s*kq^5*kp-1439680*qp^3*qsq^3*psq^12*s^2*kq^3*kp+11756800*qp^3*qsq^4*psq^10*s*kq^3*kp^3+14940640*qp^3*qsq^4*psq^10*s*kq^5*kp-1462192*qp^3*qsq^4*psq^11*s^2*kq*kp^3-18899816*qp^3*qsq^4*psq^11*s^2*kq^3*kp+670324*qp^3*qsq^4*psq^12*s^3*kq*kp+2451328*qp^3*qsq^5*psq^9*s*kq*kp^5+4235616*qp^3*qsq^5*psq^9*s*kq^3*kp^3-6908352*qp^3*qsq^5*psq^9*s*kq^5*kp-6388624*qp^3*qsq^5*psq^10*s^2*kq*kp^3-26129272*qp^3*qsq^5*psq^10*s^2*kq^3*kp+8426684*qp^3*qsq^5*psq^11*s^3*kq*kp+9796512*qp^3*qsq^6*psq^8*s*kq*kp^5+8263552*qp^3*qsq^6*psq^8*s*kq^3*kp^3-35320736*qp^3*qsq^6*psq^8*s*kq^5*kp-7324920*qp^3*qsq^6*psq^9*s^2*kq*kp^3+32327328*qp^3*qsq^6*psq^9*s^2*kq^3*kp+17232568*qp^3*qsq^6*psq^10*s^3*kq*kp-13548832*qp^3*qsq^7*psq^7*s*kq*kp^5+30878848*qp^3*qsq^7*psq^7*s*kq^3*kp^3-13548832*qp^3*qsq^7*psq^7*s*kq^5*kp+34103384*qp^3*qsq^7*psq^8*s^2*kq*kp^3+77498336*qp^3*qsq^7*psq^8*s^2*kq^3*kp-6429244*qp^3*qsq^7*psq^9*s^3*kq*kp-35320736*qp^3*qsq^8*psq^6*s*kq*kp^5+8263552*qp^3*qsq^8*psq^6*s*kq^3*kp^3+9796512*qp^3*qsq^8*psq^6*s*kq^5*kp+77498336*qp^3*qsq^8*psq^7*s^2*kq*kp^3+34103384*qp^3*qsq^8*psq^7*s^2*kq^3*kp-31810904*qp^3*qsq^8*psq^8*s^3*kq*kp-6908352*qp^3*qsq^9*psq^5*s*kq*kp^5+4235616*qp^3*qsq^9*psq^5*s*kq^3*kp^3+2451328*qp^3*qsq^9*psq^5*s*kq^5*kp+32327328*qp^3*qsq^9*psq^6*s^2*kq*kp^3-7324920*qp^3*qsq^9*psq^6*s^2*kq^3*kp-6429244*qp^3*qsq^9*psq^7*s^3*kq*kp+14940640*qp^3*qsq^10*psq^4*s*kq*kp^5+11756800*qp^3*qsq^10*psq^4*s*kq^3*kp^3-26129272*qp^3*qsq^10*psq^5*s^2*kq*kp^3-6388624*qp^3*qsq^10*psq^5*s^2*kq^3*kp+17232568*qp^3*qsq^10*psq^6*s^3*kq*kp+4832608*qp^3*qsq^11*psq^3*s*kq*kp^5+3116256*qp^3*qsq^11*psq^3*s*kq^3*kp^3-18899816*qp^3*qsq^11*psq^4*s^2*kq*kp^3-1462192*qp^3*qsq^11*psq^4*s^2*kq^3*kp+8426684*qp^3*qsq^11*psq^5*s^3*kq*kp+181280*qp^3*qsq^12*psq^2*s*kq*kp^5-1439680*qp^3*qsq^12*psq^3*s^2*kq*kp^3+670324*qp^3*qsq^12*psq^4*s^3*kq*kp-239712*qp^4*qsq^2*psq^11*s*kq^4*kp^2-2517504*qp^4*qsq^3*psq^10*s*kq^2*kp^4-2847680*qp^4*qsq^3*psq^10*s*kq^4*kp^2+2300344*qp^4*qsq^3*psq^11*s^2*kq^2*kp^2-22858176*qp^4*qsq^4*psq^9*s*kq^2*kp^4-64844448*qp^4*qsq^4*psq^9*s*kq^4*kp^2+43749768*qp^4*qsq^4*psq^10*s^2*kq^2*kp^2-61008000*qp^4*qsq^5*psq^8*s*kq^2*kp^4-105671008*qp^4*qsq^5*psq^8*s*kq^4*kp^2+216645152*qp^4*qsq^5*psq^9*s^2*kq^2*kp^2-173006496*qp^4*qsq^6*psq^7*s*kq^2*kp^4-176196096*qp^4*qsq^6*psq^7*s*kq^4*kp^2+481963512*qp^4*qsq^6*psq^8*s^2*kq^2*kp^2-176196096*qp^4*qsq^7*psq^6*s*kq^2*kp^4-173006496*qp^4*qsq^7*psq^6*s*kq^4*kp^2+597647952*qp^4*qsq^7*psq^7*s^2*kq^2*kp^2-105671008*qp^4*qsq^8*psq^5*s*kq^2*kp^4-61008000*qp^4*qsq^8*psq^5*s*kq^4*kp^2+481963512*qp^4*qsq^8*psq^6*s^2*kq^2*kp^2-64844448*qp^4*qsq^9*psq^4*s*kq^2*kp^4-22858176*qp^4*qsq^9*psq^4*s*kq^4*kp^2+216645152*qp^4*qsq^9*psq^5*s^2*kq^2*kp^2-2847680*qp^4*qsq^10*psq^3*s*kq^2*kp^4-2517504*qp^4*qsq^10*psq^3*s*kq^4*kp^2+43749768*qp^4*qsq^10*psq^4*s^2*kq^2*kp^2-239712*qp^4*qsq^11*psq^2*s*kq^2*kp^4+2300344*qp^4*qsq^11*psq^3*s^2*kq^2*kp^2-1651584*qp^5*qsq^2*psq^10*s*kq^5*kp-15623872*qp^5*qsq^3*psq^9*s*kq^3*kp^3-20787008*qp^5*qsq^3*psq^9*s*kq^5*kp+12508224*qp^5*qsq^3*psq^10*s^2*kq^3*kp-168960*qp^5*qsq^4*psq^8*s*kq^3*kp^3+9425152*qp^5*qsq^4*psq^8*s*kq^5*kp+7206752*qp^5*qsq^4*psq^9*s^2*kq*kp^3+55524576*qp^5*qsq^4*psq^9*s^2*kq^3*kp-5811416*qp^5*qsq^4*psq^10*s^3*kq*kp-7287808*qp^5*qsq^5*psq^7*s*kq*kp^5-40025920*qp^5*qsq^5*psq^7*s*kq^3*kp^3+23063744*qp^5*qsq^5*psq^7*s*kq^5*kp+283552*qp^5*qsq^5*psq^8*s^2*kq*kp^3-32646112*qp^5*qsq^5*psq^8*s^2*kq^3*kp-25302840*qp^5*qsq^5*psq^9*s^3*kq*kp+32206592*qp^5*qsq^6*psq^6*s*kq*kp^5-11506176*qp^5*qsq^6*psq^6*s*kq^3*kp^3+32206592*qp^5*qsq^6*psq^6*s*kq^5*kp-13618752*qp^5*qsq^6*psq^7*s^2*kq*kp^3-81823232*qp^5*qsq^6*psq^7*s^2*kq^3*kp-7657992*qp^5*qsq^6*psq^8*s^3*kq*kp+23063744*qp^5*qsq^7*psq^5*s*kq*kp^5-40025920*qp^5*qsq^7*psq^5*s*kq^3*kp^3-7287808*qp^5*qsq^7*psq^5*s*kq^5*kp-81823232*qp^5*qsq^7*psq^6*s^2*kq*kp^3-13618752*qp^5*qsq^7*psq^6*s^2*kq^3*kp+37876016*qp^5*qsq^7*psq^7*s^3*kq*kp+9425152*qp^5*qsq^8*psq^4*s*kq*kp^5-168960*qp^5*qsq^8*psq^4*s*kq^3*kp^3-32646112*qp^5*qsq^8*psq^5*s^2*kq*kp^3+283552*qp^5*qsq^8*psq^5*s^2*kq^3*kp-7657992*qp^5*qsq^8*psq^6*s^3*kq*kp-20787008*qp^5*qsq^9*psq^3*s*kq*kp^5-15623872*qp^5*qsq^9*psq^3*s*kq^3*kp^3+55524576*qp^5*qsq^9*psq^4*s^2*kq*kp^3+7206752*qp^5*qsq^9*psq^4*s^2*kq^3*kp-25302840*qp^5*qsq^9*psq^5*s^3*kq*kp-1651584*qp^5*qsq^10*psq^2*s*kq*kp^5+12508224*qp^5*qsq^10*psq^3*s^2*kq*kp^3-5811416*qp^5*qsq^10*psq^4*s^3*kq*kp+2293632*qp^6*qsq^2*psq^9*s*kq^4*kp^2+16569344*qp^6*qsq^3*psq^8*s*kq^2*kp^4+32316416*qp^6*qsq^3*psq^8*s*kq^4*kp^2-22485984*qp^6*qsq^3*psq^9*s^2*kq^2*kp^2+60000512*qp^6*qsq^4*psq^7*s*kq^2*kp^4+87407872*qp^6*qsq^4*psq^7*s*kq^4*kp^2-182011712*qp^6*qsq^4*psq^8*s^2*kq^2*kp^2+163927040*qp^6*qsq^5*psq^6*s*kq^2*kp^4+178204800*qp^6*qsq^5*psq^6*s*kq^4*kp^2-426508128*qp^6*qsq^5*psq^7*s^2*kq^2*kp^2+178204800*qp^6*qsq^6*psq^5*s*kq^2*kp^4+163927040*qp^6*qsq^6*psq^5*s*kq^4*kp^2-638390272*qp^6*qsq^6*psq^6*s^2*kq^2*kp^2+87407872*qp^6*qsq^7*psq^4*s*kq^2*kp^4+60000512*qp^6*qsq^7*psq^4*s*kq^4*kp^2-426508128*qp^6*qsq^7*psq^5*s^2*kq^2*kp^2+32316416*qp^6*qsq^8*psq^3*s*kq^2*kp^4+16569344*qp^6*qsq^8*psq^3*s*kq^4*kp^2-182011712*qp^6*qsq^8*psq^4*s^2*kq^2*kp^2+2293632*qp^6*qsq^9*psq^2*s*kq^2*kp^4-22485984*qp^6*qsq^9*psq^3*s^2*kq^2*kp^2+4511232*qp^7*qsq^2*psq^8*s*kq^5*kp+17538048*qp^7*qsq^3*psq^7*s*kq^3*kp^3+17166336*qp^7*qsq^3*psq^7*s*kq^5*kp-31066752*qp^7*qsq^3*psq^8*s^2*kq^3*kp+23530496*qp^7*qsq^4*psq^6*s*kq^3*kp^3-6561280*qp^7*qsq^4*psq^6*s*kq^5*kp-7689856*qp^7*qsq^4*psq^7*s^2*kq*kp^3-17683328*qp^7*qsq^4*psq^7*s^2*kq^3*kp+14403072*qp^7*qsq^4*psq^8*s^3*kq*kp-6330368*qp^7*qsq^5*psq^5*s*kq*kp^5+30440960*qp^7*qsq^5*psq^5*s*kq^3*kp^3-6330368*qp^7*qsq^5*psq^5*s*kq^5*kp-8816128*qp^7*qsq^5*psq^6*s^2*kq*kp^3+20372096*qp^7*qsq^5*psq^6*s^2*kq^3*kp+10653056*qp^7*qsq^5*psq^7*s^3*kq*kp-6561280*qp^7*qsq^6*psq^4*s*kq*kp^5+23530496*qp^7*qsq^6*psq^4*s*kq^3*kp^3+20372096*qp^7*qsq^6*psq^5*s^2*kq*kp^3-8816128*qp^7*qsq^6*psq^5*s^2*kq^3*kp-2882816*qp^7*qsq^6*psq^6*s^3*kq*kp+17166336*qp^7*qsq^7*psq^3*s*kq*kp^5+17538048*qp^7*qsq^7*psq^3*s*kq^3*kp^3-17683328*qp^7*qsq^7*psq^4*s^2*kq*kp^3-7689856*qp^7*qsq^7*psq^4*s^2*kq^3*kp+10653056*qp^7*qsq^7*psq^5*s^3*kq*kp+4511232*qp^7*qsq^8*psq^2*s*kq*kp^5-31066752*qp^7*qsq^8*psq^3*s^2*kq*kp^3+14403072*qp^7*qsq^8*psq^4*s^3*kq*kp-6842880*qp^8*qsq^2*psq^7*s*kq^4*kp^2-33882112*qp^8*qsq^3*psq^6*s*kq^2*kp^4-32496640*qp^8*qsq^3*psq^6*s*kq^4*kp^2+69471360*qp^8*qsq^3*psq^7*s^2*kq^2*kp^2-84198400*qp^8*qsq^4*psq^5*s*kq^2*kp^4-97334272*qp^8*qsq^4*psq^5*s*kq^4*kp^2+221352576*qp^8*qsq^4*psq^6*s^2*kq^2*kp^2-97334272*qp^8*qsq^5*psq^4*s*kq^2*kp^4-84198400*qp^8*qsq^5*psq^4*s*kq^4*kp^2+319637504*qp^8*qsq^5*psq^5*s^2*kq^2*kp^2-32496640*qp^8*qsq^6*psq^3*s*kq^2*kp^4-33882112*qp^8*qsq^6*psq^3*s*kq^4*kp^2+221352576*qp^8*qsq^6*psq^4*s^2*kq^2*kp^2-6842880*qp^8*qsq^7*psq^2*s*kq^2*kp^4+69471360*qp^8*qsq^7*psq^3*s^2*kq^2*kp^2-3221504*qp^9*qsq^2*psq^6*s*kq^5*kp-20106240*qp^9*qsq^3*psq^5*s*kq^3*kp^3-14958592*qp^9*qsq^3*psq^5*s*kq^5*kp+16697344*qp^9*qsq^3*psq^6*s^2*kq^3*kp-6533120*qp^9*qsq^4*psq^4*s*kq^3*kp^3+9454080*qp^9*qsq^4*psq^5*s^2*kq*kp^3+15334912*qp^9*qsq^4*psq^5*s^2*kq^3*kp-7879552*qp^9*qsq^4*psq^6*s^3*kq*kp-14958592*qp^9*qsq^5*psq^3*s*kq*kp^5-20106240*qp^9*qsq^5*psq^3*s*kq^3*kp^3+15334912*qp^9*qsq^5*psq^4*s^2*kq*kp^3+9454080*qp^9*qsq^5*psq^4*s^2*kq^3*kp-3572096*qp^9*qsq^5*psq^5*s^3*kq*kp-3221504*qp^9*qsq^6*psq^2*s*kq*kp^5+16697344*qp^9*qsq^6*psq^3*s^2*kq*kp^3-7879552*qp^9*qsq^6*psq^4*s^3*kq*kp+6014976*qp^10*qsq^2*psq^5*s*kq^4*kp^2+31539200*qp^10*qsq^3*psq^4*s*kq^2*kp^4+19576832*qp^10*qsq^3*psq^4*s*kq^4*kp^2-65331712*qp^10*qsq^3*psq^5*s^2*kq^2*kp^2+19576832*qp^10*qsq^4*psq^3*s*kq^2*kp^4+31539200*qp^10*qsq^4*psq^3*s*kq^4*kp^2-55404544*qp^10*qsq^4*psq^4*s^2*kq^2*kp^2+6014976*qp^10*qsq^5*psq^2*s*kq^2*kp^4-65331712*qp^10*qsq^5*psq^3*s^2*kq^2*kp^2+1982464*qp^11*qsq^3*psq^3*s*kq^3*kp^3-1689600*qp^11*qsq^3*psq^4*s^2*kq^3*kp-1689600*qp^11*qsq^4*psq^3*s^2*kq*kp^3+1396736*qp^11*qsq^4*psq^4*s^3*kq*kp))-1/2522520*qsq^-7*psq^-7*s^-2*(-2*qp+qsq+psq)^-4*(2*qp+qsq+psq)^-4*(27192*qsq^7*psq^14*s^3+190344*qsq^8*psq^13*s^3+571032*qsq^9*psq^12*s^3+951720*qsq^10*psq^11*s^3+951720*qsq^11*psq^10*s^3+571032*qsq^12*psq^9*s^3+190344*qsq^13*psq^8*s^3+27192*qsq^14*psq^7*s^3-54384*qp^2*qsq^6*psq^13*s^3-706992*qp^2*qsq^7*psq^12*s^3-2773584*qp^2*qsq^8*psq^11*s^3-5166480*qp^2*qsq^9*psq^10*s^3-5166480*qp^2*qsq^10*psq^9*s^3-2773584*qp^2*qsq^11*psq^8*s^3-706992*qp^2*qsq^12*psq^7*s^3-54384*qp^2*qsq^13*psq^6*s^3+27192*qp^4*qsq^5*psq^12*s^3+842952*qp^4*qsq^6*psq^11*s^3+5139288*qp^4*qsq^7*psq^10*s^3+11393448*qp^4*qsq^8*psq^9*s^3+11393448*qp^4*qsq^9*psq^8*s^3+5139288*qp^4*qsq^10*psq^7*s^3+842952*qp^4*qsq^11*psq^6*s^3+27192*qp^4*qsq^12*psq^5*s^3-326304*qp^6*qsq^5*psq^10*s^3-4241952*qp^6*qsq^6*psq^9*s^3-12834624*qp^6*qsq^7*psq^8*s^3-12834624*qp^6*qsq^8*psq^7*s^3-4241952*qp^6*qsq^9*psq^6*s^3-326304*qp^6*qsq^10*psq^5*s^3+1305216*qp^8*qsq^5*psq^8*s^3+7396224*qp^8*qsq^6*psq^7*s^3+7396224*qp^8*qsq^7*psq^6*s^3+1305216*qp^8*qsq^8*psq^5*s^3-1740288*qp^10*qsq^5*psq^6*s^3-1740288*qp^10*qsq^6*psq^5*s^3+6644*qsq^5*psq^14*s*kq^4+44308*qsq^6*psq^13*s*kq^4-33826*qsq^6*psq^14*s^2*kq^2+169620*qsq^7*psq^12*s*kq^4+47740*qsq^7*psq^12*s*kp^4-317938*qsq^7*psq^13*s^2*kq^2-114982*qsq^7*psq^13*s^2*kp^2+416020*qsq^8*psq^11*s*kq^4+249788*qsq^8*psq^11*s*kp^4-1197282*qsq^8*psq^12*s^2*kq^2-723718*qsq^8*psq^12*s^2*kp^2+621500*qsq^9*psq^10*s*kq^4+539484*qsq^9*psq^10*s*kp^4-2401250*qsq^9*psq^11*s^2*kq^2-1927686*qsq^9*psq^11*s^2*kp^2+539484*qsq^10*psq^9*s*kq^4+621500*qsq^10*psq^9*s*kp^4-2807030*qsq^10*psq^10*s^2*kq^2-2807030*qsq^10*psq^10*s^2*kp^2+249788*qsq^11*psq^8*s*kq^4+416020*qsq^11*psq^8*s*kp^4-1927686*qsq^11*psq^9*s^2*kq^2-2401250*qsq^11*psq^9*s^2*kp^2+47740*qsq^12*psq^7*s*kq^4+169620*qsq^12*psq^7*s*kp^4-723718*qsq^12*psq^8*s^2*kq^2-1197282*qsq^12*psq^8*s^2*kp^2+44308*qsq^13*psq^6*s*kp^4-114982*qsq^13*psq^7*s^2*kq^2-317938*qsq^13*psq^7*s^2*kp^2+6644*qsq^14*psq^5*s*kp^4-33826*qsq^14*psq^6*s^2*kp^2-45496*qp^2*qsq^4*psq^13*s*kq^4-399124*qp^2*qsq^5*psq^12*s*kq^4+90750*qp^2*qsq^5*psq^13*s^2*kq^2-1610752*qp^2*qsq^6*psq^11*s*kq^4-306372*qp^2*qsq^6*psq^11*s*kp^4+1357438*qp^2*qsq^6*psq^12*s^2*kq^2+407026*qp^2*qsq^6*psq^12*s^2*kp^2-3321692*qp^2*qsq^7*psq^10*s*kq^4-1348336*qp^2*qsq^7*psq^10*s*kp^4+6157590*qp^2*qsq^7*psq^11*s^2*kq^2+3263442*qp^2*qsq^7*psq^11*s^2*kp^2-3915736*qp^2*qsq^8*psq^9*s*kq^4-2893132*qp^2*qsq^8*psq^9*s*kp^4+13278006*qp^2*qsq^8*psq^10*s^2*kq^2+9977946*qp^2*qsq^8*psq^10*s^2*kp^2-2893132*qp^2*qsq^9*psq^8*s*kq^4-3915736*qp^2*qsq^9*psq^8*s*kp^4+15508634*qp^2*qsq^9*psq^9*s^2*kq^2+15508634*qp^2*qsq^9*psq^9*s^2*kp^2-1348336*qp^2*qsq^10*psq^7*s*kq^4-3321692*qp^2*qsq^10*psq^7*s*kp^4+9977946*qp^2*qsq^10*psq^8*s^2*kq^2+13278006*qp^2*qsq^10*psq^8*s^2*kp^2-306372*qp^2*qsq^11*psq^6*s*kq^4-1610752*qp^2*qsq^11*psq^6*s*kp^4+3263442*qp^2*qsq^11*psq^7*s^2*kq^2+6157590*qp^2*qsq^11*psq^7*s^2*kp^2-399124*qp^2*qsq^12*psq^5*s*kp^4+407026*qp^2*qsq^12*psq^6*s^2*kq^2+1357438*qp^2*qsq^12*psq^6*s^2*kp^2-45496*qp^2*qsq^13*psq^4*s*kp^4+90750*qp^2*qsq^13*psq^5*s^2*kp^2+28072*qp^4*qsq^3*psq^12*s*kq^4+812416*qp^4*qsq^4*psq^11*s*kq^4-56924*qp^4*qsq^4*psq^12*s^2*kq^2+4157560*qp^4*qsq^5*psq^10*s*kq^4+314688*qp^4*qsq^5*psq^10*s*kp^4-1722588*qp^4*qsq^5*psq^11*s^2*kq^2-292044*qp^4*qsq^5*psq^11*s^2*kp^2+9792640*qp^4*qsq^6*psq^9*s*kq^4+2822600*qp^4*qsq^6*psq^9*s*kp^4-12171588*qp^4*qsq^6*psq^10*s^2*kq^2-5395004*qp^4*qsq^6*psq^10*s^2*kp^2+10336920*qp^4*qsq^7*psq^8*s*kq^4+6425408*qp^4*qsq^7*psq^8*s*kp^4-29968852*qp^4*qsq^7*psq^9*s^2*kq^2-20479620*qp^4*qsq^7*psq^9*s^2*kp^2+6425408*qp^4*qsq^8*psq^7*s*kq^4+10336920*qp^4*qsq^8*psq^7*s*kp^4-34839588*qp^4*qsq^8*psq^8*s^2*kq^2-34839588*qp^4*qsq^8*psq^8*s^2*kp^2+2822600*qp^4*qsq^9*psq^6*s*kq^4+9792640*qp^4*qsq^9*psq^6*s*kp^4-20479620*qp^4*qsq^9*psq^7*s^2*kq^2-29968852*qp^4*qsq^9*psq^7*s^2*kp^2+314688*qp^4*qsq^10*psq^5*s*kq^4+4157560*qp^4*qsq^10*psq^5*s*kp^4-5395004*qp^4*qsq^10*psq^6*s^2*kq^2-12171588*qp^4*qsq^10*psq^6*s^2*kp^2+812416*qp^4*qsq^11*psq^4*s*kp^4-292044*qp^4*qsq^11*psq^5*s^2*kq^2-1722588*qp^4*qsq^11*psq^5*s^2*kp^2+28072*qp^4*qsq^12*psq^3*s*kp^4-56924*qp^4*qsq^12*psq^4*s^2*kp^2-336864*qp^6*qsq^3*psq^10*s*kq^4-4561920*qp^6*qsq^4*psq^9*s*kq^4+683088*qp^6*qsq^4*psq^10*s^2*kq^2-13180288*qp^6*qsq^5*psq^8*s*kq^4-2071168*qp^6*qsq^5*psq^8*s*kp^4+9943632*qp^6*qsq^5*psq^9*s^2*kq^2+2855280*qp^6*qsq^5*psq^9*s^2*kp^2-14426368*qp^6*qsq^6*psq^7*s*kq^4-7401504*qp^6*qsq^6*psq^7*s*kp^4+35545792*qp^6*qsq^6*psq^8*s^2*kq^2+21253488*qp^6*qsq^6*psq^8*s^2*kp^2-7401504*qp^6*qsq^7*psq^6*s*kq^4-14426368*qp^6*qsq^7*psq^6*s*kp^4+39489472*qp^6*qsq^7*psq^7*s^2*kq^2+39489472*qp^6*qsq^7*psq^7*s^2*kp^2-2071168*qp^6*qsq^8*psq^5*s*kq^4-13180288*qp^6*qsq^8*psq^5*s*kp^4+21253488*qp^6*qsq^8*psq^6*s^2*kq^2+35545792*qp^6*qsq^8*psq^6*s^2*kp^2-4561920*qp^6*qsq^9*psq^4*s*kp^4+2855280*qp^6*qsq^9*psq^5*s^2*kq^2+9943632*qp^6*qsq^9*psq^5*s^2*kp^2-336864*qp^6*qsq^10*psq^3*s*kp^4+683088*qp^6*qsq^10*psq^4*s^2*kp^2+1347456*qp^8*qsq^3*psq^8*s*kq^4+9146368*qp^8*qsq^4*psq^7*s*kq^4-2732352*qp^8*qsq^4*psq^8*s^2*kq^2+10043264*qp^8*qsq^5*psq^6*s*kq^4+4235264*qp^8*qsq^5*psq^6*s*kp^4-20096832*qp^8*qsq^5*psq^7*s^2*kq^2-8824128*qp^8*qsq^5*psq^7*s^2*kp^2+4235264*qp^8*qsq^6*psq^5*s*kq^4+10043264*qp^8*qsq^6*psq^5*s*kp^4-25654336*qp^8*qsq^6*psq^6*s^2*kq^2-25654336*qp^8*qsq^6*psq^6*s^2*kp^2+9146368*qp^8*qsq^7*psq^4*s*kp^4-8824128*qp^8*qsq^7*psq^5*s^2*kq^2-20096832*qp^8*qsq^7*psq^5*s^2*kp^2+1347456*qp^8*qsq^8*psq^3*s*kp^4-2732352*qp^8*qsq^8*psq^4*s^2*kp^2-1796608*qp^10*qsq^3*psq^6*s*kq^4-3942400*qp^10*qsq^4*psq^5*s*kq^4+3643136*qp^10*qsq^4*psq^6*s^2*kq^2-3942400*qp^10*qsq^5*psq^4*s*kp^4+8302848*qp^10*qsq^5*psq^5*s^2*kq^2+8302848*qp^10*qsq^5*psq^5*s^2*kp^2-1796608*qp^10*qsq^6*psq^3*s*kp^4+3643136*qp^10*qsq^6*psq^4*s^2*kp^2-33352*qsq^6*psq^13*s*kq^2*kp^2+26312*qsq^7*psq^12*s*kq^2*kp^2+598488*qsq^8*psq^11*s*kq^2*kp^2+1430440*qsq^9*psq^10*s*kq^2*kp^2+1430440*qsq^10*psq^9*s*kq^2*kp^2+598488*qsq^11*psq^8*s*kq^2*kp^2+26312*qsq^12*psq^7*s*kq^2*kp^2-33352*qsq^13*psq^6*s*kq^2*kp^2+28996*qp*qsq^5*psq^13*s*kq^3*kp+262108*qp*qsq^6*psq^12*s*kq*kp^3+453684*qp*qsq^6*psq^12*s*kq^3*kp-200160*qp*qsq^6*psq^13*s^2*kq*kp+580140*qp*qsq^7*psq^11*s*kq*kp^3+1056484*qp*qsq^7*psq^11*s*kq^3*kp-751872*qp*qsq^7*psq^12*s^2*kq*kp+37180*qp*qsq^8*psq^10*s*kq*kp^3+531124*qp*qsq^8*psq^10*s*kq^3*kp-957120*qp*qsq^8*psq^11*s^2*kq*kp-381524*qp*qsq^9*psq^9*s*kq*kp^3-381524*qp*qsq^9*psq^9*s*kq^3*kp-513120*qp*qsq^9*psq^10*s^2*kq*kp+531124*qp*qsq^10*psq^8*s*kq*kp^3+37180*qp*qsq^10*psq^8*s*kq^3*kp-513120*qp*qsq^10*psq^9*s^2*kq*kp+1056484*qp*qsq^11*psq^7*s*kq*kp^3+580140*qp*qsq^11*psq^7*s*kq^3*kp-957120*qp*qsq^11*psq^8*s^2*kq*kp+453684*qp*qsq^12*psq^6*s*kq*kp^3+262108*qp*qsq^12*psq^6*s*kq^3*kp-751872*qp*qsq^12*psq^7*s^2*kq*kp+28996*qp*qsq^13*psq^5*s*kq*kp^3-200160*qp*qsq^13*psq^6*s^2*kq*kp+109252*qp^2*qsq^5*psq^12*s*kq^2*kp^2-738980*qp^2*qsq^6*psq^11*s*kq^2*kp^2-3146220*qp^2*qsq^7*psq^10*s*kq^2*kp^2-4978996*qp^2*qsq^8*psq^9*s*kq^2*kp^2-4978996*qp^2*qsq^9*psq^8*s*kq^2*kp^2-3146220*qp^2*qsq^10*psq^7*s*kq^2*kp^2-738980*qp^2*qsq^11*psq^6*s*kq^2*kp^2+109252*qp^2*qsq^12*psq^5*s*kq^2*kp^2-52712*qp^3*qsq^4*psq^12*s*kq^3*kp-419496*qp^3*qsq^5*psq^11*s*kq*kp^3-955592*qp^3*qsq^5*psq^11*s*kq^3*kp+200160*qp^3*qsq^5*psq^12*s^2*kq*kp-1795112*qp^3*qsq^6*psq^10*s*kq*kp^3-3553176*qp^3*qsq^6*psq^10*s*kq^3*kp+2504544*qp^3*qsq^6*psq^11*s^2*kq*kp-1100088*qp^3*qsq^7*psq^9*s*kq*kp^3-3218776*qp^3*qsq^7*psq^9*s*kq^3*kp+4526496*qp^3*qsq^7*psq^10*s^2*kq*kp-292952*qp^3*qsq^8*psq^8*s*kq*kp^3-292952*qp^3*qsq^8*psq^8*s*kq^3*kp+2457888*qp^3*qsq^8*psq^9*s^2*kq*kp-3218776*qp^3*qsq^9*psq^7*s*kq*kp^3-1100088*qp^3*qsq^9*psq^7*s*kq^3*kp+2457888*qp^3*qsq^9*psq^8*s^2*kq*kp-3553176*qp^3*qsq^10*psq^6*s*kq*kp^3-1795112*qp^3*qsq^10*psq^6*s*kq^3*kp+4526496*qp^3*qsq^10*psq^7*s^2*kq*kp-955592*qp^3*qsq^11*psq^5*s*kq*kp^3-419496*qp^3*qsq^11*psq^5*s*kq^3*kp+2504544*qp^3*qsq^11*psq^6*s^2*kq*kp-52712*qp^3*qsq^12*psq^4*s*kq*kp^3+200160*qp^3*qsq^12*psq^5*s^2*kq*kp+59928*qp^4*qsq^4*psq^11*s*kq^2*kp^2+606936*qp^4*qsq^5*psq^10*s*kq^2*kp^2+7513704*qp^4*qsq^6*psq^9*s*kq^2*kp^2+7456680*qp^4*qsq^7*psq^8*s*kq^2*kp^2+7456680*qp^4*qsq^8*psq^7*s*kq^2*kp^2+7513704*qp^4*qsq^9*psq^6*s*kq^2*kp^2+606936*qp^4*qsq^10*psq^5*s*kq^2*kp^2+59928*qp^4*qsq^11*psq^4*s*kq^2*kp^2+486816*qp^5*qsq^4*psq^10*s*kq^3*kp+2135584*qp^5*qsq^5*psq^9*s*kq*kp^3+4449632*qp^5*qsq^5*psq^9*s*kq^3*kp-1752672*qp^5*qsq^5*psq^10*s^2*kq*kp+1335136*qp^5*qsq^6*psq^8*s*kq*kp^3+4784384*qp^5*qsq^6*psq^8*s*kq^3*kp-7983072*qp^5*qsq^6*psq^9*s^2*kq*kp+5563008*qp^5*qsq^7*psq^7*s*kq*kp^3+5563008*qp^5*qsq^7*psq^7*s*kq^3*kp-4797888*qp^5*qsq^7*psq^8*s^2*kq*kp+4784384*qp^5*qsq^8*psq^6*s*kq*kp^3+1335136*qp^5*qsq^8*psq^6*s*kq^3*kp-4797888*qp^5*qsq^8*psq^7*s^2*kq*kp+4449632*qp^5*qsq^9*psq^5*s*kq*kp^3+2135584*qp^5*qsq^9*psq^5*s*kq^3*kp-7983072*qp^5*qsq^9*psq^6*s^2*kq*kp+486816*qp^5*qsq^10*psq^4*s*kq*kp^3-1752672*qp^5*qsq^10*psq^5*s^2*kq*kp-573408*qp^6*qsq^4*psq^9*s*kq^2*kp^2-5454240*qp^6*qsq^5*psq^8*s*kq^2*kp^2-8573312*qp^6*qsq^6*psq^7*s*kq^2*kp^2-8573312*qp^6*qsq^7*psq^6*s*kq^2*kp^2-5454240*qp^6*qsq^8*psq^5*s*kq^2*kp^2-573408*qp^6*qsq^9*psq^4*s*kq^2*kp^2-1364352*qp^7*qsq^4*psq^8*s*kq^3*kp-2490752*qp^7*qsq^5*psq^7*s*kq*kp^3-5025152*qp^7*qsq^5*psq^7*s*kq^3*kp+4413696*qp^7*qsq^5*psq^8*s^2*kq*kp-4737920*qp^7*qsq^6*psq^6*s*kq*kp^3-4737920*qp^7*qsq^6*psq^6*s*kq^3*kp+5275392*qp^7*qsq^6*psq^7*s^2*kq*kp-5025152*qp^7*qsq^7*psq^5*s*kq*kp^3-2490752*qp^7*qsq^7*psq^5*s*kq^3*kp+5275392*qp^7*qsq^7*psq^6*s^2*kq*kp-1364352*qp^7*qsq^8*psq^4*s*kq*kp^3+4413696*qp^7*qsq^8*psq^5*s^2*kq*kp+1710720*qp^8*qsq^4*psq^7*s*kq^2*kp^2+5489792*qp^8*qsq^5*psq^6*s*kq^2*kp^2+5489792*qp^8*qsq^6*psq^5*s*kq^2*kp^2+1710720*qp^8*qsq^7*psq^4*s*kq^2*kp^2+1041920*qp^9*qsq^4*psq^6*s*kq^3*kp+2641408*qp^9*qsq^5*psq^5*s*kq*kp^3+2641408*qp^9*qsq^5*psq^5*s*kq^3*kp-2422272*qp^9*qsq^5*psq^6*s^2*kq*kp+1041920*qp^9*qsq^6*psq^4*s*kq*kp^3-2422272*qp^9*qsq^6*psq^5*s^2*kq*kp-1503744*qp^10*qsq^4*psq^5*s*kq^2*kp^2-1503744*qp^10*qsq^5*psq^4*s*kq^2*kp^2))*fscreen(qsq)*fscreen(psq)+1/2522520*qsq^-5*psq^-3*s^-2*(psq+s-2*kp)^-2*(psq+s+2*kp)^-2*(-27504*qsq^4*psq^3*s^7-109704*qsq^4*psq^4*s^6-164088*qsq^4*psq^5*s^5-109080*qsq^4*psq^6*s^4-27192*qsq^4*psq^7*s^3+24294*qp^2*qsq^3*psq^2*s^7+127266*qp^2*qsq^3*psq^3*s^6+236034*qp^2*qsq^3*psq^4*s^5+187446*qp^2*qsq^3*psq^5*s^4+54384*qp^2*qsq^3*psq^6*s^3-314688*qp^4*psq*s^5*kq^4-11028*qp^4*qsq^2*psq*s^7-59520*qp^4*qsq^2*psq^2*s^6-113148*qp^4*qsq^2*psq^3*s^5-91848*qp^4*qsq^2*psq^4*s^4-27192*qp^4*qsq^2*psq^5*s^3+120448*qp^4*qsq^2*s^2*kp^6-62144*qp^4*qsq^2*s^4*kp^4+8008*qp^4*qsq^2*s^6*kp^2-1258752*qp^4*psq^2*s^4*kq^4-1888128*qp^4*psq^3*s^3*kq^4-1258752*qp^4*psq^4*s^2*kq^4-314688*qp^4*psq^5*s*kq^4+14784*qsq^2*psq^2*kq^4*kp^6-75240*qsq^2*psq^3*s^5*kq^4-272704*qsq^2*psq^4*s^4*kq^4-3696*qsq^2*psq^4*kq^4*kp^4-367428*qsq^2*psq^5*s^3*kq^4-217704*qsq^2*psq^6*s^2*kq^4-47740*qsq^2*psq^7*s*kq^4+155940*qsq^3*psq^3*s^6*kq^2+582802*qsq^3*psq^4*s^5*kq^2+812766*qsq^3*psq^5*s^4*kq^2+500886*qsq^3*psq^6*s^3*kq^2+114982*qsq^3*psq^7*s^2*kq^2+34496*qsq^4*psq*s*kp^8+137760*qsq^4*psq*s^3*kp^6-76636*qsq^4*psq*s^5*kp^4+10010*qsq^4*psq*s^7*kp^2+338368*qsq^4*psq^2*s^2*kp^6-338376*qsq^4*psq^2*s^4*kp^4+64090*qsq^4*psq^2*s^6*kp^2+17952*qsq^4*psq^3*s*kp^6-870064*qsq^4*psq^3*s^3*kp^4+370420*qsq^4*psq^3*s^5*kp^2-237496*qsq^4*psq^4*s^2*kp^4+621188*qsq^4*psq^4*s^4*kp^2-6644*qsq^4*psq^5*s*kp^4+338674*qsq^4*psq^5*s^3*kp^2+33826*qsq^4*psq^6*s^2*kp^2+354340*qp^2*qsq*psq^2*s^5*kq^4+1369392*qp^2*qsq*psq^3*s^4*kq^4+1982136*qp^2*qsq*psq^4*s^3*kq^4+1273456*qp^2*qsq*psq^5*s^2*kq^4+306372*qp^2*qsq*psq^6*s*kq^4-395690*qp^2*qsq^2*psq^2*s^6*kq^2-1598632*qp^2*qsq^2*psq^3*s^5*kq^2-2417220*qp^2*qsq^2*psq^4*s^4*kq^2-1621304*qp^2*qsq^2*psq^5*s^3*kq^2-407026*qp^2*qsq^2*psq^6*s^2*kq^2-138160*qp^2*qsq^3*psq*s^2*kp^6+75020*qp^2*qsq^3*psq*s^4*kp^4-10120*qp^2*qsq^3*psq*s^6*kp^2-181984*qp^2*qsq^3*psq^2*s*kp^6+660664*qp^2*qsq^3*psq^2*s^3*kp^4-253938*qp^2*qsq^3*psq^2*s^5*kp^2+488532*qp^2*qsq^3*psq^3*s^2*kp^4-688626*qp^2*qsq^3*psq^3*s^4*kp^2+45496*qp^2*qsq^3*psq^4*s*kp^4-535558*qp^2*qsq^3*psq^4*s^3*kp^2-90750*qp^2*qsq^3*psq^5*s^2*kp^2+244076*qp^4*qsq*psq*s^6*kq^2+1024272*qp^4*qsq*psq^2*s^5*kq^2+1608360*qp^4*qsq*psq^3*s^4*kq^2+1120208*qp^4*qsq*psq^4*s^3*kq^2+292044*qp^4*qsq*psq^5*s^2*kq^2-5035008*qp^4*psq*s*kq^4*kp^4+2517504*qp^4*psq*s^3*kq^4*kp^2+97504*qp^4*qsq^2*psq*s*kp^6-359672*qp^4*qsq^2*psq*s^3*kp^4+129064*qp^4*qsq^2*psq*s^5*kp^2-288752*qp^4*qsq^2*psq^2*s^2*kp^4+348292*qp^4*qsq^2*psq^2*s^4*kp^2-28072*qp^4*qsq^2*psq^3*s*kp^4+281136*qp^4*qsq^2*psq^3*s^3*kp^2+56924*qp^4*qsq^2*psq^4*s^2*kp^2+5035008*qp^4*psq^2*s^2*kq^4*kp^2+2517504*qp^4*psq^3*s*kq^4*kp^2+363328*qsq^2*psq*s*kq^4*kp^6-202272*qsq^2*psq*s^3*kq^4*kp^4+28028*qsq^2*psq*s^5*kq^4*kp^2-412720*qsq^2*psq^2*s^2*kq^4*kp^4+112980*qsq^2*psq^2*s^4*kq^4*kp^2-1118352*qsq^2*psq^3*s*kq^4*kp^4+695264*qsq^2*psq^3*s^3*kq^4*kp^2+1058404*qsq^2*psq^4*s^2*kq^4*kp^2+445068*qsq^2*psq^5*s*kq^4*kp^2-872648*qsq^3*psq*s^2*kq^2*kp^6+454398*qsq^3*psq*s^4*kq^2*kp^4-59059*qsq^3*psq*s^6*kq^2*kp^2+157928*qsq^3*psq^2*s*kq^2*kp^6+807266*qsq^3*psq^2*s^3*kq^2*kp^4-220724*qsq^3*psq^2*s^5*kq^2*kp^2+2508042*qsq^3*psq^3*s^2*kq^2*kp^4-1480242*qsq^3*psq^3*s^4*kq^2*kp^2-172890*qsq^3*psq^4*s*kq^2*kp^4-2337364*qsq^3*psq^4*s^3*kq^2*kp^2-985435*qsq^3*psq^5*s^2*kq^2*kp^2+33352*qsq^3*psq^6*s*kq^2*kp^2-30688*qp*qsq^2*psq*s^2*kq^3*kp^5+6328*qp*qsq^2*psq*s^4*kq^3*kp^3-3609408*qp*qsq^2*psq^2*s*kq^3*kp^5+1982560*qp*qsq^2*psq^2*s^3*kq^3*kp^3-266720*qp*qsq^2*psq^2*s^5*kq^3*kp+3333128*qp*qsq^2*psq^3*s^2*kq^3*kp^3-908588*qp*qsq^2*psq^3*s^4*kq^3*kp+1958176*qp*qsq^2*psq^4*s*kq^3*kp^3-1291220*qp*qsq^2*psq^4*s^3*kq^3*kp-911460*qp*qsq^2*psq^5*s^2*kq^3*kp-262108*qp*qsq^2*psq^6*s*kq^3*kp-11088*qp*qsq^3*psq*s*kq*kp^7+10388*qp*qsq^3*psq*s^3*kq*kp^5-1904*qp*qsq^3*psq*s^5*kq*kp^3+2455288*qp*qsq^3*psq^2*s^2*kq*kp^5-1268164*qp*qsq^3*psq^2*s^4*kq*kp^3+162980*qp*qsq^3*psq^2*s^6*kq*kp+118756*qp*qsq^3*psq^3*s*kq*kp^5-2365468*qp*qsq^3*psq^3*s^3*kq*kp^3+603384*qp*qsq^3*psq^3*s^5*kq*kp-1471068*qp*qsq^3*psq^4*s^2*kq*kp^3+917988*qp*qsq^3*psq^4*s^4*kq*kp-28996*qp*qsq^3*psq^5*s*kq*kp^3+677744*qp*qsq^3*psq^5*s^3*kq*kp+200160*qp*qsq^3*psq^6*s^2*kq*kp+144032*qp^2*qsq*psq*s^2*kq^4*kp^4-36008*qp^2*qsq*psq*s^4*kq^4*kp^2+5141664*qp^2*qsq*psq^2*s*kq^4*kp^4-2774792*qp^2*qsq*psq^2*s^3*kq^4*kp^2-5249688*qp^2*qsq*psq^3*s^2*kq^4*kp^2-2510904*qp^2*qsq*psq^4*s*kq^4*kp^2-1846944*qp^2*qsq^2*psq*s*kq^2*kp^6+924408*qp^2*qsq^2*psq*s^3*kq^2*kp^4-114660*qp^2*qsq^2*psq*s^5*kq^2*kp^2-4546960*qp^2*qsq^2*psq^2*s^2*kq^2*kp^4+2721552*qp^2*qsq^2*psq^2*s^4*kq^2*kp^2+876568*qp^2*qsq^2*psq^3*s*kq^2*kp^4+5731240*qp^2*qsq^2*psq^3*s^3*kq^2*kp^2+2803920*qp^2*qsq^2*psq^4*s^2*kq^2*kp^2-109252*qp^2*qsq^2*psq^5*s*kq^2*kp^2+5753088*qp^3*qsq*psq*s*kq^3*kp^5-3020576*qp^3*qsq*psq*s^3*kq^3*kp^3+395576*qp^3*qsq*psq*s^5*kq^3*kp-5369344*qp^3*qsq*psq^2*s^2*kq^3*kp^3+1414352*qp^3*qsq*psq^2*s^4*kq^3*kp-3116256*qp^3*qsq*psq^3*s*kq^3*kp^3+2061472*qp^3*qsq*psq^3*s^3*kq^3*kp+1462192*qp^3*qsq*psq^4*s^2*kq^3*kp+419496*qp^3*qsq*psq^5*s*kq^3*kp-2306496*qp^3*qsq^2*psq*s^2*kq*kp^5+1158208*qp^3*qsq^2*psq*s^4*kq*kp^3-145732*qp^3*qsq^2*psq*s^6*kq*kp-181280*qp^3*qsq^2*psq^2*s*kq*kp^5+2324952*qp^3*qsq^2*psq^2*s^3*kq*kp^3-573564*qp^3*qsq^2*psq^2*s^5*kq*kp+1439680*qp^3*qsq^2*psq^3*s^2*kq*kp^3-897996*qp^3*qsq^2*psq^3*s^4*kq*kp+52712*qp^3*qsq^2*psq^4*s*kq*kp^3-670324*qp^3*qsq^2*psq^4*s^3*kq*kp-200160*qp^3*qsq^2*psq^5*s^2*kq*kp+4049248*qp^4*qsq*psq*s^2*kq^2*kp^4-1988616*qp^4*qsq*psq*s^4*kq^2*kp^2+239712*qp^4*qsq*psq^2*s*kq^2*kp^4-4229032*qp^4*qsq*psq^2*s^3*kq^2*kp^2-2300344*qp^4*qsq*psq^3*s^2*kq^2*kp^2-59928*qp^4*qsq*psq^4*s*kq^2*kp^2)*fscreen(qsq)+1/2522520*qsq^-3*psq^-5*s^-2*(qsq+s-2*kq)^-2*(qsq+s+2*kq)^-2*(-27504*qsq^3*psq^4*s^7-109704*qsq^4*psq^4*s^6-164088*qsq^5*psq^4*s^5-109080*qsq^6*psq^4*s^4-27192*qsq^7*psq^4*s^3+34496*qsq*psq^4*s*kq^8+137760*qsq*psq^4*s^3*kq^6-76636*qsq*psq^4*s^5*kq^4+10010*qsq*psq^4*s^7*kq^2+24294*qp^2*qsq^2*psq^3*s^7+127266*qp^2*qsq^3*psq^3*s^6+236034*qp^2*qsq^4*psq^3*s^5+187446*qp^2*qsq^5*psq^3*s^4+54384*qp^2*qsq^6*psq^3*s^3-11028*qp^4*qsq*psq^2*s^7-314688*qp^4*qsq*s^5*kp^4-59520*qp^4*qsq^2*psq^2*s^6-1258752*qp^4*qsq^2*s^4*kp^4-113148*qp^4*qsq^3*psq^2*s^5-1888128*qp^4*qsq^3*s^3*kp^4-91848*qp^4*qsq^4*psq^2*s^4-1258752*qp^4*qsq^4*s^2*kp^4-314688*qp^4*qsq^5*s*kp^4-27192*qp^4*qsq^5*psq^2*s^3+120448*qp^4*psq^2*s^2*kq^6-62144*qp^4*psq^2*s^4*kq^4+8008*qp^4*psq^2*s^6*kq^2+14784*qsq^2*psq^2*kq^6*kp^4+338368*qsq^2*psq^4*s^2*kq^6-338376*qsq^2*psq^4*s^4*kq^4+64090*qsq^2*psq^4*s^6*kq^2-75240*qsq^3*psq^2*s^5*kp^4+155940*qsq^3*psq^3*s^6*kp^2+17952*qsq^3*psq^4*s*kq^6-870064*qsq^3*psq^4*s^3*kq^4+370420*qsq^3*psq^4*s^5*kq^2-272704*qsq^4*psq^2*s^4*kp^4-3696*qsq^4*psq^2*kq^4*kp^4+582802*qsq^4*psq^3*s^5*kp^2-237496*qsq^4*psq^4*s^2*kq^4+621188*qsq^4*psq^4*s^4*kq^2-367428*qsq^5*psq^2*s^3*kp^4+812766*qsq^5*psq^3*s^4*kp^2-6644*qsq^5*psq^4*s*kq^4+338674*qsq^5*psq^4*s^3*kq^2-217704*qsq^6*psq^2*s^2*kp^4+500886*qsq^6*psq^3*s^3*kp^2+33826*qsq^6*psq^4*s^2*kq^2-47740*qsq^7*psq^2*s*kp^4+114982*qsq^7*psq^3*s^2*kp^2+363328*qsq*psq^2*s*kq^6*kp^4-202272*qsq*psq^2*s^3*kq^4*kp^4+28028*qsq*psq^2*s^5*kq^2*kp^4-872648*qsq*psq^3*s^2*kq^6*kp^2+454398*qsq*psq^3*s^4*kq^4*kp^2-59059*qsq*psq^3*s^6*kq^2*kp^2-138160*qp^2*qsq*psq^3*s^2*kq^6+75020*qp^2*qsq*psq^3*s^4*kq^4-10120*qp^2*qsq*psq^3*s^6*kq^2+354340*qp^2*qsq^2*psq*s^5*kp^4-395690*qp^2*qsq^2*psq^2*s^6*kp^2-181984*qp^2*qsq^2*psq^3*s*kq^6+660664*qp^2*qsq^2*psq^3*s^3*kq^4-253938*qp^2*qsq^2*psq^3*s^5*kq^2+1369392*qp^2*qsq^3*psq*s^4*kp^4-1598632*qp^2*qsq^3*psq^2*s^5*kp^2+488532*qp^2*qsq^3*psq^3*s^2*kq^4-688626*qp^2*qsq^3*psq^3*s^4*kq^2+1982136*qp^2*qsq^4*psq*s^3*kp^4-2417220*qp^2*qsq^4*psq^2*s^4*kp^2+45496*qp^2*qsq^4*psq^3*s*kq^4-535558*qp^2*qsq^4*psq^3*s^3*kq^2+1273456*qp^2*qsq^5*psq*s^2*kp^4-1621304*qp^2*qsq^5*psq^2*s^3*kp^2-90750*qp^2*qsq^5*psq^3*s^2*kq^2+306372*qp^2*qsq^6*psq*s*kp^4-407026*qp^2*qsq^6*psq^2*s^2*kp^2+244076*qp^4*qsq*psq*s^6*kp^2-5035008*qp^4*qsq*s*kq^4*kp^4+97504*qp^4*qsq*psq^2*s*kq^6-359672*qp^4*qsq*psq^2*s^3*kq^4+129064*qp^4*qsq*psq^2*s^5*kq^2+2517504*qp^4*qsq*s^3*kq^2*kp^4+1024272*qp^4*qsq^2*psq*s^5*kp^2-288752*qp^4*qsq^2*psq^2*s^2*kq^4+348292*qp^4*qsq^2*psq^2*s^4*kq^2+5035008*qp^4*qsq^2*s^2*kq^2*kp^4+1608360*qp^4*qsq^3*psq*s^4*kp^2+2517504*qp^4*qsq^3*s*kq^2*kp^4-28072*qp^4*qsq^3*psq^2*s*kq^4+281136*qp^4*qsq^3*psq^2*s^3*kq^2+1120208*qp^4*qsq^4*psq*s^3*kp^2+56924*qp^4*qsq^4*psq^2*s^2*kq^2+292044*qp^4*qsq^5*psq*s^2*kp^2-412720*qsq^2*psq^2*s^2*kq^4*kp^4+112980*qsq^2*psq^2*s^4*kq^2*kp^4+157928*qsq^2*psq^3*s*kq^6*kp^2+807266*qsq^2*psq^3*s^3*kq^4*kp^2-220724*qsq^2*psq^3*s^5*kq^2*kp^2-1118352*qsq^3*psq^2*s*kq^4*kp^4+695264*qsq^3*psq^2*s^3*kq^2*kp^4+2508042*qsq^3*psq^3*s^2*kq^4*kp^2-1480242*qsq^3*psq^3*s^4*kq^2*kp^2+1058404*qsq^4*psq^2*s^2*kq^2*kp^4-172890*qsq^4*psq^3*s*kq^4*kp^2-2337364*qsq^4*psq^3*s^3*kq^2*kp^2+445068*qsq^5*psq^2*s*kq^2*kp^4-985435*qsq^5*psq^3*s^2*kq^2*kp^2+33352*qsq^6*psq^3*s*kq^2*kp^2-30688*qp*qsq*psq^2*s^2*kq^5*kp^3+6328*qp*qsq*psq^2*s^4*kq^3*kp^3-11088*qp*qsq*psq^3*s*kq^7*kp+10388*qp*qsq*psq^3*s^3*kq^5*kp-1904*qp*qsq*psq^3*s^5*kq^3*kp-3609408*qp*qsq^2*psq^2*s*kq^5*kp^3+1982560*qp*qsq^2*psq^2*s^3*kq^3*kp^3-266720*qp*qsq^2*psq^2*s^5*kq*kp^3+2455288*qp*qsq^2*psq^3*s^2*kq^5*kp-1268164*qp*qsq^2*psq^3*s^4*kq^3*kp+162980*qp*qsq^2*psq^3*s^6*kq*kp+3333128*qp*qsq^3*psq^2*s^2*kq^3*kp^3-908588*qp*qsq^3*psq^2*s^4*kq*kp^3+118756*qp*qsq^3*psq^3*s*kq^5*kp-2365468*qp*qsq^3*psq^3*s^3*kq^3*kp+603384*qp*qsq^3*psq^3*s^5*kq*kp+1958176*qp*qsq^4*psq^2*s*kq^3*kp^3-1291220*qp*qsq^4*psq^2*s^3*kq*kp^3-1471068*qp*qsq^4*psq^3*s^2*kq^3*kp+917988*qp*qsq^4*psq^3*s^4*kq*kp-911460*qp*qsq^5*psq^2*s^2*kq*kp^3-28996*qp*qsq^5*psq^3*s*kq^3*kp+677744*qp*qsq^5*psq^3*s^3*kq*kp-262108*qp*qsq^6*psq^2*s*kq*kp^3+200160*qp*qsq^6*psq^3*s^2*kq*kp+144032*qp^2*qsq*psq*s^2*kq^4*kp^4-36008*qp^2*qsq*psq*s^4*kq^2*kp^4-1846944*qp^2*qsq*psq^2*s*kq^6*kp^2+924408*qp^2*qsq*psq^2*s^3*kq^4*kp^2-114660*qp^2*qsq*psq^2*s^5*kq^2*kp^2+5141664*qp^2*qsq^2*psq*s*kq^4*kp^4-2774792*qp^2*qsq^2*psq*s^3*kq^2*kp^4-4546960*qp^2*qsq^2*psq^2*s^2*kq^4*kp^2+2721552*qp^2*qsq^2*psq^2*s^4*kq^2*kp^2-5249688*qp^2*qsq^3*psq*s^2*kq^2*kp^4+876568*qp^2*qsq^3*psq^2*s*kq^4*kp^2+5731240*qp^2*qsq^3*psq^2*s^3*kq^2*kp^2-2510904*qp^2*qsq^4*psq*s*kq^2*kp^4+2803920*qp^2*qsq^4*psq^2*s^2*kq^2*kp^2-109252*qp^2*qsq^5*psq^2*s*kq^2*kp^2+5753088*qp^3*qsq*psq*s*kq^5*kp^3-3020576*qp^3*qsq*psq*s^3*kq^3*kp^3+395576*qp^3*qsq*psq*s^5*kq*kp^3-2306496*qp^3*qsq*psq^2*s^2*kq^5*kp+1158208*qp^3*qsq*psq^2*s^4*kq^3*kp-145732*qp^3*qsq*psq^2*s^6*kq*kp-5369344*qp^3*qsq^2*psq*s^2*kq^3*kp^3+1414352*qp^3*qsq^2*psq*s^4*kq*kp^3-181280*qp^3*qsq^2*psq^2*s*kq^5*kp+2324952*qp^3*qsq^2*psq^2*s^3*kq^3*kp-573564*qp^3*qsq^2*psq^2*s^5*kq*kp-3116256*qp^3*qsq^3*psq*s*kq^3*kp^3+2061472*qp^3*qsq^3*psq*s^3*kq*kp^3+1439680*qp^3*qsq^3*psq^2*s^2*kq^3*kp-897996*qp^3*qsq^3*psq^2*s^4*kq*kp+1462192*qp^3*qsq^4*psq*s^2*kq*kp^3+52712*qp^3*qsq^4*psq^2*s*kq^3*kp-670324*qp^3*qsq^4*psq^2*s^3*kq*kp+419496*qp^3*qsq^5*psq*s*kq*kp^3-200160*qp^3*qsq^5*psq^2*s^2*kq*kp+4049248*qp^4*qsq*psq*s^2*kq^4*kp^2-1988616*qp^4*qsq*psq*s^4*kq^2*kp^2+239712*qp^4*qsq^2*psq*s*kq^4*kp^2-4229032*qp^4*qsq^2*psq*s^3*kq^2*kp^2-2300344*qp^4*qsq^3*psq*s^2*kq^2*kp^2-59928*qp^4*qsq^4*psq*s*kq^2*kp^2)*fscreen(psq)+1/2522520*qsq^-3*psq^-3*s^-2*(qsq+s-2*kq)^-2*(qsq+s+2*kq)^-2*(psq+s-2*kp)^-2*(psq+s+2*kp)^-2*(-2*qp+qsq+psq)^-2*(2*qp+qsq+psq)^-2*(-2*qp+qsq+psq+s-2*kq+2*kp)^-1*(-2*qp+qsq+psq+s+2*kq-2*kp)^-1*(2*qp+qsq+psq+s-2*kq-2*kp)^-1*(2*qp+qsq+psq+s+2*kq+2*kp)^-1*(s^2*(psq^4*(qsq^4*(kp^2*(-730708992*qp^2*kq^10-1104435712*qp^4*kq^8-1883274240*qp^6*kq^6-1379816960*qp^8*kq^4-55404544*qp^10*kq^2)+kp^4*(-15769600*qp^10-767737856*kq^10-5862604800*qp^2*kq^8-8677762048*qp^4*kq^6-8774423552*qp^6*kq^4-1379816960*qp^8*kq^2)+kp^6*(-40910848*qp^8-116561920*kq^8-382855168*qp^2*kq^6-8677762048*qp^4*kq^4-1883274240*qp^6*kq^2)+kp^8*(-12795904*qp^6-116561920*kq^6-5862604800*qp^2*kq^4-1104435712*qp^4*kq^2)+kp^10*(-11083776*qp^4-767737856*kq^4-730708992*qp^2*kq^2)-11083776*qp^4*kq^4*(175/123*qp^6+kq^6+142/123*qp^2*kq^4+454/123*qp^4*kq^2))+qsq^6*(9912320*qp^4*kq^8+33566720*qp^6*kq^6+16941056*qp^8*kq^4+kp^2*(3643136*qp^10+67737856*kq^10+800393856*qp^2*kq^8+1402717440*qp^4*kq^6+1403243776*qp^6*kq^4+221352576*qp^8*kq^2)+kp^4*(191403648*qp^8+1782668416*kq^8+7692261376*qp^2*kq^6+8880148736*qp^4*kq^4+2805042432*qp^6*kq^2)+kp^6*(291458176*qp^6+1576017024*kq^6+7114483712*qp^2*kq^4+4435326976*qp^4*kq^2)+kp^8*(201558400*qp^4+1734651904*kq^4+2578184960*qp^2*kq^2)+kp^10*(144424704*qp^2+440642560*kq^2))+qsq^8*(-64233728*kp^10-6820352*qp^4*kq^6-8284672*qp^6*kq^4+kp^2*(-2732352*qp^8-50803392*kq^8-367595648*qp^2*kq^6-495659712*qp^4*kq^4-182011712*qp^6*kq^2)+kp^4*(-245589760*qp^6-1186649504*kq^6-3357708224*qp^2*kq^4-1833152832*qp^4*kq^2)+kp^6*(-526947232*qp^4-1659735584*kq^4-2539931328*qp^2*kq^2)+kp^8*(-322894848*qp^2-744111872*kq^2))+qsq^9*(kp*(8616160*qp^3*kq^5+7206752*qp^5*kq^3)+kp^3*(108757296*qp*kq^5+39370768*qp^3*kq^3+55524576*qp^5*kq)+kp^5*(-610054208*qp*kq^3-298815808*qp^3*kq)-314314368*qp*kq*kp^7)+qsq^10*(85228672*kp^8+1258752*qp^4*kq^4+kp^2*(683088*qp^6+12700848*kq^6+64507304*qp^2*kq^4+43749768*qp^4*kq^2)+kp^4*(82175848*qp^4+290835640*kq^4+447535856*qp^2*kq^2)+kp^6*(218063200*qp^2+374013216*kq^2))+qsq^11*(kp^3*(-24759584*qp*kq^3-18899816*qp^3*kq)+1851504*qp*kq*kp^5-1462192*qp^3*kq^3*kp)+qsq^12*(-19320384*kp^6+kp^2*(-56924*qp^4-1058404*kq^4-2803920*qp^2*kq^2)+kp^4*(-9073668*qp^2-24348518*kq^2))+237496*qsq^14*kp^4+291192832*qsq^2*kq^2*(2706/17773*qp^6*kq^8-6556/17773*qp^8*kq^6+550/2539*qp^10*kq^4+kp^2*(266079/71092*qp^4*kq^8-337709/71092*qp^6*kq^6+13412/2539*qp^8*kq^4+22087/35546*qp^10*kq^2)+kp^6*(9988/17773*qp^8+kq^8-736263/71092*qp^2*kq^6+770747/142184*qp^4*kq^4+1344547/142184*qp^6*kq^2)+kp^8*(3124/17773*qp^6-2*kq^6+608977/71092*qp^2*kq^4+79706/17773*qp^4*kq^2)+kp^10*(2706/17773*qp^4+kq^4+113633/71092*qp^2*kq^2)+80499/10156*qp^2*kp^4*(2200/80499*qp^8+kq^8-351973/1126986*qp^2*kq^6+371638/187831*qp^4*kq^4+559883/563493*qp^6*kq^2))+1471068*qp*qsq^13*kq*kp^3-30834688*qp^4*kq^6*kp^2*(kp^6+kp^2*(-qp^4+kq^4-4*qp^2*kq^2)+kp^4*(2*qp^2-2*kq^2)+2*qp^2*(qp+kq)^2*(-qp+kq)^2)-48209920*qp*qsq^3*kq^3*kp*(kp^10+543/2140*qp^2*(25/181*qp^8+kq^8+31940/5973*qp^2*kq^6-133510/5973*qp^4*kq^4+25076/5973*qp^6*kq^2)+kp^2*(95971/47080*qp^8+2*kq^8+78907/11770*qp^2*kq^6-661239/5885*qp^4*kq^4-2477479/47080*qp^6*kq^2)+kp^4*(-59471/2140*qp^6-45814/5885*kq^6-15657799/47080*qp^2*kq^4-18872067/47080*qp^4*kq^2)+kp^6*(-313278/5885*qp^4-50415/1177*kq^4-2826713/11770*qp^2*kq^2)+kp^8*(166165/9416*qp^2-34527/5885*kq^2))+12232704*qp*qsq^5*kq*kp*(kp^10+45349/23892*qp^2*kq^8-3566/5973*qp^4*kq^6-5002/1991*qp^6*kq^4+6155/7964*qp^8*kq^2+kp^2*(29951/23892*qp^8+1419091/47784*kq^8-990784/5973*qp^2*kq^6-2398707/7964*qp^4*kq^4-512519/15928*qp^6*kq^2)+kp^4*(-31514/1991*qp^6-19522483/47784*kq^6-41445089/23892*qp^2*kq^4-4894545/7964*qp^4*kq^2)+kp^6*(-97862/1991*qp^4-380609/724*kq^4-3478808/5973*qp^2*kq^2)+kp^8*(149559/7964*qp^2+87519/3982*kq^2))-95280896*qp*qsq^7*kq*kp*(kp^8+125857/744382*qp^2*kq^6+92490/372191*qp^4*kq^4+60077/744382*qp^6*kq^2+kp^2*(138151/744382*qp^6+1701717/744382*kq^6-12282707/1488764*qp^2*kq^4-3379903/1488764*qp^4*kq^2)+kp^4*(-2950354/372191*qp^4-61393843/1488764*kq^4-20187058/372191*qp^2*kq^2)+kp^6*(-3941698/372191*qp^2-21882041/744382*kq^2))+21327872*qp^3*qsq*kq^5*kp*(kp^8+kp^2*(50341/5207*qp^6+11770/5207*kq^6-915/5207*qp^2*kq^4-276492/5207*qp^4*kq^2)+kp^4*(-436614/5207*qp^4-14469/5207*kq^4-1808189/5207*qp^2*kq^2)+kp^6*(-173816/5207*qp^2-643124/5207*kq^2)+11946/5207*qp^2*(qp+kq)*(-qp+kq)*(-25/181*qp^4+kq^4-676/543*qp^2*kq^2)))+psq^5*(qsq^3*(-133744128*qp^4*kq^10+21824000*qp^6*kq^8-97554944*qp^8*kq^6-53597696*qp^10*kq^4+kp^2*(-1205632000*qp^2*kq^10-1096931328*qp^4*kq^8-2571853312*qp^6*kq^6-1180172288*qp^8*kq^4-65331712*qp^10*kq^2)+kp^4*(-855522304*kq^10-2949976576*qp^2*kq^8-5529609728*qp^4*kq^6-5137596416*qp^6*kq^4-469124096*qp^8*kq^2)+kp^6*(729921024*kq^8-2627026432*qp^2*kq^6-7349979136*qp^4*kq^4-429687808*qp^6*kq^2)+kp^8*(-960171008*kq^6-3577723392*qp^2*kq^4-748225536*qp^4*kq^2)+kp^10*(-290306560*kq^4-97147392*qp^2*kq^2))+qsq^5*(23701504*qp^2*kq^10+168469632*qp^4*kq^8+104509568*qp^6*kq^6+79075456*qp^8*kq^4+8302848*qp^10*kq^2+kp^2*(8302848*qp^10+282250880*kq^10+2136015872*qp^2*kq^8+3738736000*qp^4*kq^6+2499919744*qp^6*kq^4+319637504*qp^8*kq^2)+kp^4*(79075456*qp^8+2550315008*kq^8+9462522112*qp^2*kq^6+9990142464*qp^4*kq^4+2499919744*qp^6*kq^2)+kp^6*(104509568*qp^6+1595079936*kq^6+9462522112*qp^2*kq^4+3738736000*qp^4*kq^2)+kp^8*(168469632*qp^4+2550315008*kq^4+2136015872*qp^2*kq^2)+kp^10*(23701504*qp^2+282250880*kq^2))+qsq^7*(-49865472*kp^10-32226048*qp^2*kq^8-82007520*qp^4*kq^6-44693664*qp^6*kq^4-8824128*qp^8*kq^2+kp^2*(-20096832*qp^8-361877728*kq^8-1537933312*qp^2*kq^6-1815613152*qp^4*kq^4-426508128*qp^6*kq^2)+kp^4*(-301488064*qp^6-2659723136*kq^6-6220134976*qp^2*kq^4-2920421152*qp^4*kq^2)+kp^6*(-451251424*qp^4-2944795296*kq^4-3626059200*qp^2*kq^2)+kp^8*(-324621696*qp^2-1145499328*kq^2))+qsq^8*(kp*(32164224*qp*kq^7+26894624*qp^3*kq^5+283552*qp^5*kq^3+4413696*qp^7*kq)+kp^3*(-312417536*qp*kq^5-426017648*qp^3*kq^3-32646112*qp^5*kq)+kp^5*(-1708085424*qp*kq^3-655058112*qp^3*kq)-323133552*qp*kq*kp^7)+qsq^9*(142328064*kp^8+11668992*qp^2*kq^6+13782392*qp^4*kq^4+2855280*qp^6*kq^2+kp^2*(9943632*qp^6+143783784*kq^6+404942656*qp^2*kq^4+216645152*qp^4*kq^2)+kp^4*(228314952*qp^4+919382400*kq^4+1123889040*qp^2*kq^2)+kp^6*(356214976*qp^2+803544464*kq^2))+qsq^10*(kp*(-9393720*qp*kq^5-6388624*qp^3*kq^3-1752672*qp^5*kq)+kp^3*(-7069336*qp*kq^3-26129272*qp^3*kq)+89493996*qp*kq*kp^5)+qsq^11*(-54927200*kp^6-1273456*qp^2*kq^4-292044*qp^4*kq^2+kp^2*(-1722588*qp^4-21680498*kq^4-32505660*qp^2*kq^2)+kp^4*(-46564680*qp^2-107741180*kq^2))+qsq^13*(2382240*kp^4+kp^2*(90750*qp^2+985435*kq^2))+72798208*qsq*kq^4*(25429/35546*qp^6*kq^6-23999/17773*qp^8*kq^4+22569/35546*qp^10*kq^2+kp^2*(8123/5078*qp^10+140855/17773*qp^4*kq^6-372417/35546*qp^6*kq^4+135117/17773*qp^8*kq^2)+kp^6*(46425/35546*qp^6+kq^6-626123/35546*qp^2*kq^4+169181/17773*qp^4*kq^2)+kp^8*(125585/35546*qp^4-2*kq^4+515993/35546*qp^2*kq^2)+kp^10*(141/5078*qp^2+kq^2)+383139/35546*qp^2*kp^4*(283433/383139*qp^6+kq^6-588229/383139*qp^2*kq^4+437411/383139*qp^4*kq^2))-123338752*qp^5*kq^7*kp^3*(2*qp^2+kp^2)-19392512*qp*qsq^2*kq^3*kp*(kp^2*(17464/9469*qp^8+23540/9469*kq^8+374933/18938*qp^2*kq^6-3277324/9469*qp^4*kq^4-1123251/18938*qp^6*kq^2)+kp^4*(-65282/9469*qp^6-34713/9469*kq^6-330648/557*qp^2*kq^4-5230393/18938*qp^4*kq^2)+kp^6*(-16090/9469*qp^4-725674/9469*kq^4-85231/1114*qp^2*kq^2)+kp^8*(43204/9469*qp^2+kq^2)+35838/9469*qp^2*kq^2*(3151/35838*qp^6+kq^6+2216/5973*qp^2*kq^4-97754/17919*qp^4*kq^2))+363287296*qp*qsq^4*kq*kp*(47784/1419091*kq^2*(29951/23892*qp^8+kq^8+149559/7964*qp^2*kq^6-97862/1991*qp^4*kq^4-31514/1991*qp^6*kq^2)+kp^2*(36930/1419091*qp^8+1050228/1419091*kq^8-27830464/1419091*qp^2*kq^6-29367270/1419091*qp^4*kq^4-1537557/1419091*qp^6*kq^2)+kp^4*(-120048/1419091*qp^6-25120194/1419091*kq^6-82890178/1419091*qp^2*kq^4-14392242/1419091*qp^4*kq^2)+kp^6*(-28528/1419091*qp^4-19522483/1419091*kq^4-7926272/1419091*qp^2*kq^2)+kp^8*(90698/1419091*qp^2+kq^2))-98756800*qp*qsq^6*kq*kp*(37848/1543075*qp^8+621078/1543075*kq^8+kp^8+1289468/1543075*qp^2*kq^6-3187062/1543075*qp^4*kq^4+137752/1543075*qp^6*kq^2+kp^2*(-318314/1543075*qp^6-13033066/1543075*kq^6-67133158/1543075*qp^2*kq^4-22032998/1543075*qp^4*kq^2)+kp^4*(-8088119/1543075*qp^4-117614172/1543075*kq^4-4418400/61723*qp^2*kq^2)+kp^6*(-5443221/1543075*qp^2-41097902/1543075*kq^2))+6046184*qp*qsq^12*kq*kp*(25020/755773*qp^2+227865/1511546*kq^2+kp^2))+psq^6*(qsq^4*(144424704*qp^2*kq^10+201558400*qp^4*kq^8+291458176*qp^6*kq^6+191403648*qp^8*kq^4+3643136*qp^10*kq^2+67737856*kq^2*kp^10+kp^2*(440642560*kq^10+2578184960*qp^2*kq^8+4435326976*qp^4*kq^6+2805042432*qp^6*kq^4+221352576*qp^8*kq^2)+kp^4*(16941056*qp^8+1734651904*kq^8+7114483712*qp^2*kq^6+8880148736*qp^4*kq^4+1403243776*qp^6*kq^2)+kp^6*(33566720*qp^6+1576017024*kq^6+7692261376*qp^2*kq^4+1402717440*qp^4*kq^2)+kp^8*(9912320*qp^4+1782668416*kq^4+800393856*qp^2*kq^2))+qsq^6*(-13933056*kq^10-13933056*kp^10-162676352*qp^2*kq^8-228847168*qp^4*kq^6-189770880*qp^6*kq^4-25654336*qp^8*kq^2+kp^2*(-25654336*qp^8-925018528*kq^8-3201867328*qp^2*kq^6-3067266848*qp^4*kq^4-638390272*qp^6*kq^2)+kp^4*(-189770880*qp^6-3478012224*kq^6-7300197440*qp^2*kq^4-3067266848*qp^4*kq^2)+kp^6*(-228847168*qp^4-3478012224*kq^4-3201867328*qp^2*kq^2)+kp^8*(-162676352*qp^2-925018528*kq^2))+qsq^8*(10449792*kq^8+127007936*kp^8+69102288*qp^2*kq^6+72149288*qp^4*kq^4+21253488*qp^6*kq^2+kp^2*(35545792*qp^6+527366128*kq^6+1175347728*qp^2*kq^4+481963512*qp^4*kq^2)+kp^4*(291063680*qp^4+1733517528*kq^4+1747673864*qp^2*kq^2)+kp^6*(353918496*qp^2+1107542504*kq^2))+qsq^9*(kp*(-24765116*qp*kq^5-7324920*qp^3*kq^3-7983072*qp^5*kq)+kp^3*(166033304*qp*kq^3+32327328*qp^3*kq)+196104208*qp*kq*kp^5)+qsq^10*(-2612448*kq^6-96608528*kp^6-10993040*qp^2*kq^4-5395004*qp^4*kq^2+kp^2*(-12171588*qp^4-111451650*kq^4-127869512*qp^2*kq^2)+kp^4*(-111125048*qp^2-271282958*kq^2))+qsq^12*(217704*kq^4+9793892*kp^4+407026*qp^2*kq^2+kp^2*(1357438*qp^2+7769988*kq^2))-33826*qsq^14*kp^2+30834688*qp^4*kq^6*(kp^6+kp^2*(qp^4+1/2*kq^4-1/2*qp^2*kq^2)+kp^4*(qp^2-1/2*kq^2)+1/4*qp^2*(qp+kq)^2*(-qp+kq)^2)-26414080*qsq^2*kq^2*(kq^2*kp^10+kp^2*(2039/67*qp^2*kq^8-151086/25795*qp^4*kq^6+36418/385*qp^6*kq^4+882309/51590*qp^8*kq^2)+kp^4*(6016/2345*qp^8+7759/469*kq^8+91403/51590*qp^2*kq^6+10314621/51590*qp^4*kq^4+2361589/25795*qp^6*kq^2)+kp^6*(2384/469*qp^6-105536/5159*kq^6+568167/5159*qp^2*kq^4+1847504/25795*qp^4*kq^2)+kp^8*(704/469*qp^4+134166/5159*kq^4+200309/10318*qp^2*kq^2)+177444/25795*qp^4*kq^2*(18047/177444*qp^6+kq^6-437431/354888*qp^2*kq^4+516277/354888*qp^4*kq^2))-200160*qp*qsq^13*kq*kp-1304576*qp*qsq*kq^5*kp*(1758/91*qp^8+kp^8+5973/637*qp^2*kq^6+11735/637*qp^4*kq^4-68746/637*qp^6*kq^2+kp^2*(3184/637*qp^6+2579/49*qp^2*kq^4-976193/637*qp^4*kq^2)+kp^4*(-304004/637*qp^4+229/91*kq^4-1463146/637*qp^2*kq^2)+kp^6*(33471/637*qp^2-26694/91*kq^2))+148822016*qp*qsq^3*kq^3*kp*(8153/72667*qp^8+11946/72667*kq^8+kp^8+529101/581336*qp^2*kq^6-3747717/581336*qp^4*kq^4-559897/290668*qp^6*kq^2+kp^2*(-53/72667*qp^6+325279/290668*kq^6-7202375/145334*qp^2*kq^4-2451459/72667*qp^4*kq^2)+kp^4*(-2082387/290668*qp^4-9002597/290668*kq^4-17499815/290668*qp^2*kq^2)+kp^6*(552297/290668*qp^2-2810579/290668*kq^2))-39748992*qp*qsq^5*kq*kp*(6308/103513*qp^8+1543075/621078*kq^8+kp^8-1814407/207026*qp^2*kq^6-8088119/621078*qp^4*kq^4-159157/310539*qp^6*kq^2+kp^2*(68876/310539*qp^6-20548951/310539*kq^6-18410000/103513*qp^2*kq^4-11016499/310539*qp^4*kq^2)+kp^4*(-531177/103513*qp^4-19602362/103513*kq^4-33566579/310539*qp^2*kq^2)+kp^6*(644734/310539*qp^2-6516533/310539*kq^2))-83557376*qp*qsq^7*kq*kp*(-20607/326396*qp^6-2023545/2611168*kq^6+kp^6+3870245/2611168*qp^2*kq^4+30399/186512*qp^4*kq^2+kp^2*(159811/163198*qp^4+47512429/2611168*kq^4+40167223/2611168*qp^2*kq^2)+kp^4*(8167475/1305584*qp^2+17891871/652792*kq^2))+5805200*qp*qsq^11*kq*kp*(156534/362825*qp^2+274521/362825*kq^2+kp^2))+psq^7*(qsq^3*(186410240*qp^2*kq^10+110727296*qp^4*kq^8+426934528*qp^6*kq^6+118804096*qp^8*kq^4+kp^2*(320804608*kq^10+1308071552*qp^2*kq^8+3170597376*qp^4*kq^6+1205345024*qp^6*kq^4+69471360*qp^8*kq^2)+kp^4*(553644544*kq^8+4437161856*qp^2*kq^6+4099484288*qp^4*kq^4+238456576*qp^6*kq^2)+kp^6*(1193195264*kq^6+2852230272*qp^2*kq^4+356743424*qp^4*kq^2)+kp^8*(506075136*kq^4+132568704*qp^2*kq^2))+qsq^4*(kp*(-95280896*qp*kq^9+1009074688*qp^3*kq^7+755290624*qp^5*kq^5-17683328*qp^7*kq^3)+kp^3*(2800901248*qp*kq^7+5167886848*qp^3*kq^5+216313792*qp^5*kq^3-7689856*qp^7*kq)+kp^5*(3929205952*qp*kq^5+786093248*qp^3*kq^3-23677440*qp^5*kq)+kp^7*(-217819776*qp*kq^3-16109696*qp^3*kq))+qsq^5*(-49865472*kq^10-324621696*qp^2*kq^8-451251424*qp^4*kq^6-301488064*qp^6*kq^4-20096832*qp^8*kq^2+kp^2*(-8824128*qp^8-1145499328*kq^8-3626059200*qp^2*kq^6-2920421152*qp^4*kq^4-426508128*qp^6*kq^2)+kp^4*(-44693664*qp^6-2944795296*kq^6-6220134976*qp^2*kq^4-1815613152*qp^4*kq^2)+kp^6*(-82007520*qp^4-2659723136*kq^4-1537933312*qp^2*kq^2)+kp^8*(-32226048*qp^2-361877728*kq^2))+qsq^7*(57801792*kq^8+57801792*kp^8+208124400*qp^2*kq^6+199457768*qp^4*kq^4+39489472*qp^6*kq^2+kp^2*(39489472*qp^6+985441840*kq^6+1822514928*qp^2*kq^4+597647952*qp^4*kq^2)+kp^4*(199457768*qp^4+2125523072*kq^4+1822514928*qp^2*kq^2)+kp^6*(208124400*qp^2+985441840*kq^2))+qsq^8*(kp*(30588592*qp*kq^5+34103384*qp^3*kq^3-4797888*qp^5*kq)+kp^3*(388252200*qp*kq^3+77498336*qp^3*kq)+162117828*qp*kq*kp^5)+qsq^9*(-21390832*kq^6-104218896*kp^6-48219776*qp^2*kq^4-20479620*qp^4*kq^2+kp^2*(-29968852*qp^4-283808892*kq^4-254376068*qp^2*kq^2)+kp^4*(-146462132*qp^2-425909708*kq^2))+qsq^11*(2974172*kq^4+22206444*kp^4+3263442*qp^2*kq^2+kp^2*(6157590*qp^2+26957356*kq^2))+qsq^13*(-114982*kq^2-317938*kp^2)-143858176*qsq*kq^4*(kp^4*(453945/280973*qp^6+23803/40139*kq^6-30363/40139*qp^2*kq^4+220335/40139*qp^4*kq^2)+kp^6*(18649/25543*qp^4-30960/40139*kq^4+1041857/280973*qp^2*kq^2)+kp^8*(925/40139*qp^2+kq^2)+4357/3649*qp^2*kp^2*(34323/47927*qp^6+kq^6-36803/47927*qp^2*kq^4+862863/335489*qp^4*kq^2)+13719/40139*qp^4*kq^2*(175027/96033*qp^4+kq^4-56092/32011*qp^2*kq^2))-751872*qp*qsq^12*kq*kp+61669376*qp^5*kq^7*kp*(1/2*qp^2+kp^2)+104288256*qp*qsq^2*kq^3*kp*(1991/16974*kq^2*(-99485/23892*qp^6+kq^6+25326/1991*qp^2*kq^4-575403/7964*qp^4*kq^2)+kp^2*(50749/203688*qp^6+112813/101844*kq^6-2275117/67896*qp^2*kq^4-204073/45264*qp^4*kq^2)+kp^4*(80863/101844*qp^4-1292015/67896*kq^4-97165/17712*qp^2*kq^2)+kp^6*(39415/67896*qp^2+kq^2))+64753440*qp*qsq^6*kq*kp*(54952/674515*qp^6-2611168/2023545*kq^6+kp^6-3266990/404709*qp^2*kq^4-2556976/2023545*qp^4*kq^2+kp^2*(-141862/674515*qp^4-23855828/674515*kq^4-40167223/2023545*qp^2*kq^2)+kp^4*(-2473/1293*qp^2-47512429/2023545*kq^2))-9396384*qp*qsq^10*kq*kp*(-47151/97879*qp^2-25653/97879*kq^2+kp^2))+psq^8*(qsq^2*(80769280*qp^2*kq^10-10691968*qp^4*kq^8+314930688*qp^6*kq^6+13860096*qp^8*kq^4+19810560*kq^4*kp^8+kp^2*(109995776*kq^10+240601728*qp^2*kq^8+1528226944*qp^4*kq^6+364214784*qp^6*kq^4)+kp^4*(89028224*kq^8+1737759488*qp^2*kq^6+783820672*qp^4*kq^4+33138688*qp^6*kq^2)+kp^6*(486960000*kq^6+329853184*qp^2*kq^4+27281408*qp^4*kq^2))+qsq^4*(-64233728*kq^10-322894848*qp^2*kq^8-526947232*qp^4*kq^6-245589760*qp^6*kq^4-2732352*qp^8*kq^2-50803392*kq^2*kp^8+kp^2*(-744111872*kq^8-2539931328*qp^2*kq^6-1833152832*qp^4*kq^4-182011712*qp^6*kq^2)+kp^4*(-8284672*qp^6-1659735584*kq^6-3357708224*qp^2*kq^4-495659712*qp^4*kq^2)+kp^6*(-6820352*qp^4-1186649504*kq^4-367595648*qp^2*kq^2))+qsq^6*(127007936*kq^8+10449792*kp^8+353918496*qp^2*kq^6+291063680*qp^4*kq^4+35545792*qp^6*kq^2+kp^2*(21253488*qp^6+1107542504*kq^6+1747673864*qp^2*kq^4+481963512*qp^4*kq^2)+kp^4*(72149288*qp^4+1733517528*kq^4+1175347728*qp^2*kq^2)+kp^6*(69102288*qp^2+527366128*kq^2))+qsq^7*(kp*(162117828*qp*kq^5+77498336*qp^3*kq^3-4797888*qp^5*kq)+kp^3*(388252200*qp*kq^3+34103384*qp^3*kq)+30588592*qp*kq*kp^5)+qsq^8*(-65596048*kq^6-65596048*kp^6-111816820*qp^2*kq^4-34839588*qp^4*kq^2+kp^2*(-34839588*qp^4-433506790*kq^4-312416592*qp^2*kq^2)+kp^4*(-111816820*qp^2-433506790*kq^2))+qsq^10*(12359540*kq^4+30437000*kp^4+9977946*qp^2*kq^2+kp^2*(13278006*qp^2+53666492*kq^2))+qsq^12*(-723718*kq^2-1197282*kp^2)-11563008*qp^4*kq^6*(1/2*qp^4+1/6*kq^4+kp^4+kp^2*(qp^2+1/3*kq^2))-957120*qp*qsq^11*kq*kp+1143296*qp*qsq*kq^5*kp*(8565/203*qp^6+kp^6+73823/4466*qp^2*kq^4-573709/4466*qp^4*kq^2+kp^2*(145807/4466*qp^4+171/58*kq^4-1127089/2233*qp^2*kq^2)+kp^4*(96363/4466*qp^2-17775/58*kq^2))-118701696*qp*qsq^3*kq^3*kp*(80903/309119*qp^6+537965/927357*kq^6+kp^6-14107537/1854714*qp^2*kq^4-1682609/618238*qp^4*kq^2+kp^2*(-207983/1854714*qp^4-3783619/309119*kq^4-20739907/1854714*qp^2*kq^2)+kp^4*(1222769/1854714*qp^2-10173983/1854714*kq^2))+32164224*qp*qsq^5*kq*kp*(11494/83761*qp^6-6731949/670088*kq^6+kp^6-3411761/167522*qp^2*kq^4-1020191/1005132*qp^4*kq^2+kp^2*(8861/1005132*qp^4-35585113/670088*kq^4-26626103/2010264*qp^2*kq^2)+kp^4*(840457/1005132*qp^2-2440762/251283*kq^2))-22966576*qp*qsq^9*kq*kp*(-153618/1435411*qp^2+1669787/2870822*kq^2+kp^2))+psq^9*(qsq*(7580416*qp^2*kq^10-5362944*qp^4*kq^8+38350976*qp^6*kq^6+kp^2*(15320704*kq^10+20018944*qp^2*kq^8+152827520*qp^4*kq^6+39672192*qp^6*kq^4)+kp^4*(16124416*kq^8+151172224*qp^2*kq^6+36809600*qp^4*kq^4)+kp^6*(72241792*kq^6+1278592*qp^2*kq^4))+qsq^2*(kp*(-33154944*qp*kq^9+279599744*qp^3*kq^7-73638400*qp^5*kq^5)+kp^3*(407597952*qp*kq^7-112299968*qp^3*kq^5-25905408*qp^5*kq^3)+kp^5*(-131079680*qp*kq^5-31835904*qp^3*kq^3))+qsq^3*(-34714368*kq^10-152874752*qp^2*kq^8-361682336*qp^4*kq^6-57168992*qp^6*kq^4+kp^2*(-253856608*kq^8-1191798528*qp^2*kq^6-579653536*qp^4*kq^4-22485984*qp^6*kq^2)+kp^4*(-600597696*kq^6-867153056*qp^2*kq^4-64886720*qp^4*kq^2)+kp^6*(-238733760*kq^4-48069216*qp^2*kq^2))+qsq^4*(kp*(-314314368*qp*kq^7-298815808*qp^3*kq^5+55524576*qp^5*kq^3)+kp^3*(-610054208*qp*kq^5+39370768*qp^3*kq^3+7206752*qp^5*kq)+kp^5*(108757296*qp*kq^3+8616160*qp^3*kq))+qsq^5*(142328064*kq^8+356214976*qp^2*kq^6+228314952*qp^4*kq^4+9943632*qp^6*kq^2+kp^2*(2855280*qp^6+803544464*kq^6+1123889040*qp^2*kq^4+216645152*qp^4*kq^2)+kp^4*(13782392*qp^4+919382400*kq^4+404942656*qp^2*kq^2)+kp^6*(11668992*qp^2+143783784*kq^2))+qsq^6*(kp*(196104208*qp*kq^5+32327328*qp^3*kq^3-7983072*qp^5*kq)+kp^3*(166033304*qp*kq^3-7324920*qp^3*kq)-24765116*qp*kq*kp^5)+qsq^7*(-104218896*kq^6-21390832*kp^6-146462132*qp^2*kq^4-29968852*qp^4*kq^2+kp^2*(-20479620*qp^4-425909708*kq^4-254376068*qp^2*kq^2)+kp^4*(-48219776*qp^2-283808892*kq^2))+qsq^9*(25482776*kq^4+25482776*kp^4+15508634*qp^2*kq^2+kp^2*(15508634*qp^2+66987378*kq^2))+qsq^11*(-1927686*kq^2-2401250*kp^2)-7708672*qp^5*kq^7*kp-513120*qp*qsq^10*kq*kp-13358296*qp*qsq^8*kq*kp*(-307236/1669787*qp^2+2870822/1669787*kq^2+kp^2))+psq^10*(qsq^2*(-6524160*kq^10-28344192*qp^2*kq^8-101854112*qp^4*kq^6-3465024*qp^6*kq^4-4952640*kq^4*kp^6+kp^2*(-47924896*kq^8-309560576*qp^2*kq^6-83834784*qp^4*kq^4)+kp^4*(-128197312*kq^6-75874208*qp^2*kq^4-5035008*qp^4*kq^2))+qsq^4*(85228672*kq^8+218063200*qp^2*kq^6+82175848*qp^4*kq^4+683088*qp^6*kq^2+12700848*kq^2*kp^6+kp^2*(374013216*kq^6+447535856*qp^2*kq^4+43749768*qp^4*kq^2)+kp^4*(1258752*qp^4+290835640*kq^4+64507304*qp^2*kq^2))+qsq^6*(-96608528*kq^6-2612448*kp^6-111125048*qp^2*kq^4-12171588*qp^4*kq^2+kp^2*(-5395004*qp^4-271282958*kq^4-127869512*qp^2*kq^2)+kp^4*(-10993040*qp^2-111451650*kq^2))+qsq^8*(30437000*kq^4+12359540*kp^4+13278006*qp^2*kq^2+kp^2*(9977946*qp^2+53666492*kq^2))+qsq^10*(-2807030*kq^2-2807030*kp^2)+1927168*qp^4*kq^6*(3/4*qp^2+1/2*kq^2+kp^2)-513120*qp*qsq^9*kq*kp-327040*qp*qsq*kq^5*kp*(22116/365*qp^4+1269/730*kq^4+kp^4-28871/511*qp^2*kq^2+kp^2*(153148/2555*qp^2-13071/73*kq^2))+34459840*qp*qsq^3*kq^3*kp*(195441/538435*qp^4-1834814/538435*kq^4+kp^4+75919/538435*qp^2*kq^2+kp^2*(386421/538435*qp^2-69063/107687*kq^2))-9393720*qp*qsq^5*kq*kp*(73028/391405*qp^4-7457833/782810*kq^4+kp^4+3266159/1174215*qp^2*kq^2+kp^2*(798578/1174215*qp^2+883667/1174215*kq^2))+2462688*qp*qsq^7*kq*kp*(15717/8551*qp^2-97879/25653*kq^2+kp^2))+psq^11*(qsq*(-111104*kq^10-441984*qp^2*kq^8-5261728*qp^4*kq^6+kp^2*(-6625024*kq^8-15094624*qp^2*kq^6-4049248*qp^4*kq^4)+kp^4*(-13697376*kq^6-144032*qp^2*kq^4))+qsq^2*(kp*(-10791168*qp*kq^7+31515104*qp^3*kq^5)+kp^3*(36376064*qp*kq^5+5369344*qp^3*kq^3))+qsq^3*(25153472*kq^8+75486240*qp^2*kq^6+9658584*qp^4*kq^4+kp^2*(100543568*kq^6+83484264*qp^2*kq^4+2300344*qp^4*kq^2)+kp^4*(42621952*kq^4+5249688*qp^2*kq^2))+qsq^4*(kp*(1851504*qp*kq^5-18899816*qp^3*kq^3)+kp^3*(-24759584*qp*kq^3-1462192*qp^3*kq))+qsq^5*(-54927200*kq^6-46564680*qp^2*kq^4-1722588*qp^4*kq^2+kp^2*(-292044*qp^4-107741180*kq^4-32505660*qp^2*kq^2)+kp^4*(-1273456*qp^2-21680498*kq^2))+qsq^7*(22206444*kq^4+2974172*kp^4+6157590*qp^2*kq^2+kp^2*(3263442*qp^2+26957356*kq^2))+qsq^9*(-2401250*kq^2-1927686*kp^2)-957120*qp*qsq^8*kq*kp+4392336*qp*qsq^6*kq*kp*(52178/91507*qp^2+362825/274521*kq^2+kp^2))+psq^12*(-120448*qp^4*kq^6+qsq^2*(2555712*kq^8+11017648*qp^2*kq^6+288752*qp^4*kq^4+412720*kq^4*kp^4+kp^2*(12563608*kq^6+4546960*qp^2*kq^4))+qsq^4*(-19320384*kq^6-9073668*qp^2*kq^4-56924*qp^4*kq^2-1058404*kq^2*kp^4+kp^2*(-24348518*kq^4-2803920*qp^2*kq^2))+qsq^6*(9793892*kq^4+217704*kp^4+1357438*qp^2*kq^2+kp^2*(407026*qp^2+7769988*kq^2))+qsq^8*(-1197282*kq^2-723718*kp^2)-751872*qp*qsq^7*kq*kp+30688*qp*qsq*kq^5*kp*(72078/959*qp^2-45/2*kq^2+kp^2)-3333128*qp*qsq^3*kq^3*kp*(179960/416641*qp^2+2537853/833282*kq^2+kp^2)+911460*qp*qsq^5*kq*kp*(3336/15191*qp^2+1511546/227865*kq^2+kp^2))+psq^13*(qsq*(-41216*kq^8+138160*qp^2*kq^6+872648*kq^6*kp^2)+qsq^3*(-3938848*kq^6-488532*qp^2*kq^4-2508042*kq^4*kp^2)+qsq^5*(2382240*kq^4+90750*qp^2*kq^2+985435*kq^2*kp^2)+qsq^7*(-317938*kq^2-114982*kp^2)-2455288*qp*qsq^2*kq^5*kp+1471068*qp*qsq^4*kq^3*kp-200160*qp*qsq^6*kq*kp)+psq^14*(-338368*qsq^2*kq^6+237496*qsq^4*kq^4-33826*qsq^6*kq^2)+289259520*psq^2*kp^2*(qsq^4*(kp^4*(70/321*qp^10+17773/17655*kq^10+608977/70620*qp^2*kq^8+770747/141240*qp^4*kq^6+185819/11770*qp^6*kq^4+93884/17655*qp^8*kq^2)+kp^6*(-596/1605*qp^8-35546/17655*kq^8-22311/2140*qp^2*kq^6-351973/141240*qp^4*kq^4-337709/70620*qp^6*kq^2)+kp^8*(82/535*qp^6+17773/17655*kq^6+187831/23540*qp^2*kq^4+8063/2140*qp^4*kq^2)+82/535*qp^4*kq^4*(175/123*qp^6+kq^6+142/123*qp^2*kq^4+454/123*qp^4*kq^2)+113633/70620*qp^2*kq^2*kp^2*(3398/8741*qp^8+kq^8+318824/113633*qp^2*kq^6+1344547/227266*qp^4*kq^4+559883/113633*qp^6*kq^2))+qsq^6*(kp^2*(-18047/282480*qp^10-469/5136*kq^10-200309/112992*qp^2*kq^8-115469/17655*qp^4*kq^6-2361589/282480*qp^6*kq^4-294103/188320*qp^8*kq^2)+kp^4*(-516277/564960*qp^8-22361/9416*kq^8-189389/18832*qp^2*kq^6-3438207/188320*qp^4*kq^4-1220003/141240*qp^6*kq^2)+kp^6*(437431/564960*qp^6+6596/3531*kq^6-91403/564960*qp^2*kq^4+25181/47080*qp^4*kq^2)+kp^8*(-14787/23540*qp^4-7759/5136*kq^4-14273/5136*qp^2*kq^2)-44/321*qp^4*kq^4*(94/55*qp^4+kq^4+149/44*qp^2*kq^2))+qsq^8*(1211/12840*qp^4*kq^6+1471/12840*qp^6*kq^4+kp^2*(18047/376640*qp^8+469/6848*kq^8+1288489/1129920*qp^2*kq^6+6123599/2259840*qp^4*kq^4+237119/188320*qp^6*kq^2)+kp^4*(205033/188320*qp^6+253625/150656*kq^6+6788123/1129920*qp^2*kq^4+11939273/2259840*qp^4*kq^2)+kp^6*(-83531/2259840*qp^4+695533/2259840*kq^4+626567/753280*qp^2*kq^2)+kp^8*(63101/225984*qp^2+39061/102720*kq^2))+qsq^10*(-1699/75328*kp^8-149/8560*qp^4*kq^4+kp^2*(-18047/1506560*qp^6-469/27392*kq^6-2371069/9039360*qp^2*kq^4-79389/273920*qp^4*kq^2)+kp^4*(-3182941/9039360*qp^4-2003083/4519680*kq^4-1209221/1129920*qp^2*kq^2)+kp^6*(-73813/753280*qp^2-1497653/9039360*kq^2))-5287/4519680*qsq^14*kp^4+13311/1506560*qsq^12*kp^2*(18047/159732*qp^4+25795/159732*kq^4+kp^4+284185/159732*qp^2*kq^2+kp^2*(688603/159732*qp^2+1570451/319464*kq^2))-27901/3287040*qp*qsq^13*kq*kp^3-71092/17655*qp^2*qsq^2*kq^2*(2706/17773*qp^4*kq^8-6556/17773*qp^6*kq^6+550/2539*qp^8*kq^4+kp^4*(550/2539*qp^8+kq^8-52321/71092*qp^2*kq^6-43079/71092*qp^4*kq^4+31879/20312*qp^6*kq^2)+kp^6*(-6556/17773*qp^6-2*kq^6-52321/71092*qp^2*kq^4-194017/142184*qp^4*kq^2)+kp^8*(2706/17773*qp^4+kq^4+19581/17773*qp^2*kq^2)+19581/17773*qp^2*kq^2*kp^2*(4435/13054*qp^6+kq^6-194017/156648*qp^2*kq^4+223153/156648*qp^4*kq^2))-1/6*qp*qsq^5*kq*kp*(kp^2*(3151/23540*qp^8+9469/23540*kq^8-1448927/47080*qp^2*kq^6-5230393/47080*qp^4*kq^4-1123251/47080*qp^6*kq^2)+kp^4*(-48877/5885*qp^6-3391/110*kq^6-1405254/5885*qp^2*kq^4-819331/5885*qp^4*kq^2)+kp^6*(3324/5885*qp^4-34713/23540*kq^4+374933/47080*qp^2*kq^2)+kp^8*(1629/1070*qp^2+kq^2)+10801/5885*qp^2*kq^2*(4366/10801*qp^6+kq^6-8045/21602*qp^2*kq^4-4663/3086*qp^4*kq^2))+181/4280*qp*qsq^7*kq*kp*(kp^8+39415/7964*qp^2*kq^6+80863/11946*qp^4*kq^4+50749/23892*qp^6*kq^2+kp^2*(-99485/23892*qp^6+16974/1991*kq^6-2234795/47784*qp^2*kq^4-612219/15928*qp^4*kq^2)+kp^4*(-575403/7964*qp^4-1292015/7964*kq^4-2275117/7964*qp^2*kq^2)+kp^6*(25326/1991*qp^2+112813/11946*kq^2))-86341/753280*qp*qsq^9*kq*kp*(kp^6+82906/86341*qp^2*kq^4+67462/86341*qp^4*kq^2+kp^2*(575300/259023*qp^4+1024060/259023*kq^4+1754687/518046*qp^2*kq^2)+kp^4*(-2184373/259023*qp^2-1061453/86341*kq^2))-14051/376640*qp*qsq^11*kq*kp*(kp^4-20974/42153*qp^2*kq^2+kp^2*(-984847/337224*qp^2-142094/42153*kq^2))+qp^3*qsq^3*kq^3*kp*(119/3210*qp^8+1/6*kq^8+kp^8+6091/7062*qp^2*kq^6-12878/3531*qp^4*kq^4+7673/11770*qp^6*kq^2+kp^2*(943/23540*qp^6-22127/14124*kq^6-1492399/70620*qp^2*kq^4-1108873/70620*qp^4*kq^2)+kp^4*(-35877/5885*qp^4-319427/17655*kq^4-1659799/35310*qp^2*kq^2)+kp^6*(-1209/23540*qp^2-224471/70620*kq^2))+3573/5885*qp^5*qsq*kq^5*kp*(kp^6+kp^2*(-1507/1191*qp^4+32327/10719*kq^4+131740/10719*qp^2*kq^2)+kp^4*(29924/3573*qp^2+240104/10719*kq^2)-11770/10719*(qp+kq)*(-qp+kq)*(-119/535*qp^4+kq^4-624/535*qp^2*kq^2))+7528/17655*qp^6*kq^6*kp^2*(qp+kq+kp)*(qp-kq+kp)*(-qp+kq+kp)*(-qp-kq+kp))+48209920*psq^3*kp^2*(qsq^5*(kp^2*(-104683/94160*qp^10-113401/18832*kq^10-6987741/94160*qp^2*kq^8-3588857/23540*qp^4*kq^6-627148/5885*qp^6*kq^4-144064/5885*qp^8*kq^2)+kp^4*(-190537/94160*qp^8-937667/47080*kq^8-5130911/94160*qp^2*kq^6-10800019/94160*qp^4*kq^4-5023151/94160*qp^6*kq^2)+kp^6*(775/1712*qp^6+1425627/94160*kq^6-5761673/94160*qp^2*kq^4-535611/23540*qp^4*kq^2)+kp^8*(-261219/94160*qp^4-835471/47080*kq^4-235475/9416*qp^2*kq^2)-189741/94160*qp^2*kq^2*(127601/189741*qp^8+kq^8+487126/63247*qp^2*kq^6+839234/189741*qp^4*kq^4+916258/189741*qp^6*kq^2))+qsq^7*(kp^2*(928157/376640*qp^8+247107/23540*kq^8+22283049/376640*qp^2*kq^6+32027221/376640*qp^4*kq^4+4708379/188320*qp^6*kq^2)+kp^4*(1667713/188320*qp^6+4660919/188320*kq^6+34665327/376640*qp^2*kq^4+6192573/94160*qp^4*kq^2)+kp^6*(865057/376640*qp^4+1081337/94160*kq^4+10219309/376640*qp^2*kq^2)+kp^8*(145633/37664*qp^2+1253143/188320*kq^2)+1035693/376640*qp^2*kq^2*(60305/115077*qp^6+kq^6+2787058/1035693*qp^2*kq^4+1862942/1035693*qp^4*kq^2))+qsq^9*(-135603/188320*kp^8+kp^2*(-1786531/1506560*qp^6-746043/150656*kq^6-2463503/136960*qp^2*kq^4-1646743/136960*qp^4*kq^2)+kp^4*(-11302573/1506560*qp^4-9384339/753280*kq^4-43509/1760*qp^2*kq^2)+kp^6*(-5581/1760*qp^2-7933019/1506560*kq^2)-1502163/1506560*qp^2*kq^2*(234229/500721*qp^4+kq^4+2027710/1502163*qp^2*kq^2))+qsq^11*(393023/753280*kp^6+656211/6026240*qp^2*kq^4+287543/6026240*qp^4*kq^2+kp^2*(1207323/6026240*qp^4+389/440*kq^4+10435533/6026240*qp^2*kq^2)+kp^4*(471789/301312*qp^2+6283973/3013120*kq^2))+60224/5885*qp^7*kq^7*kp^3+53319/5885*qsq^3*kq^2*(kp^4*(36215/71092*qp^8+kq^8-6131/15234*qp^2*kq^6-65791/5078*qp^4*kq^4+849101/213276*qp^6*kq^2)+kp^6*(9017/213276*qp^6-2*kq^6-6131/15234*qp^2*kq^4+405707/53319*qp^4*kq^2)+kp^8*(283895/213276*qp^4+kq^4+455759/106638*qp^2*kq^2)+455759/106638*qp^2*kp^2*(193023/911518*qp^8+kq^8+811414/455759*qp^2*kq^6+849101/911518*qp^4*kq^4+746108/455759*qp^6*kq^2)+283895/213276*qp^4*kq^2*(193023/283895*qp^6+kq^6+9017/283895*qp^2*kq^4+21729/56779*qp^4*kq^2))-123089/1506560*qsq^13*kp^2*(122133/984712*qp^2+1254021/1969424*kq^2+kp^2)-71092/5885*qp^2*qsq*kq^4*(18103/35546*qp^4*kq^6-17245/17773*qp^6*kq^4+2341/5078*qp^8*kq^2+kp^2*(5947/5078*qp^8+242941/71092*qp^2*kq^6-143467/35546*qp^4*kq^4+10161/10156*qp^6*kq^2)+kp^4*(-35897/35546*qp^6+kq^6-244151/35546*qp^2*kq^4-92839/17773*qp^4*kq^2)+kp^6*(13147/17773*qp^4-2*kq^4+178705/71092*qp^2*kq^2)+kp^8*(9941/35546*qp^2+kq^2))-2*qp*qsq^4*kq*kp*(15/856*qp^10+1/2*kq^10+166165/18832*qp^2*kq^8-156639/5885*qp^4*kq^6-59471/4280*qp^6*kq^4+95971/94160*qp^8*kq^2+kp^2*(6269/11770*qp^8-34527/11770*kq^8-2826713/23540*qp^2*kq^6-18872067/94160*qp^4*kq^4-2477479/94160*qp^6*kq^2)+kp^4*(-13351/4708*qp^6-50415/2354*kq^6-15657799/94160*qp^2*kq^4-661239/11770*qp^4*kq^2)+kp^6*(1597/2354*qp^4-22907/5885*kq^4+78907/23540*qp^2*kq^2)+kp^8*(543/4280*qp^2+kq^2))+543/1070*qp*qsq^6*kq*kp*(8153/11946*qp^8+72667/11946*kq^8+kp^8+184099/15928*qp^2*kq^6-694129/15928*qp^4*kq^4-53/11946*qp^6*kq^2+kp^2*(-559897/47784*qp^6-2810579/47784*kq^6-17499815/47784*qp^2*kq^4-817153/3982*qp^4*kq^2)+kp^4*(-1249239/31856*qp^4-9002597/47784*kq^4-7202375/23892*qp^2*kq^2)+kp^6*(176367/31856*qp^2+325279/47784*kq^2))-107593/75328*qp*qsq^8*kq*kp*(14277/31645*qp^6+927357/537965*kq^6+kp^6+1222769/1075930*qp^2*kq^4-207983/1075930*qp^4*kq^2+kp^2*(-296931/63290*qp^4-10173983/1075930*kq^4-20739907/1075930*qp^2*kq^2)+kp^4*(-14107537/1075930*qp^2-11350857/537965*kq^2))-917407/376640*qp*qsq^10*kq*kp*(-195441/1834814*qp^4-538435/1834814*kq^4+kp^4-386421/1834814*qp^2*kq^2+kp^2*(-75919/1834814*qp^2+345315/1834814*kq^2))-2537853/12052480*qp*qsq^12*kq*kp*(359920/2537853*qp^2+833282/2537853*kq^2+kp^2)+qp^3*qsq^2*kq^3*kp*(119/535*qp^8+6*kq^8+kp^8-3627/11770*qp^2*kq^6-215262/5885*qp^4*kq^4+2829/11770*qp^6*kq^2+kp^2*(23019/5885*qp^6-224471/11770*kq^6-1659799/5885*qp^2*kq^4-1108873/11770*qp^4*kq^2)+kp^4*(-25756/1177*qp^4-638854/5885*kq^4-1492399/11770*qp^2*kq^2)+kp^6*(6091/1177*qp^2-22127/2354*kq^2)))-192839680*qsq*psq*kp^4*(qsq^4*(kp^2*(-22569/94160*qp^10-17773/47080*kq^10-515993/94160*qp^2*kq^8-169181/47080*qp^4*kq^6-437411/94160*qp^6*kq^4-135117/47080*qp^8*kq^2)+kp^4*(23999/47080*qp^8+17773/23540*kq^8+626123/94160*qp^2*kq^6+588229/94160*qp^4*kq^4+372417/94160*qp^6*kq^2)+kp^6*(-25429/94160*qp^6-17773/47080*kq^6-383139/94160*qp^2*kq^4-2561/856*qp^4*kq^2)-987/94160*qp^2*kq^2*(8123/141*qp^8+kq^8+125585/987*qp^2*kq^6+15475/329*qp^4*kq^4+283433/987*qp^6*kq^2))+qsq^6*(kp^2*(175027/376640*qp^8+25543/34240*kq^8+1041857/376640*qp^2*kq^6+308469/75328*qp^4*kq^4+862863/376640*qp^6*kq^2)+kp^4*(-42069/94160*qp^6-2709/4708*kq^6-212541/376640*qp^2*kq^4-257621/376640*qp^4*kq^2)+kp^6*(96033/376640*qp^4+166621/376640*kq^4+30499/34240*qp^2*kq^2)+1295/75328*qp^2*kq^2*(34323/925*qp^6+kq^6+205139/6475*qp^2*kq^4+90789/1295*qp^4*kq^2))+qsq^8*(kp^2*(-299617/1506560*qp^6-564389/1506560*kq^6-1181033/1506560*qp^2*kq^4-238793/301312*qp^4*kq^2)+kp^4*(20949/753280*qp^4-2863/34240*kq^4-7109/68480*qp^2*kq^2)+kp^6*(-29611/753280*qp^2-119693/1506560*kq^2)-9989/1506560*qp^2*kq^2*(44277/1427*qp^4+kq^4+287575/9989*qp^2*kq^2))+qsq^10*(217/376640*kp^6+kp^2*(164429/6026240*qp^4+38913/547840*kq^4+471707/6026240*qp^2*kq^2)+kp^4*(3453/1506560*qp^2+25879/753280*kq^2)+4501/6026240*qp^2*kq^2*(18077/643*qp^2+kq^2))-35546/5885*qp^4*kq^4*(11569/35546*qp^2*kq^6-11283/17773*qp^4*kq^4+1571/5078*qp^6*kq^2+kp^2*(1571/5078*qp^6+kq^6-56517/35546*qp^2*kq^4-12955/17773*qp^4*kq^2)+kp^4*(-11283/17773*qp^4-2*kq^4-56517/35546*qp^2*kq^2)+kp^6*(11569/35546*qp^2+kq^2))+161/753280*qsq^12*kp^2*(-8635/2576*qp^2-15583/736*kq^2+kp^2)+17773/5885*qp^2*qsq^2*kq^2*(kp^2*(2341/5078*qp^8+kq^8+178705/71092*qp^2*kq^6-92839/17773*qp^4*kq^4+10161/10156*qp^6*kq^2)+kp^4*(-17245/17773*qp^6-2*kq^6-244151/35546*qp^2*kq^4-143467/35546*qp^4*kq^2)+kp^6*(18103/35546*qp^4+kq^4+242941/71092*qp^2*kq^2)+9941/35546*qp^2*kq^2*(41629/9941*qp^6+kq^6+26294/9941*qp^2*kq^4-35897/9941*qp^4*kq^2))+543/8560*qp*qsq^5*kq*kp*(4102/1991*qp^8+637/5973*kq^8+11157/1991*qp^2*kq^6+qp^2*kp^6-304004/5973*qp^4*kq^4+3184/5973*qp^6*kq^2+kp^2*(-68746/5973*qp^6-62286/1991*kq^6-1463146/5973*qp^2*kq^4-976193/5973*qp^4*kq^2)+kp^4*(11735/5973*qp^4+1603/5973*kq^4+33527/5973*qp^2*kq^2))-1197/68480*qp*qsq^7*kq*kp*(5710/399*qp^6+58/171*kq^6+10707/1463*qp^2*kq^4+145807/13167*qp^4*kq^2+kp^2*(-573709/13167*qp^4-1975/19*kq^4-2254178/13167*qp^2*kq^2)+kp^4*(73823/13167*qp^2+kq^2))+8883/3013120*qp*qsq^9*kq*kp*(14744/423*qp^4+730/1269*kq^4+kp^4+306296/8883*qp^2*kq^2+kp^2*(-288710/8883*qp^2-43570/423*kq^2))+8631/2410496*qp*qsq^11*kq*kp*(-48052/14385*qp^2-2/45*kq^2+kp^2)-1/4*qp^3*qsq^3*kq*kp*(15/107*qp^8+5207/11770*kq^8-86908/5885*qp^2*kq^6-218307/5885*qp^4*kq^4+50341/11770*qp^6*kq^2+kp^2*(601/535*qp^6-321562/5885*kq^6-1808189/11770*qp^2*kq^4-138246/5885*qp^4*kq^2)+kp^4*(-1219/535*qp^4-14469/11770*kq^4-183/2354*qp^2*kq^2)+kp^6*(543/535*qp^2+kq^2))+qp^5*qsq*kq^3*kp*(119/535*qp^6-10719/11770*kq^6+kp^6-44886/5885*qp^2*kq^4+1233/1070*qp^4*kq^2+kp^2*(101/107*qp^4-120052/5885*kq^4-13174/1177*qp^2*kq^2)+kp^4*(-1159/535*qp^2-32327/11770*kq^2)))+123338752*qp^4*qsq^2*kp^6*(qp-1/2*qsq)*(qp+1/2*qsq)*(-1/2*qsq+kq)^2*(1/2*qsq+kq)^2*(qp-1/2*qsq-kq+kp)*(qp+1/2*qsq+kq+kp)*(-qp-1/2*qsq+kq+kp)*(-qp+1/2*qsq-kq+kp))+s^3*(psq^3*(qsq^4*(kp^2*(-664599040*qp^2*kq^10-1763400704*qp^4*kq^8-2784222208*qp^6*kq^6-2535842816*qp^8*kq^4-281772544*qp^10*kq^2)+kp^4*(-191460352*qp^10-339795968*kq^10-6992877056*qp^2*kq^8-11532717568*qp^4*kq^6-11625888256*qp^6*kq^4-4002482688*qp^8*kq^2)+kp^6*(-45741056*qp^8-571152384*kq^8-3886927872*qp^2*kq^6-3016638976*qp^4*kq^4-2975002624*qp^6*kq^2)+kp^8*(-34081792*qp^6-147939328*kq^6-6953044480*qp^2*kq^4-3865579008*qp^4*kq^2)+kp^10*(-228508672*qp^4-481449984*kq^4-1842003456*qp^2*kq^2)-16625664*qp^4*kq^4*(175/123*qp^6+kq^6+142/123*qp^2*kq^4+454/123*qp^4*kq^2))+qsq^6*(14868480*qp^4*kq^8+50350080*qp^6*kq^6+25411584*qp^8*kq^4+kp^2*(17992704*qp^10+44496896*kq^10+783639424*qp^2*kq^8+2199040000*qp^4*kq^6+2479317504*qp^6*kq^4+615389056*qp^8*kq^2)+kp^4*(692804352*qp^8+1269202304*kq^8+9359026944*qp^2*kq^6+14256784128*qp^4*kq^4+6545960064*qp^6*kq^2)+kp^6*(1145105280*qp^6+2308004992*kq^6+9349455488*qp^2*kq^4+7944089344*qp^4*kq^2)+kp^8*(593449856*qp^4+1243078784*kq^4+5115990016*qp^2*kq^2)+kp^10*(502831360*qp^2+701925632*kq^2))+qsq^7*(kp*(-23132800*qp^3*kq^7-32300032*qp^5*kq^5-10283392*qp^7*kq^3)+kp^3*(-237797888*qp*kq^7+880827712*qp^3*kq^5+806476864*qp^5*kq^3-2548224*qp^7*kq)+kp^5*(4121152896*qp*kq^5+9980290560*qp^3*kq^3+2627406720*qp^5*kq)+kp^7*(4692164480*qp*kq^3+3516081728*qp^3*kq)-59711872*qp*kq*kp^9)+qsq^8*(-135649536*kp^10-10230528*qp^4*kq^6-12427008*qp^6*kq^4+kp^2*(-13494528*qp^8-33372672*kq^8-443187808*qp^2*kq^6-855125824*qp^4*kq^4-413477088*qp^6*kq^2)+kp^4*(-670705024*qp^6-1163608864*kq^6-4762103744*qp^2*kq^4-3972404704*qp^4*kq^2)+kp^6*(-1629656352*qp^4-2188341024*kq^4-4617609344*qp^2*kq^2)+kp^8*(-824749056*qp^2-1083206112*kq^2))+qsq^9*(kp*(12204448*qp^3*kq^5+10017120*qp^5*kq^3)+kp^3*(160912608*qp*kq^5+56160448*qp^3*kq^3+86977760*qp^5*kq)+kp^5*(-881551952*qp*kq^3-626427056*qp^3*kq)-703061376*qp*kq*kp^7)+qsq^10*(167058240*kp^8+1888128*qp^4*kq^4+kp^2*(3373632*qp^6+8343168*kq^6+95128808*qp^2*kq^4+92235112*qp^4*kq^2)+kp^4*(212622352*qp^4+355461256*kq^4+799783176*qp^2*kq^2)+kp^6*(503214496*qp^2+591948960*kq^2))+qsq^11*(kp^3*(-38110352*qp*kq^3-31074856*qp^3*kq)+7998980*qp*kq*kp^5-2061472*qp^3*kq^3*kp)+qsq^12*(-39999424*kp^6+kp^2*(-281136*qp^4-695264*kq^4-5731240*qp^2*kq^2)+kp^4*(-24793956*qp^2-38123974*kq^2))+870064*qsq^14*kp^4+2365468*qp*qsq^13*kq*kp^3+707051520*qp^2*qsq^2*kq^2*(451/4795*qp^4*kq^8-3278/14385*qp^6*kq^6+55/411*qp^8*kq^4+kp^4*(115891/115080*qp^8+22211/12330*kq^8+2390621/345240*qp^2*kq^6-73363/69048*qp^4*kq^4+3347/630*qp^6*kq^2)+kp^6*(-164273/345240*qp^6+29/1233*kq^6-164317/172620*qp^2*kq^4-1037563/345240*qp^4*kq^2)+kp^8*(161347/345240*qp^4+9937/4110*kq^4+227375/34524*qp^2*kq^2)+kp^10*(202409/345240*qp^2+kq^2)+706859/345240*qp^2*kq^2*kp^2*(241667/706859*qp^6+kq^6-769153/706859*qp^2*kq^4+962915/706859*qp^4*kq^2))-246677504*qp^6*kq^6*kp^2*(kp^4+kp^2*(-1/2*qp^2-1/2*kq^2)+1/2*(qp+kq)^2*(-qp+kq)^2)-53166080*qp*qsq^3*kq*kp*(kp^2*(163/2360*qp^10+kq^10-45541/25960*qp^2*kq^8-7601753/51920*qp^4*kq^6-5480231/51920*qp^6*kq^4-33931/12980*qp^8*kq^2)+kp^4*(3557/2596*qp^8+1726/3245*kq^8-913446/3245*qp^2*kq^6-18126623/25960*qp^4*kq^4-5480231/51920*qp^6*kq^2)+kp^6*(-48783/6490*qp^6-103529/3245*kq^6-913446/3245*qp^2*kq^4-7601753/51920*qp^4*kq^2)+kp^8*(23219/12980*qp^4+1726/3245*kq^4-45541/25960*qp^2*kq^2)+kp^10*(813/2360*qp^2+kq^2)+813/2360*qp^2*kq^2*(163/813*qp^8+kq^8+46438/8943*qp^2*kq^6-65044/2981*qp^4*kq^4+35570/8943*qp^6*kq^2))+36630528*qp*qsq^5*kq*kp*(kp^10+65963/71544*qp^2*kq^8-1933/5962*qp^4*kq^6-7939/5962*qp^6*kq^4+8927/23848*qp^8*kq^2+kp^2*(479/6504*qp^8+436297/71544*kq^8-7822667/143088*qp^2*kq^6-1193627/6504*qp^4*kq^4-2061989/47696*qp^6*kq^2)+kp^4*(-633089/17886*qp^6-6646921/71544*kq^6-19293163/23848*qp^2*kq^4-41796955/71544*qp^4*kq^2)+kp^6*(-9232621/143088*qp^4-11143123/71544*kq^4-69401161/143088*qp^2*kq^2)+kp^8*(431567/143088*qp^2-10001/3252*kq^2))+26583040*qp^3*qsq*kq^3*kp*(kp^10+813/295*qp^2*kq^8-355/59*qp^4*kq^6+799/295*qp^6*kq^4+163/295*qp^8*kq^2+kp^2*(7/59*qp^8+kq^8-70651/6490*qp^2*kq^6-62301/649*qp^4*kq^4+2125/1298*qp^6*kq^2)+kp^4*(27211/6490*qp^6+1691/3245*kq^6-1420669/3245*qp^2*kq^4-865819/6490*qp^4*kq^2)+kp^6*(-67911/3245*qp^4-279824/3245*kq^4-46049/649*qp^2*kq^2)+kp^8*(33503/6490*qp^2+1691/3245*kq^2)))+psq^4*(qsq^3*(-228508672*qp^4*kq^10-34081792*qp^6*kq^8-45741056*qp^8*kq^6-191460352*qp^10*kq^4+kp^2*(-1842003456*qp^2*kq^10-3865579008*qp^4*kq^8-2975002624*qp^6*kq^6-4002482688*qp^8*kq^4-281772544*qp^10*kq^2)+kp^4*(-23654400*qp^10-481449984*kq^10-6953044480*qp^2*kq^8-3016638976*qp^4*kq^6-11625888256*qp^6*kq^4-2535842816*qp^8*kq^2)+kp^6*(-61366272*qp^8-147939328*kq^8-3886927872*qp^2*kq^6-11532717568*qp^4*kq^4-2784222208*qp^6*kq^2)+kp^8*(-19193856*qp^6-571152384*kq^6-6992877056*qp^2*kq^4-1763400704*qp^4*kq^2)+kp^10*(-16625664*qp^4-339795968*kq^4-664599040*qp^2*kq^2))+qsq^5*(36619776*qp^2*kq^10+297154304*qp^4*kq^8+166743808*qp^6*kq^6+212549376*qp^8*kq^4+31913984*qp^10*kq^2+kp^2*(38862464*qp^10+323868288*kq^10+3928718464*qp^2*kq^8+7344842752*qp^4*kq^6+6504825344*qp^6*kq^4+1513005952*qp^8*kq^2)+kp^4*(671576704*qp^8+2865193856*kq^8+16904559744*qp^2*kq^6+21015484672*qp^4*kq^4+9772052864*qp^6*kq^2)+kp^6*(719566720*qp^6+2636579200*kq^6+14225038848*qp^2*kq^4+10880237312*qp^4*kq^2)+kp^8*(535981824*qp^4+2802170112*kq^4+7017332352*qp^2*kq^2)+kp^10*(282400512*qp^2+723386368*kq^2))+qsq^7*(-183566080*kp^10-50024064*qp^2*kq^8-140481728*qp^4*kq^6-104031040*qp^6*kq^4-33880320*qp^8*kq^2+kp^2*(-101741088*qp^8-523914272*kq^8-2971537312*qp^2*kq^6-4247546752*qp^4*kq^4-1627765088*qp^6*kq^2)+kp^4*(-1474292736*qp^6-4239794144*kq^6-13741575808*qp^2*kq^4-9507154176*qp^4*kq^2)+kp^6*(-2089262496*qp^4-4925058080*kq^4-9339255744*qp^2*kq^2)+kp^8*(-1332874880*qp^2-2531806656*kq^2))+qsq^9*(440280384*kp^8+18145824*qp^2*kq^6+26659472*qp^4*kq^4+10956288*qp^6*kq^2+kp^2*(52152760*qp^6+238629656*kq^6+885271928*qp^2*kq^4+653639656*qp^4*kq^2)+kp^4*(875156776*qp^4+1878683240*kq^4+3247875088*qp^2*kq^2)+kp^6*(1303428032*qp^2+1907487584*kq^2))+qsq^10*(kp*(-13337160*qp*kq^5-10700880*qp^3*kq^3-5811416*qp^5*kq)+kp^3*(-18036080*qp*kq^3-61451592*qp^3*kq)+314740544*qp*kq*kp^5)+qsq^11*(-173681216*kp^6-1982136*qp^2*kq^4-1120208*qp^4*kq^2+kp^2*(-9428830*qp^4-41322670*kq^4-86132112*qp^2*kq^2)+kp^4*(-170097620*qp^2-279210082*kq^2))+qsq^12*(kp*(1291220*qp*kq^3+670324*qp^3*kq)+14029348*qp*kq*kp^3)+qsq^13*(9607808*kp^4+kp^2*(535558*qp^2+2337364*kq^2))+79241216*qp^2*qsq*kq^2*(32983/19346*qp^4*kq^8-31553/9673*qp^6*kq^6+30123/19346*qp^8*kq^4+kp^4*(3850/9673*qp^8+78840/9673*kq^8-588877/38692*qp^2*kq^6-104169/19346*qp^4*kq^4+160967/38692*qp^6*kq^2)+kp^6*(9988/9673*qp^6-68087/9673*kq^6+885151/19346*qp^2*kq^4+384755/19346*qp^4*kq^2)+kp^8*(3124/9673*qp^4+138560/9673*kq^4+160399/38692*qp^2*kq^2)+kp^10*(2706/9673*qp^2+kq^2)+739879/38692*qp^2*kq^2*kp^2*(183961/739879*qp^6+kq^6-814729/739879*qp^2*kq^4+517057/739879*qp^4*kq^2))-123338752*qp^5*kq^7*kp^3*(6*qp^2+kp^2)-26583040*qp*qsq^2*kq^3*kp*(kp^10+2439/590*qp^2*(199/2439*qp^8+kq^8-2279/26829*qp^2*kq^6-188536/26829*qp^4*kq^4+6086/26829*qp^6*kq^2)+kp^2*(51391/6490*qp^8+kq^8-12699/1298*qp^2*kq^6-5813/11*qp^4*kq^4-90036/649*qp^6*kq^2)+kp^4*(-188667/2596*qp^6+1719/3245*kq^6-7191251/12980*qp^2*kq^4-2096696/3245*qp^4*kq^2)+kp^6*(-457981/6490*qp^4-138788/3245*kq^4-3046903/12980*qp^2*kq^2)+kp^8*(123797/6490*qp^2+1719/3245*kq^2))+18315264*qp*qsq^4*kq*kp*(62/813*qp^10+kq^10+kp^10+214397/11924*qp^2*kq^8-495943/8943*qp^4*kq^6-295736/8943*qp^6*kq^4+100211/35772*qp^8*kq^2+kp^2*(100211/35772*qp^8-13393/17886*kq^8-23555161/35772*qp^2*kq^6-9546712/8943*qp^4*kq^4-903699/5962*qp^6*kq^2)+kp^4*(-295736/8943*qp^6-2972050/8943*kq^6-7628902/2981*qp^2*kq^4-9546712/8943*qp^4*kq^2)+kp^6*(-495943/8943*qp^4-2972050/8943*kq^4-23555161/35772*qp^2*kq^2)+kp^8*(214397/11924*qp^2-13393/17886*kq^2))-96650496*qp*qsq^6*kq*kp*(61559/755082*qp^8+447469/755082*kq^8+kp^8+453221/377541*qp^2*kq^6-1703738/377541*qp^4*kq^4+2741/377541*qp^6*kq^2+kp^2*(-23567/9322*qp^6-4790138/377541*kq^6-12138641/125847*qp^2*kq^4-19704242/377541*qp^4*kq^2)+kp^4*(-156209/4266*qp^4-102060773/755082*kq^4-191434219/755082*qp^2*kq^2)+kp^6*(-11608438/377541*qp^2-27687749/377541*kq^2))-1352173056*qp*qsq^8*kq*kp*(-9377/880321*qp^6-29859/880321*kq^6+kp^6-1037789/42255408*qp^2*kq^4+83839/42255408*qp^4*kq^2+kp^2*(3581239/42255408*qp^4+208369/541736*kq^4+13520703/14085136*qp^2*kq^2)+kp^4*(43119637/21127704*qp^2+229274/67717*kq^2)))+psq^5*(qsq^4*(282400512*qp^2*kq^10+535981824*qp^4*kq^8+719566720*qp^6*kq^6+671576704*qp^8*kq^4+38862464*qp^10*kq^2+kp^2*(31913984*qp^10+723386368*kq^10+7017332352*qp^2*kq^8+10880237312*qp^4*kq^6+9772052864*qp^6*kq^4+1513005952*qp^8*kq^2)+kp^4*(212549376*qp^8+2802170112*kq^8+14225038848*qp^2*kq^6+21015484672*qp^4*kq^4+6504825344*qp^6*kq^2)+kp^6*(166743808*qp^6+2636579200*kq^6+16904559744*qp^2*kq^4+7344842752*qp^4*kq^2)+kp^8*(297154304*qp^4+2865193856*kq^4+3928718464*qp^2*kq^2)+kp^10*(36619776*qp^2+323868288*kq^2))+qsq^6*(-1740288*qp^10-23515392*kq^10-109617408*kp^10-328255616*qp^2*kq^8-628629312*qp^4*kq^6-626727488*qp^6*kq^4-126478976*qp^8*kq^2+kp^2*(-197749280*qp^8-1918587744*kq^8-8553789312*qp^2*kq^6-10222123072*qp^4*kq^4-3343080480*qp^6*kq^2)+kp^4*(-1316622528*qp^6-7385623808*kq^6-20600681760*qp^2*kq^4-12537112864*qp^4*kq^2)+kp^6*(-1547704992*qp^4-7492613344*kq^4-12004419648*qp^2*kq^2)+kp^8*(-981816256*qp^2-3088783584*kq^2))+qsq^7*(kp*(104903968*qp*kq^7-328109024*qp^3*kq^5-162979360*qp^5*kq^3+10653056*qp^7*kq)+kp^3*(-4199303312*qp*kq^5-6057532672*qp^3*kq^3-881309664*qp^5*kq)+kp^5*(-9067411264*qp*kq^3-3689697392*qp^3*kq)-1138192752*qp*kq*kp^7)+qsq^8*(1305216*qp^8+17636544*kq^8+600051392*kp^8+160033968*qp^2*kq^6+229331488*qp^4*kq^4+92623464*qp^6*kq^2+kp^2*(233855728*qp^6+1310729840*kq^6+3637813312*qp^2*kq^4+2199752888*qp^4*kq^2)+kp^4*(1617487600*qp^4+4842042984*kq^4+6799635424*qp^2*kq^2)+kp^6*(1858943456*qp^2+3694354560*kq^2))+qsq^9*(kp*(-53347812*qp*kq^5-12681376*qp^3*kq^3-25302840*qp^5*kq)+kp^3*(665621312*qp*kq^3+241840336*qp^3*kq)+970092880*qp*kq*kp^5)+qsq^10*(-326304*qp^6-4409136*kq^6-419960320*kp^6-30390240*qp^2*kq^4-22343372*qp^4*kq^2+kp^2*(-80861034*qp^4-326960750*kq^4-497398004*qp^2*kq^2)+kp^4*(-537589612*qp^2-967027606*kq^2))+qsq^12*(27192*qp^4+367428*kq^4+47355556*kp^4+1621304*qp^2*kq^2+kp^2*(9919140*qp^2+28326474*kq^2))-338674*qsq^14*kp^2+61669376*qp^4*kq^6*(kp^6+kp^2*(3/2*qp^4+1/2*kq^4)+kp^4*(5/2*qp^2-1/2*kq^2)+1/2*qp^2*(qp+kq)^2*(-qp+kq)^2)-111232000*qsq^2*kq^2*(kp^4*(131323/21725*qp^8+316126/108625*kq^8+118867/8690*qp^2*kq^6+11329353/217250*qp^4*kq^4+4899958/108625*qp^6*kq^2)+kp^6*(274823/108625*qp^6-26811/21725*kq^6+5198916/108625*qp^2*kq^4+957188/21725*qp^4*kq^2)+kp^8*(111339/21725*qp^4+485886/108625*kq^4+3726873/217250*qp^2*kq^2)+kp^10*(99131/217250*qp^2+kq^2)+728467/43450*qp^2*kp^2*(47251/728467*qp^8+kq^8+2412938/3642335*qp^2*kq^6+9272997/3642335*qp^4*kq^4+4058958/3642335*qp^6*kq^2)+18057/4345*qp^4*kq^2*(178487/902850*qp^6+kq^6-577633/451425*qp^2*kq^4+1323523/902850*qp^4*kq^2))-677744*qp*qsq^13*kq*kp+57344*qp*qsq*kq^3*kp*(-8943/28*qp^2*kq^8+789/28*qp^4*kq^6+137309/14*qp^6*kq^4-10765/14*qp^8*kq^2+kp^2*(-19973/56*qp^8-5969/56*qp^2*kq^6+7818219/56*qp^4*kq^4+1117189/56*qp^6*kq^2)+kp^4*(27305/28*qp^6+kq^6+657960/7*qp^2*kq^4+749653/28*qp^4*kq^2)+kp^6*(6141/28*qp^4+5037*kq^4+91607/14*qp^2*kq^2)+kp^8*(-48001/56*qp^2+kq^2))+223384064*qp*qsq^3*kq*kp*(71544/436297*kq^2*(479/6504*qp^8+kq^8+431567/143088*qp^2*kq^6-9232621/143088*qp^4*kq^4-633089/17886*qp^6*kq^2)+kp^2*(26781/436297*qp^8-220022/436297*kq^8-69401161/872594*qp^2*kq^6-41796955/436297*qp^4*kq^4-6185967/872594*qp^6*kq^2)+kp^4*(-95268/436297*qp^6-11143123/436297*kq^6-57879489/436297*qp^2*kq^4-13129897/436297*qp^4*kq^2)+kp^6*(-23196/436297*qp^4-6646921/436297*kq^4-7822667/872594*qp^2*kq^2)+kp^8*(65963/436297*qp^2+kq^2))-141255488*qp*qsq^5*kq*kp*(5074/200647*qp^8+kq^8+kp^8-12036313/2207117*qp^2*kq^6-28532947/2207117*qp^4*kq^4-4075212/2207117*qp^6*kq^2+kp^2*(-4075212/2207117*qp^6-80833361/2207117*kq^6-370707366/2207117*qp^2*kq^4-151428594/2207117*qp^4*kq^2)+kp^4*(-28532947/2207117*qp^4-1015418/7799*kq^4-370707366/2207117*qp^2*kq^2)+kp^6*(-12036313/2207117*qp^2-80833361/2207117*kq^2))+6315092*qp*qsq^11*kq*kp*(300953/225539*qp^2+412695/225539*kq^2+kp^2))+psq^6*(qsq^3*(502831360*qp^2*kq^10+593449856*qp^4*kq^8+1145105280*qp^6*kq^6+692804352*qp^8*kq^4+17992704*qp^10*kq^2+44496896*kq^2*kp^10+kp^2*(701925632*kq^10+5115990016*qp^2*kq^8+7944089344*qp^4*kq^6+6545960064*qp^6*kq^4+615389056*qp^8*kq^2)+kp^4*(25411584*qp^8+1243078784*kq^8+9349455488*qp^2*kq^6+14256784128*qp^4*kq^4+2479317504*qp^6*kq^2)+kp^6*(50350080*qp^6+2308004992*kq^6+9359026944*qp^2*kq^4+2199040000*qp^4*kq^2)+kp^8*(14868480*qp^4+1269202304*kq^4+783639424*qp^2*kq^2))+qsq^5*(-1740288*qp^10-109617408*kq^10-23515392*kp^10-981816256*qp^2*kq^8-1547704992*qp^4*kq^6-1316622528*qp^6*kq^4-197749280*qp^8*kq^2+kp^2*(-126478976*qp^8-3088783584*kq^8-12004419648*qp^2*kq^6-12537112864*qp^4*kq^4-3343080480*qp^6*kq^2)+kp^4*(-626727488*qp^6-7492613344*kq^6-20600681760*qp^2*kq^4-10222123072*qp^4*kq^2)+kp^6*(-628629312*qp^4-7385623808*kq^4-8553789312*qp^2*kq^2)+kp^8*(-328255616*qp^2-1918587744*kq^2))+qsq^7*(7396224*qp^8+149720256*kq^8+432008640*kp^8+691792944*qp^2*kq^6+822409304*qp^4*kq^4+258670928*qp^6*kq^2+kp^2*(362116448*qp^6+3233342080*kq^6+7481574288*qp^2*kq^4+3766319376*qp^4*kq^2)+kp^4*(1558676656*qp^4+7491021120*kq^4+8928783192*qp^2*kq^2)+kp^6*(1523143488*qp^2+4439544536*kq^2))+qsq^8*(kp*(110275136*qp*kq^5+217691112*qp^3*kq^3-7657992*qp^5*kq)+kp^3*(2222467312*qp*kq^3+783470536*qp^3*kq)+1266827600*qp*kq*kp^5)+qsq^9*(-4241952*qp^6-62321040*kq^6-606117856*kp^6-186021380*qp^2*kq^4-111604738*qp^4*kq^2+kp^2*(-242291240*qp^4-1117379518*kq^4-1379707572*qp^2*kq^2)+kp^4*(-939085408*qp^2-1972433724*kq^2))+qsq^10*(kp*(7060236*qp*kq^3+17232568*qp^3*kq)-96201316*qp*kq*kp^3)+qsq^11*(842952*qp^4+9939060*kq^4+131759492*kp^4+16037668*qp^2*kq^2+kp^2*(50573654*qp^2+132527386*kq^2))+qsq^13*(-54384*qp^2-500886*kq^2-3006344*kp^2)-12945408*qsq*kq^2*(120566/6321*qp^4*kq^8-648181/25284*qp^6*kq^6+6427/258*qp^8*kq^4+44959/25284*qp^10*kq^2+kq^2*kp^10+kp^2*(504577/12642*qp^2*kq^8+26217/4214*qp^4*kq^6+2518795/25284*qp^6*kq^4+806087/25284*qp^8*kq^2)+kp^4*(16544/6321*qp^8+11687/1806*kq^8-27315/4214*qp^2*kq^6+2360681/12642*qp^4*kq^4+611155/12642*qp^6*kq^2)+kp^6*(32780/6321*qp^6-1619/301*kq^6+845240/6321*qp^2*kq^4+248495/6321*qp^4*kq^2)+kp^8*(9680/6321*qp^4+19807/1806*kq^4+1063/602*qp^2*kq^2))-3091996*qp*qsq^12*kq*kp+185008128*qp^5*kq^7*kp*(5/6*qp^2+kp^2)+85992960*qp*qsq^2*kq^3*kp*(17598/55985*qp^8+11924/55985*kq^8+kp^8+56936/33591*qp^2*kq^6-1916007/55985*qp^4*kq^4-307898/55985*qp^6*kq^2+kp^2*(8702/167955*qp^6+25621/55985*kq^6-7484974/55985*qp^2*kq^4-3229948/55985*qp^4*kq^2)+kp^4*(-1919744/167955*qp^4-2008736/55985*kq^4-10777768/167955*qp^2*kq^2)+kp^6*(454606/167955*qp^2-424736/55985*kq^2))-57276032*qp*qsq^4*kq*kp*(61559/447469*qp^8+755082/447469*kq^8+kp^8-23216876/447469*qp^2*kq^6-27648993/447469*qp^4*kq^4-1908927/447469*qp^6*kq^2+kp^2*(5482/447469*qp^6-55375498/447469*kq^6-191434219/447469*qp^2*kq^4-39408484/447469*qp^4*kq^2)+kp^4*(-3407476/447469*qp^4-102060773/447469*kq^4-72831846/447469*qp^2*kq^2)+kp^6*(906442/447469*qp^2-9580276/447469*kq^2))-291864064*qp*qsq^6*kq*kp*(11261/1140094*qp^6+kq^6+kp^6+3894583/570047*qp^2*kq^4+5497317/2280188*qp^4*kq^2+kp^2*(5497317/2280188*qp^4+279644583/9120752*kq^4+73737215/2280188*qp^2*kq^2)+kp^4*(3894583/570047*qp^2+279644583/9120752*kq^2)))+psq^7*(27192*qsq^14+qsq^2*(345970944*qp^2*kq^10+54650880*qp^4*kq^8+1180572160*qp^6*kq^6+189727104*qp^8*kq^4+kp^2*(306680832*kq^10+1484507136*qp^2*kq^8+4497912832*qp^4*kq^6+1891546496*qp^6*kq^4+128145792*qp^8*kq^2)+kp^4*(249714560*kq^8+4823290496*qp^2*kq^6+3246279936*qp^4*kq^4+293997312*qp^6*kq^2)+kp^6*(1141943680*kq^6+1463880704*qp^2*kq^4+257818880*qp^4*kq^2)+kp^8*(187211136*kq^4+69774208*qp^2*kq^2))+qsq^3*(kp*(-59711872*qp*kq^9+3516081728*qp^3*kq^7+2627406720*qp^5*kq^5-2548224*qp^7*kq^3)+kp^3*(4692164480*qp*kq^7+9980290560*qp^3*kq^5+806476864*qp^5*kq^3-10283392*qp^7*kq)+kp^5*(4121152896*qp*kq^5+880827712*qp^3*kq^3-32300032*qp^5*kq)+kp^7*(-237797888*qp*kq^3-23132800*qp^3*kq))+qsq^4*(-183566080*kq^10-1332874880*qp^2*kq^8-2089262496*qp^4*kq^6-1474292736*qp^6*kq^4-101741088*qp^8*kq^2+kp^2*(-33880320*qp^8-2531806656*kq^8-9339255744*qp^2*kq^6-9507154176*qp^4*kq^4-1627765088*qp^6*kq^2)+kp^4*(-104031040*qp^6-4925058080*kq^6-13741575808*qp^2*kq^4-4247546752*qp^4*kq^2)+kp^6*(-140481728*qp^4-4239794144*kq^4-2971537312*qp^2*kq^2)+kp^8*(-50024064*qp^2-523914272*kq^2))+qsq^6*(7396224*qp^8+432008640*kq^8+149720256*kp^8+1523143488*qp^2*kq^6+1558676656*qp^4*kq^4+362116448*qp^6*kq^2+kp^2*(258670928*qp^6+4439544536*kq^6+8928783192*qp^2*kq^4+3766319376*qp^4*kq^2)+kp^4*(822409304*qp^4+7491021120*kq^4+7481574288*qp^2*kq^2)+kp^6*(691792944*qp^2+3233342080*kq^2))+qsq^8*(-12834624*qp^6-259050160*kq^6-525083600*kp^6-567382004*qp^2*kq^4-270373614*qp^4*kq^2+kp^2*(-350569940*qp^4-2143240338*kq^4-2198725664*qp^2*kq^2)+kp^4*(-957228852*qp^2-2559493656*kq^2))+qsq^9*(kp*(-91617996*qp*kq^3-6429244*qp^3*kq)-243294824*qp*kq*kp^3)+qsq^10*(5139288*qp^4+57394180*kq^4+223953828*kp^4+65966450*qp^2*kq^2+kp^2*(125142972*qp^2+336406142*kq^2))+qsq^12*(-706992*qp^2-4299758*kq^2-11746938*kp^2)-46252032*qp^4*kq^6*(2/3*qp^4+1/6*kq^4+kp^4+1/6*qp^2*kq^2+kp^2*(4/3*qp^2+1/3*kq^2))-3324032*qp*qsq^11*kq*kp-50731520*qp*qsq*kq^3*kp*(kp^2*(-33357/99085*qp^6-251/14155*kq^6+4997782/99085*qp^2*kq^4+598352/99085*qp^4*kq^2)+kp^4*(-98501/99085*qp^4+185641/14155*kq^4+12643/19817*qp^2*kq^2)+kp^6*(-65389/99085*qp^2+kq^2)-112621/198170*qp^2*kq^2*(256736/112621*qp^4+kq^4-4359309/112621*qp^2*kq^2))+104903968*qp*qsq^5*kq*kp*(332908/3278249*qp^6-71137047/6556498*kq^6+kp^6-230606087/6556498*qp^2*kq^4-27540927/3278249*qp^4*kq^2+kp^2*(-5093105/3278249*qp^4-283356602/3278249*kq^4-189297896/3278249*qp^2*kq^2)+kp^4*(-10253407/3278249*qp^2-262456457/6556498*kq^2))+741378340*qp*qsq^7*kq*kp*(9469004/185344585*qp^4+kq^4+kp^4+182542902/185344585*qp^2*kq^2+kp^2*(182542902/185344585*qp^2+787468856/185344585*kq^2)))+psq^8*(190344*qsq^13+qsq*(58913024*qp^2*kq^10+53625472*qp^4*kq^8+221058048*qp^6*kq^6+17264256*qp^8*kq^4+9709056*kq^4*kp^8+kp^2*(48770176*kq^10+201003520*qp^2*kq^8+790308224*qp^4*kq^6+163761664*qp^6*kq^4)+kp^4*(35312256*kq^8+752054016*qp^2*kq^6+145433216*qp^4*kq^4+16569344*qp^6*kq^2)+kp^6*(203183232*kq^6+2579072*qp^2*kq^4+13640704*qp^4*kq^2))+qsq^3*(-135649536*kq^10-824749056*qp^2*kq^8-1629656352*qp^4*kq^6-670705024*qp^6*kq^4-13494528*qp^8*kq^2-33372672*kq^2*kp^8+kp^2*(-1083206112*kq^8-4617609344*qp^2*kq^6-3972404704*qp^4*kq^4-413477088*qp^6*kq^2)+kp^4*(-12427008*qp^6-2188341024*kq^6-4762103744*qp^2*kq^4-855125824*qp^4*kq^2)+kp^6*(-10230528*qp^4-1163608864*kq^4-443187808*qp^2*kq^2))+qsq^5*(1305216*qp^8+600051392*kq^8+17636544*kp^8+1858943456*qp^2*kq^6+1617487600*qp^4*kq^4+233855728*qp^6*kq^2+kp^2*(92623464*qp^6+3694354560*kq^6+6799635424*qp^2*kq^4+2199752888*qp^4*kq^2)+kp^4*(229331488*qp^4+4842042984*kq^4+3637813312*qp^2*kq^2)+kp^6*(160033968*qp^2+1310729840*kq^2))+qsq^6*(kp*(1266827600*qp*kq^5+783470536*qp^3*kq^3-7657992*qp^5*kq)+kp^3*(2222467312*qp*kq^3+217691112*qp^3*kq)+110275136*qp*kq*kp^5)+qsq^7*(-12834624*qp^6-525083600*kq^6-259050160*kp^6-957228852*qp^2*kq^4-350569940*qp^4*kq^2+kp^2*(-270373614*qp^4-2559493656*kq^4-2198725664*qp^2*kq^2)+kp^4*(-567382004*qp^2-2143240338*kq^2))+qsq^9*(11393448*qp^4+154861492*kq^4+237851092*kp^4+141915964*qp^2*kq^2+kp^2*(174318778*qp^2+523830538*kq^2))+qsq^11*(-2773584*qp^2-15298474*kq^2-25994006*kp^2)-38543360*qp^5*kq^7*kp+3687932*qp*qsq^10*kq*kp-69733120*qp*qsq^2*kq^3*kp*(383073/544790*qp^6+375777/544790*kq^6+kp^6-2613933/108958*qp^2*kq^4-526793/544790*qp^4*kq^2+kp^2*(14850/54479*qp^4-6341472/272395*kq^4-6077659/544790*qp^2*kq^2)+kp^4*(113883/108958*qp^2-2102239/544790*kq^2))+45863424*qp*qsq^4*kq*kp*(9377/29859*qp^6-880321/29859*kq^6+kp^6-43119637/716616*qp^2*kq^4-3581239/1433232*qp^4*kq^2+kp^2*(-83839/1433232*qp^4-2980562/29859*kq^4-4506901/159248*qp^2*kq^2)+kp^4*(1037789/1433232*qp^2-2708797/238872*kq^2))-240856288*qp*qsq^8*kq*kp*(3976363/30107036*qp^2+kq^2+kp^2))+psq^9*(571032*qsq^12+qsq*(kp*(-1058624*qp*kq^9+231945344*qp^3*kq^7-48359232*qp^5*kq^5)+kp^3*(240321088*qp*kq^7-29809152*qp^3*kq^5-15123008*qp^5*kq^3)+kp^5*(16087232*qp*kq^5-17795392*qp^3*kq^3))+qsq^2*(-41493504*kq^10-229159936*qp^2*kq^8-562006624*qp^4*kq^6-88299424*qp^6*kq^4+kp^2*(-243064800*kq^8-1398119136*qp^2*kq^6-615799200*qp^4*kq^4-41392416*qp^6*kq^2)+kp^4*(-600826176*kq^6-511354656*qp^2*kq^4-60222528*qp^4*kq^2)+kp^6*(-85665824*kq^4-25370528*qp^2*kq^2))+qsq^3*(kp*(-703061376*qp*kq^7-626427056*qp^3*kq^5+86977760*qp^5*kq^3)+kp^3*(-881551952*qp*kq^5+56160448*qp^3*kq^3+10017120*qp^5*kq)+kp^5*(160912608*qp*kq^3+12204448*qp^3*kq))+qsq^4*(440280384*kq^8+1303428032*qp^2*kq^6+875156776*qp^4*kq^4+52152760*qp^6*kq^2+kp^2*(10956288*qp^6+1907487584*kq^6+3247875088*qp^2*kq^4+653639656*qp^4*kq^2)+kp^4*(26659472*qp^4+1878683240*kq^4+885271928*qp^2*kq^2)+kp^6*(18145824*qp^2+238629656*kq^2))+qsq^5*(kp*(970092880*qp*kq^5+241840336*qp^3*kq^3-25302840*qp^5*kq)+kp^3*(665621312*qp*kq^3-12681376*qp^3*kq)-53347812*qp*kq*kp^5)+qsq^6*(-4241952*qp^6-606117856*kq^6-62321040*kp^6-939085408*qp^2*kq^4-242291240*qp^4*kq^2+kp^2*(-111604738*qp^4-1972433724*kq^4-1379707572*qp^2*kq^2)+kp^4*(-186021380*qp^2-1117379518*kq^2))+qsq^7*(kp*(-243294824*qp*kq^3-6429244*qp^3*kq)-91617996*qp*kq*kp^3)+qsq^8*(11393448*qp^4+237851092*kq^4+154861492*kp^4+174318778*qp^2*kq^2+kp^2*(141915964*qp^2+523830538*kq^2))+qsq^10*(-5166480*qp^2-29865684*kq^2-35280820*kp^2)+11563008*qp^4*kq^6*(5/6*qp^2+1/2*kq^2+kp^2)+9195424*qp*qsq^9*kq*kp)+psq^11*(951720*qsq^10+qsq*(kp*(-11501616*qp*kq^7+8655168*qp^3*kq^5)+kp^3*(-810432*qp*kq^5+3020576*qp^3*kq^3))-963584*qp^4*kq^6+qsq^2*(28303424*kq^8+90101968*qp^2*kq^6+14287464*qp^4*kq^4+kp^2*(100023064*kq^6+58514800*qp^2*kq^4+4229032*qp^4*kq^2)+kp^4*(14682824*kq^4+2774792*qp^2*kq^2))+qsq^3*(kp*(7998980*qp*kq^5-31074856*qp^3*kq^3)+kp^3*(-38110352*qp*kq^3-2061472*qp^3*kq))+qsq^4*(-173681216*kq^6-170097620*qp^2*kq^4-9428830*qp^4*kq^2+kp^2*(-1120208*qp^4-279210082*kq^4-86132112*qp^2*kq^2)+kp^4*(-1982136*qp^2-41322670*kq^2))+qsq^6*(842952*qp^4+131759492*kq^4+9939060*kp^4+50573654*qp^2*kq^2+kp^2*(16037668*qp^2+132527386*kq^2))+qsq^8*(-2773584*qp^2-25994006*kq^2-15298474*kp^2)-3324032*qp*qsq^7*kq*kp+11555460*qp*qsq^5*kq*kp*(300953/412695*qp^2+225539/412695*kq^2+kp^2))+psq^13*(190344*qsq^8+qsq^2*(-4243776*kq^6-660664*qp^2*kq^4-807266*kq^4*kp^2)+qsq^4*(9607808*kq^4+535558*qp^2*kq^2+2337364*kq^2*kp^2)+qsq^6*(-54384*qp^2-3006344*kq^2-500886*kp^2)-10388*qp*qsq*kq^5*kp+2365468*qp*qsq^3*kq^3*kp-677744*qp*qsq^5*kq*kp)+psq^14*(27192*qsq^7-137760*qsq*kq^6+870064*qsq^3*kq^4-338674*qsq^5*kq^2)-2427264*qsq*psq^10*(-5665/14448*qsq^10+qsq^2*(-870095/12642*kq^8-15725453/75852*qp^2*kq^6-13288897/151704*qp^4*kq^4-5857/4214*qp^6*kq^2-21727/6321*kq^2*kp^6+kp^2*(-6166135/25284*kq^6-33324299/101136*qp^2*kq^4-11529389/303408*qp^4*kq^2)+kp^4*(-1639/2107*qp^4-44432657/303408*kq^4-11891101/303408*qp^2*kq^2))+qsq^4*(1133/8428*qp^6+3280940/18963*kq^6+30619/16856*kp^6+446503/2016*qp^2*kq^4+13476839/404544*qp^4*kq^2+kp^2*(5585843/606816*qp^4+483513803/1213632*kq^4+124349501/606816*qp^2*kq^2)+kp^4*(316565/25284*qp^2+163480375/1213632*kq^2))+qsq^6*(-10197/4816*qp^4-2666117/28896*kq^4-14348545/606816*kp^4-10428581/202272*qp^2*kq^2+kp^2*(-32983225/1213632*qp^2-168203071/1213632*kq^2))+qsq^8*(107635/50568*qp^2+8820205/606816*kq^2+2488807/202272*kp^2)+kq^2*(kq^2*kp^6+3692/2709*kq^2*(134877/103376*qp^6+kq^6+409363/51688*qp^2*kq^4+832439/51688*qp^4*kq^2)+kp^2*(138071/10836*kq^6+1018897/18963*qp^2*kq^4+541711/75852*qp^4*kq^2)+kp^4*(6556/6321*qp^4+26462/903*kq^4-25339/18963*qp^2*kq^2))-921983/606816*qp*qsq^7*kq*kp-212545/25284*qp*qsq*kq^3*kp*(625276/637635*qp^4-935488/127527*kq^4+kp^4+169810/42509*qp^2*kq^2+kp^2*(877544/637635*qp^2+239314/127527*kq^2))+555715/101136*qp*qsq^3*kq*kp*(726427/1667145*qp^4-39342568/1667145*kq^4+kp^4+2560483/555715*qp^2*kq^2+kp^2*(89174/111143*qp^2+450902/333429*kq^2))-588353/202272*qp*qsq^5*kq*kp*(4308142/1765059*qp^2-24050329/1765059*kq^2+kp^2))+202272*qsq*psq^12*(3399/1204*qsq^8+qsq^4*(1133/8428*qp^4+275323/1176*kq^4+30619/16856*kp^4+118085/2408*qp^2*kq^2+kp^2*(202663/25284*qp^2+4721079/33712*kq^2))+qsq^6*(-14729/4214*qp^2-279689/4816*kq^2-2149879/101136*kp^2)+kq^4*(44959/25284*qp^4+2082/301*kq^4+kp^4+96057/4214*qp^2*kq^2+kp^2*(-38517/8428*qp^2+20033/516*kq^2))-21727/6321*qsq^2*kq^2*(17571/43454*qp^4+1249982/21727*kq^4+kp^4+6198489/173816*qp^2*kq^2+kp^2*(716405/86908*qp^2+19061987/347632*kq^2))-772999/50568*qp*qsq^5*kq*kp-61955/6321*qp*qsq*kq^3*kp*(290619/247820*qp^2+309853/49564*kq^2+kp^2)+46115/7224*qp*qsq^3*kq*kp*(167581/322805*qp^2+3507337/322805*kq^2+kp^2))+159498240*psq^2*kp^2*(qsq^5*(kp^2*(-178487/311520*qp^10-1975/2832*kq^10-1242291/103840*qp^2*kq^8-239297/7788*qp^4*kq^6-2449979/77880*qp^6*kq^4-676493/51920*qp^8*kq^2)+kp^4*(-1323523/311520*qp^8-80981/25960*kq^8-433243/12980*qp^2*kq^6-3776451/103840*qp^4*kq^4-3090999/103840*qp^6*kq^2)+kp^6*(577633/155760*qp^6+8937/10384*kq^6-594335/62304*qp^2*kq^4-109679/14160*qp^4*kq^2)+kp^8*(-30095/10384*qp^4-158063/77880*kq^4-728467/62304*qp^2*kq^2)-99131/311520*qp^2*kq^2*(236255/99131*qp^8+kq^8+1113390/99131*qp^2*kq^6+549646/99131*qp^4*kq^4+1313230/99131*qp^6*kq^2))+qsq^7*(kp^2*(494081/415360*qp^8+487529/415360*kq^8+129961/14160*qp^2*kq^6+4226927/207680*qp^4*kq^4+14777707/1246080*qp^6*kq^2)+kp^4*(461161/62304*qp^6+1784287/249216*kq^6+37681957/1246080*qp^2*kq^4+4392493/155760*qp^4*kq^2)+kp^6*(1779/5192*qp^4+390179/249216*kq^4+241619/25960*qp^2*kq^2)+kp^8*(40953/18880*qp^2+99831/51920*kq^2)+545111/1246080*qp^2*kq^2*(1001139/545111*qp^6+kq^6+2014210/545111*qp^2*kq^4+328122/77873*qp^4*kq^2))+qsq^9*(-13507/51920*kp^8+kp^2*(-2759357/4984320*qp^6-2677057/4984320*kq^6-5326611/1661440*qp^2*kq^4-1282915/332288*qp^4*kq^2)+kp^4*(-297673/84480*qp^4-3129303/830720*kq^4-14563741/1661440*qp^2*kq^2)+kp^6*(-223789/155760*qp^2-46035/30208*kq^2)-792829/4984320*qp^2*kq^2*(76089/46637*qp^4+kq^4+1881954/792829*qp^2*kq^2))+qsq^11*(442241/2492160*kp^6+kp^2*(595311/6645760*qp^4+1835353/19937280*kq^4+731435/1993728*qp^2*kq^2)+kp^4*(8677/15360*qp^2+12502883/19937280*kq^2)+346849/19937280*qp^2*kq^2*(528629/346849*qp^2+kq^2))+155477/19470*qp^2*qsq^3*(kp^4*(1650/22211*qp^8+1569/1169*kq^8-164317/310954*qp^2*kq^6-366815/621908*qp^4*kq^4+962915/621908*qp^6*kq^2)+kp^6*(-19668/155477*qp^6+290/22211*kq^6+2390621/621908*qp^2*kq^4-15697/12692*qp^4*kq^2)+kp^8*(8118/155477*qp^4+kq^4+706859/621908*qp^2*kq^2)+202409/621908*qp^2*kq^4*(347673/202409*qp^6+kq^6+161347/202409*qp^2*kq^4-164273/202409*qp^4*kq^2)+12330/22211*kq^2*kp^2*(241667/345240*qp^8+kq^8+227375/34524*qp^2*kq^6-1037563/345240*qp^4*kq^4+3347/630*qp^6*kq^2))+30112/9735*qp^7*kq^7*kp^3-22103/830720*qsq^13*kp^2*(82583/530472*qp^2+403633/2121888*kq^2+kp^2)-6704/9735*qp^4*qsq*kq^2*(26163/6704*qp^2*kq^8-25305/3352*qp^4*kq^6+24447/6704*qp^6*kq^4+kp^2*(75871/6704*kq^8-59499/6704*qp^2*kq^6-20331/6704*qp^4*kq^4+27487/6704*qp^6*kq^2)+kp^4*(1925/1676*qp^6-4261/419*kq^6-230033/13408*qp^2*kq^4-75045/13408*qp^4*kq^2)+kp^6*(-1639/838*qp^4+138471/6704*kq^4+132997/13408*qp^2*kq^2)+kp^8*(1353/1676*qp^2+kq^2))-1/6*qp*qsq^4*kq*kp*(199/590*qp^10+kq^10+123797/6490*qp^2*kq^8-457981/6490*qp^4*kq^6-188667/2596*qp^6*kq^4+51391/6490*qp^8*kq^2+kp^2*(3043/3245*qp^8+1719/3245*kq^8-3046903/12980*qp^2*kq^6-2096696/3245*qp^4*kq^4-90036/649*qp^6*kq^2)+kp^4*(-94268/3245*qp^6-138788/3245*kq^6-7191251/12980*qp^2*kq^4-5813/11*qp^4*kq^2)+kp^6*(-2279/6490*qp^4+1719/3245*kq^4-12699/1298*qp^2*kq^2)+kp^8*(2439/590*qp^2+kq^2))+271/2360*qp*qsq^6*kq*kp*(8799/5962*qp^8+55985/11924*kq^8+kp^8+227303/17886*qp^2*kq^6-479936/8943*qp^4*kq^4+4351/17886*qp^6*kq^2+kp^2*(-153949/5962*qp^6-106184/2981*kq^6-2694442/8943*qp^2*kq^4-807487/2981*qp^4*kq^2)+kp^4*(-1916007/11924*qp^4-502184/2981*kq^4-3742487/5962*qp^2*kq^2)+kp^6*(6470/813*qp^2+25621/11924*kq^2))-125259/415360*qp*qsq^8*kq*kp*(127691/125259*qp^6+544790/375777*kq^6+kp^6+189805/125259*qp^2*kq^4+16500/41753*qp^4*kq^2+kp^2*(-12251/8739*qp^4-2102239/375777*kq^4-6077659/375777*qp^2*kq^2)+kp^4*(-1452185/41753*qp^2-1409216/41753*kq^2))-14617/15576*qp*qsq^10*kq*kp*(-156319/1169360*qp^4-127527/935488*kq^4+kp^4-109693/584680*qp^2*kq^2+kp^2*(-254715/467744*qp^2-119657/467744*kq^2))-309853/3987456*qp*qsq^12*kq*kp*(290619/1549265*qp^2+49564/309853*kq^2+kp^2)+qp^3*qsq^2*kq^3*kp*(106/295*qp^8+kq^8+kp^8-6082/9735*qp^2*kq^6-125831/9735*qp^4*kq^4+12623/9735*qp^6*kq^2+kp^2*(12623/9735*qp^6+1037/1947*kq^6-1318687/19470*qp^2*kq^4-73246/3245*qp^4*kq^2)+kp^4*(-125831/9735*qp^4-91776/3245*kq^4-1318687/19470*qp^2*kq^2)+kp^6*(-6082/9735*qp^2+1037/1947*kq^2)))-106332160*qsq*psq*kp^2*(qsq^5*(kp^2*(44959/207680*qp^10+6321/51920*kq^10+22323/103840*qp^2*kq^8+49699/10384*qp^4*kq^6+122231/20768*qp^6*kq^4+806087/207680*qp^8*kq^2)+kp^4*(314923/103840*qp^8+138649/103840*kq^8+1921/118*qp^2*kq^6+2360681/103840*qp^4*kq^4+503759/41536*qp^6*kq^2)+kp^6*(-648181/207680*qp^6-33999/51920*kq^6-16389/20768*qp^2*kq^4+78651/103840*qp^4*kq^2)+kp^8*(60283/25960*qp^4+81809/103840*kq^4+504577/103840*qp^2*kq^2)+11/59*qp^4*kq^4*(94/55*qp^4+kq^4+149/44*qp^2*kq^2))+qsq^7*(-1211/9440*qp^4*kq^6-1471/9440*qp^6*kq^4+kp^2*(-134877/830720*qp^8-18963/207680*kq^8-20149/830720*qp^2*kq^6-1136197/830720*qp^4*kq^4-29077/18880*qp^6*kq^2)+kp^4*(-215877/103840*qp^6-1587369/830720*kq^6-2937711/415360*qp^2*kq^4-6174283/830720*qp^4*kq^2)+kp^6*(-418949/830720*qp^4-275877/830720*kq^4-78517/41536*qp^2*kq^2)+kp^8*(-230129/415360*qp^2-381017/830720*kq^2))+qsq^9*(6461/207680*kp^8+447/18880*qp^4*kq^4+kp^2*(134877/3322880*qp^6+18963/830720*kq^6-25339/830720*qp^2*kq^4+541711/3322880*qp^4*kq^2)+kp^4*(832439/1661440*qp^4+277851/415360*kq^4+92627/75520*qp^2*kq^2)+kp^6*(409363/1661440*qp^2+966497/3322880*kq^2))+861/664576*qsq^13*kp^4-3942/649*qp^2*qsq^3*(kp^4*(3347/17520*qp^8+3464/1971*kq^8+885151/157680*qp^2*kq^6-34723/52560*qp^4*kq^4+517057/315360*qp^6*kq^2)+kp^6*(-31553/78840*qp^6-68087/78840*kq^6-588877/315360*qp^2*kq^4-814729/315360*qp^4*kq^2)+kp^8*(32983/157680*qp^4+kq^4+739879/315360*qp^2*kq^2)+451/13140*qp^2*kq^4*(175/123*qp^6+kq^6+142/123*qp^2*kq^4+454/123*qp^4*kq^2)+9673/78840*kq^2*kp^2*(183961/38692*qp^8+kq^8+160399/38692*qp^2*kq^6+384755/19346*qp^4*kq^4+160967/38692*qp^6*kq^2))-21861/1661440*qsq^11*kp^2*(44959/174888*qp^4+301/2082*kq^4+kp^4-37/56*qp^2*kq^2+kp^2*(32019/9716*qp^2+140231/24984*kq^2))+2597/26583040*qp*qsq^12*kq*kp^3+75871/6490*qp^4*qsq*kq^2*(5412/75871*qp^2*kq^8-13112/75871*qp^4*kq^6+7700/75871*qp^6*kq^4+kp^4*(24447/75871*qp^6+138471/75871*kq^6-230033/151742*qp^2*kq^4-20331/75871*qp^4*kq^2)+kp^6*(-50610/75871*qp^4-68176/75871*kq^4-59499/75871*qp^2*kq^2)+kp^8*(1539/4463*qp^2+kq^2)+6704/75871*kq^2*kp^2*(27487/6704*qp^6+kq^6+132997/13408*qp^2*kq^4-75045/13408*qp^4*kq^2))+qp^5*kq^3*kp*(kq^8+kp^8-659/295*qp^2*kq^6+329/295*qp^4*kq^4+7/59*qp^6*kq^2+kp^2*(7/59*qp^6+1719/3245*kq^6-58204/3245*qp^2*kq^4-1742/3245*qp^4*kq^2)+kp^4*(329/295*qp^4-138788/3245*kq^4-58204/3245*qp^2*kq^2)+kp^6*(-659/295*qp^2+1719/3245*kq^2))+813/4720*qp*qsq^4*kq*kp*(qp^2*kp^8+kp^2*(21530/8943*qp^8-28/8943*kq^8-183214/8943*qp^2*kq^6-749653/8943*qp^4*kq^4-1117189/17886*qp^6*kq^2)+kp^4*(-274618/8943*qp^6-47012/2981*kq^6-877280/2981*qp^2*kq^4-2606073/5962*qp^4*kq^2)+kp^6*(-263/2981*qp^4-28/8943*kq^4+5969/17886*qp^2*kq^2)+48001/17886*qp^2*kq^2*(19973/48001*qp^6+kq^6-534/2087*qp^2*kq^4-54610/48001*qp^4*kq^2))-1757/207680*qp*qsq^6*kq*kp*(65389/1757*qp^2*kq^6+98501/1757*qp^4*kq^4+33357/1757*qp^6*kq^2+kp^2*(128368/1757*qp^6-14155/251*kq^6-63215/1757*qp^2*kq^4-598352/1757*qp^4*kq^2)+kp^4*(-4359309/3514*qp^4-185641/251*kq^4-4997782/1757*qp^2*kq^2)+kp^6*(112621/3514*qp^2+kq^2))+16541/1661440*qp*qsq^8*kq*kp*(kp^6+278053/16541*qp^2*kq^4+236297/16541*qp^4*kq^2+kp^2*(755613/16541*qp^4-35909/2363*kq^4+465768/16541*qp^2*kq^2)+kp^4*(-3624146/16541*qp^2-536431/2363*kq^2))+718851/6645760*qp*qsq^10*kq*kp*(kp^4-188786/718851*qp^2*kq^2+kp^2*(-180316/239617*qp^2+2412/34231*kq^2))-1/4*qp^3*qsq^2*kq*kp*(kq^2*(7/59*qp^8+kq^8+33503/6490*qp^2*kq^6-67911/3245*qp^4*kq^4+27211/6490*qp^6*kq^2)+kp^2*(163/295*qp^8+1691/3245*kq^8-46049/649*qp^2*kq^6-865819/6490*qp^4*kq^4+2125/1298*qp^6*kq^2)+kp^4*(799/295*qp^6-279824/3245*kq^6-1420669/3245*qp^2*kq^4-62301/649*qp^4*kq^2)+kp^6*(-355/59*qp^4+1691/3245*kq^4-70651/6490*qp^2*kq^2)+kp^8*(813/295*qp^2+kq^2)))-123338752*qp^4*qsq^2*kp^6*(qp-1/2*qsq)*(qp+1/2*qsq)*(-1/2*qsq+kq)*(1/2*qsq+kq)*(1/8*qsq^5+qsq*(qp^4+2*kq^4+kp^4-qp^2*kq^2+kp^2*(-2*qp^2-kq^2))+qsq^3*(-3/4*qp^2-kq^2-3/4*kp^2)-4*qp*kq^3*kp+5*qp*qsq^2*kq*kp))+s^4*(psq^2*(qsq^4*(kp^2*(-200784896*qp^2*kq^10-1056867840*qp^4*kq^8-1901777920*qp^6*kq^6-1414259200*qp^8*kq^4-387831808*qp^10*kq^2)+kp^4*(-180851712*qp^10-150700032*kq^10-3039217664*qp^2*kq^8-7597483008*qp^4*kq^6-4785759232*qp^6*kq^4-3488968704*qp^8*kq^2)+kp^6*(-768397312*qp^8+2007040*kq^8-3460067328*qp^2*kq^6-4870703104*qp^4*kq^4-2504175616*qp^6*kq^2)+kp^8*(604895232*qp^6+2007040*kq^6-2933045248*qp^2*kq^4-4630632448*qp^4*kq^2)+kp^10*(-552043520*qp^4-150700032*kq^4-1306745856*qp^2*kq^2)-11083776*qp^4*kq^4*(175/123*qp^6+kq^6+142/123*qp^2*kq^4+454/123*qp^4*kq^2))+qsq^6*(9912320*qp^4*kq^8+33566720*qp^6*kq^6+16941056*qp^8*kq^4+kp^2*(22290688*qp^10+7230720*kq^10+254023552*qp^2*kq^8+1262635776*qp^4*kq^6+1452590848*qp^6*kq^4+587564928*qp^8*kq^2)+kp^4*(662851328*qp^8+548040448*kq^8+4099111936*qp^2*kq^6+7510363904*qp^4*kq^4+4653877248*qp^6*kq^2)+kp^6*(1899125888*qp^6+807393024*kq^6+7102619136*qp^2*kq^4+6620776576*qp^4*kq^2)+kp^8*(691686656*qp^4+562005760*kq^4+3467764352*qp^2*kq^2)+kp^10*(560400640*qp^2+250561280*kq^2))+qsq^8*(-76979968*kp^10-6820352*qp^4*kq^6-8284672*qp^6*kq^4+kp^2*(-16718016*qp^8-5423040*kq^8-173165056*qp^2*kq^6-474863040*qp^4*kq^4-306927040*qp^6*kq^2)+kp^4*(-511639168*qp^6-467506208*kq^6-2077627712*qp^2*kq^4-2343455712*qp^4*kq^2)+kp^6*(-1464812128*qp^4-1122772384*kq^4-3274935104*qp^2*kq^2)+kp^8*(-771555392*qp^2-533501088*kq^2))+qsq^9*(kp*(8365728*qp^3*kq^5+6956320*qp^5*kq^3)+kp^3*(81099424*qp*kq^5+60598832*qp^3*kq^3+75898704*qp^5*kq)+kp^5*(-387524064*qp*kq^3-270362752*qp^3*kq)-415037952*qp*kq*kp^7)+qsq^10*(97500672*kp^8+1258752*qp^4*kq^4+kp^2*(4179504*qp^6+1355760*kq^6+41438264*qp^2*kq^4+56955032*qp^4*kq^2)+kp^4*(135890928*qp^4+136667168*kq^4+374209824*qp^2*kq^2)+kp^6*(343684112*qp^2+332498040*kq^2))+qsq^11*(kp^3*(-20122544*qp*kq^3-20711176*qp^3*kq)-2214376*qp*kq*kp^5-1414352*qp^3*kq^3*kp)+qsq^12*(-22699552*kp^6+kp^2*(-348292*qp^4-112980*kq^4-2721552*qp^2*kq^2)+kp^4*(-12999388*qp^2-14275618*kq^2))+338376*qsq^14*kp^4+602800128*qp^2*qsq^2*(451/6132*qp^4*kq^10-1639/9198*qp^6*kq^8+275/2628*qp^8*kq^6+kp^6*(275/2628*qp^8-35/2628*kq^8+137353/49056*qp^2*kq^6-950063/294336*qp^4*kq^4+28741/36792*qp^6*kq^2)+kp^8*(-1639/9198*qp^6-35/2628*kq^6+114619/21024*qp^2*kq^4+17581/147168*qp^4*kq^2)+kp^10*(451/6132*qp^4+kq^4+149617/147168*qp^2*kq^2)+kq^2*kp^4*(60623/73584*qp^8+kq^8+114619/21024*qp^2*kq^6-950063/294336*qp^4*kq^4+62897/16352*qp^6*kq^2)+149617/147168*qp^2*kq^4*kp^2*(121246/149617*qp^6+kq^6+17581/149617*qp^2*kq^4+114964/149617*qp^4*kq^2))+1268164*qp*qsq^13*kq*kp^3-63635456*qp^6*kq^4*kp^2*(kp^6+kp^2*(qp^4+30/971*kq^4-2883/971*qp^2*kq^2)+kp^4*(-2*qp^2-60/971*kq^2)+941/971*kq^2*(qp+kq)^2*(-qp+kq)^2)+12818432*qp*qsq^5*kq*kp*(kp^10+kp^2*(162121/50072*qp^8+18719/25036*kq^8-2221019/50072*qp^2*kq^6-8217687/25036*qp^4*kq^4-1438493/12518*qp^6*kq^2)+kp^4*(-4515933/50072*qp^6-2163861/25036*kq^6-29019385/25036*qp^2*kq^4-30700849/25036*qp^4*kq^2)+kp^6*(-4811913/12518*qp^4-3756183/25036*kq^4-611126/569*qp^2*kq^2)+kp^8*(2817/12518*qp^2+27971/25036*kq^2)+45687/25036*qp^2*kq^2*(18803/45687*qp^6+kq^6-4720/15229*qp^2*kq^4-59920/45687*qp^4*kq^2))-32619648*qp*qsq^7*kq*kp*(kp^8+124063/254841*qp^2*kq^6+59164/84947*qp^4*kq^4+58283/254841*qp^6*kq^2+kp^2*(162822/84947*qp^6+671840/254841*kq^6-3596171/509682*qp^2*kq^4-3252373/169894*qp^4*kq^2)+kp^4*(-24464587/509682*qp^4-13444673/254841*kq^4-14199719/84947*qp^2*kq^2)+kp^6*(-29631094/254841*qp^2-17196128/254841*kq^2))-76910592*qp^3*qsq^3*kq*kp*(kp^10+1/6*kq^2*(101/569*qp^8+kq^8+31992/6259*qp^2*kq^6-131898/6259*qp^4*kq^4+25128/6259*qp^6*kq^2)+kp^2*(437/1707*qp^8-171335/75108*kq^8-1302909/25036*qp^2*kq^6-2518531/37554*qp^4*kq^4-1316/18777*qp^6*kq^2)+kp^4*(5073/6259*qp^6-1416419/18777*kq^6-2425459/6828*qp^2*kq^4-4066063/75108*qp^4*kq^2)+kp^6*(-198338/18777*qp^4-1281905/12518*kq^4-998116/6259*qp^2*kq^2)+kp^8*(-10424/18777*qp^2-54073/25036*kq^2))-91025408*qp^5*qsq*kq^3*kp*(kp^8+kp^2*(-4334/22223*qp^6+15595/22223*kq^6+607160/22223*qp^2*kq^4+29515/22223*qp^4*kq^2)+kp^4*(-25857/22223*qp^4+1683054/22223*kq^4+913347/22223*qp^2*kq^2)+kp^6*(173772/22223*qp^2+607600/22223*kq^2)-12518/22223*kq^2*(qp+kq)*(-qp+kq)*(-101/569*qp^4+kq^4-676/569*qp^2*kq^2)))+psq^3*(qsq^3*(-186907648*qp^4*kq^10-111369216*qp^6*kq^8+94698496*qp^8*kq^6-270760960*qp^10*kq^4+kp^2*(-995329024*qp^2*kq^10-4684343296*qp^4*kq^8-1141727232*qp^6*kq^6-4574742528*qp^8*kq^4-441254912*qp^10*kq^2)+kp^4*(-270760960*qp^10-226050048*kq^10-4695142400*qp^2*kq^8-7611208704*qp^4*kq^6-6118967296*qp^6*kq^4-4574742528*qp^8*kq^2)+kp^6*(94698496*qp^8+3010560*kq^8-4568788992*qp^2*kq^6-7611208704*qp^4*kq^4-1141727232*qp^6*kq^2)+kp^8*(-111369216*qp^6+3010560*kq^6-4695142400*qp^2*kq^4-4684343296*qp^4*kq^2)+kp^10*(-186907648*qp^4-226050048*kq^4-995329024*qp^2*kq^2))+qsq^5*(25124864*qp^2*kq^10+252878080*qp^4*kq^8+128824576*qp^6*kq^6+263628032*qp^8*kq^4+45924864*qp^10*kq^2+kp^2*(73749120*qp^10+142935680*kq^10+2718860160*qp^2*kq^8+6085107968*qp^4*kq^6+6588651264*qp^6*kq^4+2196348032*qp^8*kq^2)+kp^4*(1572527104*qp^8+1474559872*kq^8+13490643584*qp^2*kq^6+20001759232*qp^4*kq^4+12284352256*qp^6*kq^2)+kp^6*(1456473728*qp^6+1713220992*kq^6+13749587328*qp^2*kq^4+11056949248*qp^4*kq^2)+kp^8*(1398113536*qp^4+1442816896*kq^4+7944825984*qp^2*kq^2)+kp^10*(638925056*qp^2+485275392*kq^2))+qsq^7*(-212379904*kp^10-34472704*qp^2*kq^8-115780544*qp^4*kq^6-117946176*qp^6*kq^4-48696192*qp^8*kq^2+kp^2*(-156326688*qp^8-274569120*kq^8-2109102464*qp^2*kq^6-3861873152*qp^4*kq^4-2075006976*qp^6*kq^2)+kp^4*(-2435882112*qp^6-2527892192*kq^6-11663165696*qp^2*kq^4-10917868064*qp^4*kq^2)+kp^6*(-3621824928*qp^4-3691032224*kq^4-9825312640*qp^2*kq^2)+kp^8*(-2081548224*qp^2-1864284512*kq^2))+qsq^8*(kp*(32172928*qp*kq^7+27912288*qp^3*kq^5+3494368*qp^5*kq^3+18956544*qp^7*kq)+kp^3*(-204978560*qp*kq^5-1039575984*qp^3*kq^3-70808816*qp^5*kq)+kp^5*(-3592966960*qp*kq^3-3373465680*qp^3*kq)-1575182336*qp*kq*kp^7)+qsq^9*(455202304*kp^8+12525440*qp^2*kq^6+25510064*qp^4*kq^4+15737184*qp^6*kq^2+kp^2*(75353400*qp^6+134167992*kq^6+692187672*qp^2*kq^4+693138792*qp^4*kq^2)+kp^4*(1148658880*qp^4+1319032936*kq^4+3163259128*qp^2*kq^2)+kp^6*(1627701376*qp^2+1671923328*kq^2))+qsq^10*(kp*(-9373000*qp*kq^5-10974816*qp^3*kq^3-7733432*qp^5*kq)+kp^3*(-59174304*qp*kq^3-85230376*qp^3*kq)+288530932*qp*kq*kp^5)+qsq^11*(-177218880*kp^6-1369392*qp^2*kq^4-1608360*qp^4*kq^2+kp^2*(-12974766*qp^4-24535766*kq^4-75684688*qp^2*kq^2)+kp^4*(-193670524*qp^2-227640586*kq^2))+qsq^13*(9935928*kp^4+kp^2*(688626*qp^2+1480242*kq^2))+301400064*qp^2*qsq*kq^2*(40757/73584*qp^4*kq^8-13109/12264*qp^6*kq^6+37897/73584*qp^8*kq^4+kp^2*(34939/9198*qp^2*kq^8-13303/6132*qp^4*kq^6+7295/4088*qp^6*kq^4+847/584*qp^8*kq^2)+kp^4*(164209/147168*qp^8+kq^8+51171/16352*qp^2*kq^6-1104415/147168*qp^4*kq^4+230435/147168*qp^6*kq^2)+kp^6*(-46639/49056*qp^6-35/2628*kq^6+92823/16352*qp^2*kq^4-1399/1314*qp^4*kq^2)+kp^8*(34757/49056*qp^4-35/2628*kq^4+53159/16352*qp^2*kq^2)+kp^10*(4289/16352*qp^2+kq^2))-254541824*qp^7*kq^5*kp^3*(2823/971*kq^2+kp^2)+25636864*qp*qsq^4*kq*kp*(137/1138*qp^10+1/2*kq^10+kp^10+454981/50072*qp^2*kq^8-816567/25036*qp^4*kq^6-746069/25036*qp^6*kq^4+149009/50072*qp^8*kq^2+kp^2*(-197027/100144*qp^8-44949/12518*kq^8-3826387/12518*qp^2*kq^6-9496701/12518*qp^4*kq^4-17029167/100144*qp^6*kq^2)+kp^4*(-802803/9104*qp^6-2508179/25036*kq^6-18556583/12518*qp^2*kq^4-33536369/25036*qp^4*kq^2)+kp^6*(-11672971/100144*qp^4-3025047/25036*kq^4-6011961/9104*qp^2*kq^2)+kp^8*(-16613/100144*qp^2-3967/1138*kq^2))+5570688*qp*qsq^6*kq*kp*(-26913/14507*qp^8-313109/43521*kq^8+kp^8-248576/14507*qp^2*kq^6+3305738/43521*qp^4*kq^4+44/163*qp^6*kq^2+kp^2*(3775295/43521*qp^6+1578458/14507*kq^6+18414378/14507*qp^2*kq^4+44249240/43521*qp^4*kq^2)+kp^4*(116353775/87042*qp^4+60983372/43521*kq^4+67976264/14507*qp^2*kq^2)+kp^6*(33339377/29014*qp^2+42950473/43521*kq^2))+14695780*qp*qsq^12*kq*kp*(20409/333995*qp^2+227147/3673945*kq^2+kp^2)-12818432*qp^3*qsq^2*kq*kp*(kp^10+6*kq^2*(437/1707*qp^8+kq^8-10424/18777*qp^2*kq^6-198338/18777*qp^4*kq^4+5073/6259*qp^6*kq^2)+kp^2*(101/569*qp^8-162219/12518*kq^8-5988696/6259*qp^2*kq^6-4066063/12518*qp^4*kq^4-2632/6259*qp^6*kq^2)+kp^4*(25128/6259*qp^6-3845715/6259*kq^6-2425459/1138*qp^2*kq^4-2518531/6259*qp^4*kq^2)+kp^6*(-131898/6259*qp^4-2832838/6259*kq^4-3908727/12518*qp^2*kq^2)+kp^8*(31992/6259*qp^2-171335/12518*kq^2)))+psq^4*(qsq^2*(-552043520*qp^4*kq^10+604895232*qp^6*kq^8-768397312*qp^8*kq^6-180851712*qp^10*kq^4+kp^2*(-1306745856*qp^2*kq^10-4630632448*qp^4*kq^8-2504175616*qp^6*kq^6-3488968704*qp^8*kq^4-387831808*qp^10*kq^2)+kp^4*(-15769600*qp^10-150700032*kq^10-2933045248*qp^2*kq^8-4870703104*qp^4*kq^6-4785759232*qp^6*kq^4-1414259200*qp^8*kq^2)+kp^6*(-40910848*qp^8+2007040*kq^8-3460067328*qp^2*kq^6-7597483008*qp^4*kq^4-1901777920*qp^6*kq^2)+kp^8*(-12795904*qp^6+2007040*kq^6-3039217664*qp^2*kq^4-1056867840*qp^4*kq^2)+kp^10*(-11083776*qp^4-150700032*kq^4-200784896*qp^2*kq^2))+qsq^4*(265301760*qp^2*kq^10+724833792*qp^4*kq^8+959917312*qp^6*kq^6+977828352*qp^8*kq^4+112007424*qp^10*kq^2+kp^2*(112007424*qp^10+418526208*kq^10+7464198144*qp^2*kq^8+13395190784*qp^4*kq^6+12789990656*qp^6*kq^4+3492599552*qp^8*kq^2)+kp^4*(977828352*qp^8+1979955712*kq^8+17886280192*qp^2*kq^6+21676033536*qp^4*kq^4+12789990656*qp^6*kq^2)+kp^6*(959917312*qp^6+2148442624*kq^6+17886280192*qp^2*kq^4+13395190784*qp^4*kq^2)+kp^8*(724833792*qp^4+1979955712*kq^4+7464198144*qp^2*kq^2)+kp^10*(265301760*qp^2+418526208*kq^2))+qsq^6*(-5878272*qp^10-17453056*kq^10-242783488*kp^10-325830016*qp^2*kq^8-846700800*qp^4*kq^6-906576512*qp^6*kq^4-247264256*qp^8*kq^2+kp^2*(-507844512*qp^8-1506266144*kq^8-9544582528*qp^2*kq^6-13755095744*qp^4*kq^4-6169158528*qp^6*kq^2)+kp^4*(-3624276736*qp^6-6356750688*kq^6-25862313920*qp^2*kq^4-20639454720*qp^4*kq^2)+kp^6*(-4193413984*qp^4-7169542880*kq^4-17585514944*qp^2*kq^2)+kp^8*(-2570328128*qp^2-3389972096*kq^2))+qsq^7*(kp*(106532384*qp*kq^7-360251040*qp^3*kq^5-342829792*qp^5*kq^3+13126240*qp^7*kq)+kp^3*(-4121237232*qp*kq^5-9116612768*qp^3*kq^3-1859956080*qp^5*kq)+kp^5*(-11429149440*qp*kq^3-8626310336*qp^3*kq)-2551545344*qp*kq*kp^7)+qsq^8*(4408704*qp^8+13089792*kq^8+995343168*kp^8+180826736*qp^2*kq^6+324589840*qp^4*kq^4+158155984*qp^6*kq^2+kp^2*(489859200*qp^6+1245354928*kq^6+4467913360*qp^2*kq^4+3565451280*qp^4*kq^2)+kp^4*(3395451664*qp^4+5206405952*kq^4+10283871632*qp^2*kq^2)+kp^6*(3730480704*qp^2+4636804512*kq^2))+qsq^9*(kp*(-66007380*qp*kq^5-15001096*qp^3*kq^3-35532364*qp^5*kq)+kp^3*(781785792*qp*kq^3+391464536*qp^3*kq)+1560961216*qp*kq*kp^5)+qsq^10*(-1102176*qp^6-3272448*kq^6-662039680*kp^6-38656528*qp^2*kq^4-35503976*qp^4*kq^2+kp^2*(-155830698*qp^4-354453642*kq^4-700966192*qp^2*kq^2)+kp^4*(-956685052*qp^2-1265364306*kq^2))+qsq^12*(91848*qp^4+272704*kq^4+77072960*kp^4+2417220*qp^2*kq^2+kp^2*(18323768*qp^2+35164020*kq^2))-621188*qsq^14*kp^2+15908864*qp^4*kq^4*(kp^8+kp^2*(2*qp^6+941/971*kq^6+5706/971*qp^2*kq^4+2703/971*qp^4*kq^2)+kp^4*(-qp^4+30/971*kq^4+12113/971*qp^2*kq^2)+kp^6*(2*qp^2-60/971*kq^2)+2823/971*qp^2*kq^2*(qp+kq)^2*(-qp+kq)^2)-917988*qp*qsq^13*kq*kp+12818432*qp*qsq^3*kq*kp*(137/569*qp^10+2*kq^10+kp^10-16613/50072*qp^2*kq^8-11672971/50072*qp^4*kq^6-802803/4552*qp^6*kq^4-197027/50072*qp^8*kq^2+kp^2*(149009/25036*qp^8-3967/569*kq^8-6011961/4552*qp^2*kq^6-33536369/12518*qp^4*kq^4-17029167/50072*qp^6*kq^2)+kp^4*(-746069/12518*qp^6-3025047/12518*kq^6-18556583/6259*qp^2*kq^4-9496701/6259*qp^4*kq^2)+kp^6*(-816567/12518*qp^4-2508179/12518*kq^4-3826387/6259*qp^2*kq^2)+kp^8*(454981/25036*qp^2-44949/6259*kq^2))-23735552*qp*qsq^5*kq*kp*(61759/370868*qp^8+1583513/370868*kq^8+kp^8-11970595/370868*qp^2*kq^6-21192157/185434*qp^4*kq^4-9558497/370868*qp^6*kq^2+kp^2*(-15864947/370868*qp^6-61302859/370868*kq^6-461128065/370868*qp^2*kq^4-291218403/370868*qp^4*kq^2)+kp^4*(-107714937/370868*qp^4-243133987/370868*kq^4-677597675/370868*qp^2*kq^2)+kp^6*(-33011953/185434*qp^2-53913483/185434*kq^2))+7729580*qp*qsq^11*kq*kp*(2946089/1932395*qp^2+3749723/1932395*kq^2+kp^2)-8383488*qp^3*qsq*kq^3*kp*(2794/8187*qp^8+12518/8187*kq^8+kp^8-53062/8187*qp^2*kq^6-966352/8187*qp^4*kq^4-3630/2729*qp^6*kq^2+kp^2*(98509/8187*qp^6+22823/8187*kq^6-3419339/2729*qp^2*kq^4-3073307/8187*qp^4*kq^2)+kp^4*(-855602/8187*qp^4-3580376/8187*kq^4-1913586/2729*qp^2*kq^2)+kp^6*(-328796/8187*qp^2-1387750/8187*kq^2)))+psq^5*(qsq^3*(638925056*qp^2*kq^10+1398113536*qp^4*kq^8+1456473728*qp^6*kq^6+1572527104*qp^8*kq^4+73749120*qp^10*kq^2+kp^2*(45924864*qp^10+485275392*kq^10+7944825984*qp^2*kq^8+11056949248*qp^4*kq^6+12284352256*qp^6*kq^4+2196348032*qp^8*kq^2)+kp^4*(263628032*qp^8+1442816896*kq^8+13749587328*qp^2*kq^6+20001759232*qp^4*kq^4+6588651264*qp^6*kq^2)+kp^6*(128824576*qp^6+1713220992*kq^6+13490643584*qp^2*kq^4+6085107968*qp^4*kq^2)+kp^8*(252878080*qp^4+1474559872*kq^4+2718860160*qp^2*kq^2)+kp^10*(25124864*qp^2+142935680*kq^2))+qsq^5*(-9523200*qp^10-116958976*kq^10-116958976*kp^10-1443253760*qp^2*kq^8-2559014176*qp^4*kq^6-2545165056*qp^6*kq^4-579353760*qp^8*kq^2+kp^2*(-579353760*qp^8-3224181408*kq^8-18215035968*qp^2*kq^6-22608660352*qp^4*kq^4-8989636032*qp^6*kq^2)+kp^4*(-2545165056*qp^6-8707790496*kq^6-32345071232*qp^2*kq^4-22608660352*qp^4*kq^2)+kp^6*(-2559014176*qp^4-8707790496*kq^4-18215035968*qp^2*kq^2)+kp^8*(-1443253760*qp^2-3224181408*kq^2))+qsq^6*(kp*(-375462272*qp*kq^7-3313125568*qp^3*kq^5-1756157728*qp^5*kq^3-76475104*qp^7*kq)+kp^3*(-12633165440*qp*kq^5-21961060896*qp^3*kq^3-3410721424*qp^5*kq)+kp^5*(-16991365440*qp*kq^3-8442131888*qp^3*kq)-1802651120*qp*kq*kp^7)+qsq^7*(29030016*qp^8+185965888*kq^8+1140833856*kp^8+1067866768*qp^2*kq^6+1501788368*qp^4*kq^4+634287064*qp^6*kq^2+kp^2*(1190114320*qp^6+4267003776*kq^6+12868088928*qp^2*kq^4+8732564512*qp^4*kq^2)+kp^4*(4836051824*qp^4+10971333344*kq^4+18275782432*qp^2*kq^2)+kp^6*(4559245024*qp^2+7611550816*kq^2))+qsq^9*(-15728544*qp^6-84057392*kq^6-1368360064*kp^6-314285800*qp^2*kq^4-238126918*qp^4*kq^2+kp^2*(-668127986*qp^4-1745950442*kq^4-2814965900*qp^2*kq^2)+kp^4*(-2366222976*qp^2-3619933216*kq^2))+qsq^10*(kp*(15474652*qp*kq^3+30754392*qp^3*kq)-230050320*qp*kq*kp^3)+qsq^11*(3016344*qp^4+14470028*kq^4+294602752*kp^4+30673296*qp^2*kq^2+kp^2*(128862280*qp^2+243088662*kq^2))+qsq^13*(-187446*qp^2-812766*kq^2-7475322*kp^2)-37675008*qsq*kq^2*(208931/18396*qp^4*kq^8-103031/9198*qp^6*kq^6+69071/5256*qp^8*kq^4+78325/36792*qp^10*kq^2+kp^2*(12399/8176*qp^10+882191/73584*qp^2*kq^8+1234027/36792*qp^4*kq^6+165826/4599*qp^6*kq^4+123553/6132*qp^8*kq^2)+kp^4*(280711/36792*qp^8+kq^8+631639/36792*qp^2*kq^6+555553/6132*qp^4*kq^4+1199195/36792*qp^6*kq^2)+kp^6*(49015/36792*qp^6-35/2628*kq^6+191617/6132*qp^2*kq^4+834733/36792*qp^4*kq^2)+kp^8*(40573/12264*qp^4-35/2628*kq^4+185119/12264*qp^2*kq^2)+kp^10*(47/3504*qp^2+kq^2))-5598736*qp*qsq^12*kq*kp+63635456*qp^5*kq^5*kp*(kp^4+4705/971*qp^2*kq^2+kp^2*(2*qp^2+2823/971*kq^2))+9584128*qp*qsq^2*kq*kp*(25036/18719*kq^2*(162121/50072*qp^8+kq^8+2817/12518*qp^2*kq^6-4811913/12518*qp^4*kq^4-4515933/50072*qp^6*kq^2)+kp^2*(18803/18719*qp^8+27971/18719*kq^8-26889544/18719*qp^2*kq^6-30700849/18719*qp^4*kq^4-2876986/18719*qp^6*kq^2)+kp^4*(-59920/18719*qp^6-3756183/18719*kq^6-29019385/18719*qp^2*kq^4-8217687/18719*qp^4*kq^2)+kp^6*(-14160/18719*qp^4-2163861/18719*kq^4-2221019/37438*qp^2*kq^2)+kp^8*(45687/18719*qp^2+kq^2))-101344832*qp*qsq^4*kq*kp*(61759/1583513*qp^8+370868/1583513*kq^8+kp^8-66023906/1583513*qp^2*kq^6-107714937/1583513*qp^4*kq^4-15864947/1583513*qp^6*kq^2+kp^2*(-9558497/1583513*qp^6-107826966/1583513*kq^6-677597675/1583513*qp^2*kq^4-291218403/1583513*qp^4*kq^2)+kp^4*(-42384314/1583513*qp^4-243133987/1583513*kq^4-461128065/1583513*qp^2*kq^2)+kp^6*(-11970595/1583513*qp^2-61302859/1583513*kq^2))+3243289104*qp*qsq^8*kq*kp*(96429/90091364*qp^4+3008042/67568523*kq^4+kp^4+9305995/67568523*qp^2*kq^2+kp^2*(352524/523787*qp^2+57284087/45045682*kq^2)))+psq^6*(109080*qsq^14+qsq^2*(560400640*qp^2*kq^10+691686656*qp^4*kq^8+1899125888*qp^6*kq^6+662851328*qp^8*kq^4+22290688*qp^10*kq^2+7230720*kq^2*kp^10+kp^2*(250561280*kq^10+3467764352*qp^2*kq^8+6620776576*qp^4*kq^6+4653877248*qp^6*kq^4+587564928*qp^8*kq^2)+kp^4*(16941056*qp^8+562005760*kq^8+7102619136*qp^2*kq^6+7510363904*qp^4*kq^4+1452590848*qp^6*kq^2)+kp^6*(33566720*qp^6+807393024*kq^6+4099111936*qp^2*kq^4+1262635776*qp^4*kq^2)+kp^8*(9912320*qp^4+548040448*kq^4+254023552*qp^2*kq^2))+qsq^4*(-5878272*qp^10-242783488*kq^10-17453056*kp^10-2570328128*qp^2*kq^8-4193413984*qp^4*kq^6-3624276736*qp^6*kq^4-507844512*qp^8*kq^2+kp^2*(-247264256*qp^8-3389972096*kq^8-17585514944*qp^2*kq^6-20639454720*qp^4*kq^4-6169158528*qp^6*kq^2)+kp^4*(-906576512*qp^6-7169542880*kq^6-25862313920*qp^2*kq^4-13755095744*qp^4*kq^2)+kp^6*(-846700800*qp^4-6356750688*kq^4-9544582528*qp^2*kq^2)+kp^8*(-325830016*qp^2-1506266144*kq^2))+qsq^6*(51793920*qp^8+682875328*kq^8+682875328*kp^8+3039803968*qp^2*kq^6+3662143776*qp^4*kq^4+1225523200*qp^6*kq^2+kp^2*(1225523200*qp^6+7498563720*kq^6+19847365800*qp^2*kq^4+11504628560*qp^4*kq^2)+kp^4*(3662143776*qp^4+13909047872*kq^4+19847365800*qp^2*kq^2)+kp^6*(3039803968*qp^2+7498563720*kq^2))+qsq^7*(kp*(1446722004*qp*kq^5+2121418016*qp^3*kq^3+246553264*qp^5*kq)+kp^3*(8216243344*qp*kq^3+3394885728*qp^3*kq)+3219095376*qp*kq*kp^5)+qsq^8*(-64036512*qp^6-467050320*kq^6-1661118416*kp^6-1254123256*qp^2*kq^4-782024178*qp^4*kq^2+kp^2*(-1325719304*qp^4-4406673254*kq^4-6017964352*qp^2*kq^2)+kp^4*(-3309706464*qp^2-6166239288*kq^2))+qsq^9*(kp*(-221736216*qp*kq^3-50012856*qp^3*kq)-795823160*qp*kq*kp^3)+qsq^10*(23048976*qp^4+115876356*kq^4+655564272*kp^4+169040770*qp^2*kq^2+kp^2*(417557922*qp^2+827005428*kq^2))+qsq^12*(-2982600*qp^2-9936318*kq^2-37070938*kp^2)-15908864*qp^4*kq^4*(1/4*qp^6+2823/3884*kq^6+kp^6+2360/971*qp^2*kq^4+3749/971*qp^4*kq^2+kp^2*(qp^4+1897/971*kq^4+15967/1942*qp^2*kq^2)+kp^4*(qp^2+3749/971*kq^2))-5131296*qp*qsq^11*kq*kp+283136*qp*qsq*kq^3*kp*(23591/553*qp^8+kp^8+72537/1106*qp^2*kq^6-10546209/1106*qp^4*kq^4-588839/553*qp^6*kq^2+kp^2*(20392/553*qp^6+651/79*kq^6-1033634/79*qp^2*kq^4-4229745/553*qp^4*kq^2)+kp^4*(-575143/553*qp^4-135523/79*kq^4-3274303/553*qp^2*kq^2)+kp^6*(70905/553*qp^2-55725/79*kq^2))-40077952*qp*qsq^3*kq*kp*(80739/313109*qp^8-43521/313109*kq^8+kp^8-100018131/626218*qp^2*kq^6-116353775/626218*qp^4*kq^4-3775295/313109*qp^6*kq^2+kp^2*(-11748/313109*qp^6-42950473/313109*kq^6-203928792/313109*qp^2*kq^4-44249240/313109*qp^4*kq^2)+kp^4*(-3305738/313109*qp^4-60983372/313109*kq^4-55243134/313109*qp^2*kq^2)+kp^6*(745728/313109*qp^2-4735374/313109*kq^2))-375462272*qp*qsq^5*kq*kp*(2389847/11733196*qp^6+112665695/23466392*kq^6+kp^6+527633243/23466392*qp^2*kq^4+12539417/1380376*qp^4*kq^2+kp^2*(54879929/11733196*qp^4+265490085/5866598*kq^4+686283153/11733196*qp^2*kq^2)+kp^4*(51767587/5866598*qp^2+98696605/2933299*kq^2)))+psq^7*(960576*qsq^13+qsq*(116641536*qp^2*kq^10+322840832*qp^4*kq^8+567565312*qp^6*kq^6+101303296*qp^8*kq^4+kp^2*(48107136*kq^10+595678336*qp^2*kq^8+1762617600*qp^4*kq^6+477950848*qp^6*kq^4+60385152*qp^8*kq^2)+kp^4*(96258176*kq^8+1409957760*qp^2*kq^6+649785088*qp^4*kq^4+115541248*qp^6*kq^2)+kp^6*(168393344*kq^6+288597120*qp^2*kq^4+51407616*qp^4*kq^2)+kp^8*(76366976*kq^4+828800*qp^2*kq^2))+qsq^3*(-212379904*kq^10-2081548224*qp^2*kq^8-3621824928*qp^4*kq^6-2435882112*qp^6*kq^4-156326688*qp^8*kq^2+kp^2*(-48696192*qp^8-1864284512*kq^8-9825312640*qp^2*kq^6-10917868064*qp^4*kq^4-2075006976*qp^6*kq^2)+kp^4*(-117946176*qp^6-3691032224*kq^6-11663165696*qp^2*kq^4-3861873152*qp^4*kq^2)+kp^6*(-115780544*qp^4-2527892192*kq^4-2109102464*qp^2*kq^2)+kp^8*(-34472704*qp^2-274569120*kq^2))+qsq^5*(29030016*qp^8+1140833856*kq^8+185965888*kp^8+4559245024*qp^2*kq^6+4836051824*qp^4*kq^4+1190114320*qp^6*kq^2+kp^2*(634287064*qp^6+7611550816*kq^6+18275782432*qp^2*kq^4+8732564512*qp^4*kq^2)+kp^4*(1501788368*qp^4+10971333344*kq^4+12868088928*qp^2*kq^2)+kp^6*(1067866768*qp^2+4267003776*kq^2))+qsq^6*(kp*(3219095376*qp*kq^5+3394885728*qp^3*kq^3+246553264*qp^5*kq)+kp^3*(8216243344*qp*kq^3+2121418016*qp^3*kq)+1446722004*qp*kq*kp^5)+qsq^7*(-100153536*qp^6-1185479632*kq^6-1185479632*kp^6-2696306208*qp^2*kq^4-1380587810*qp^4*kq^2+kp^2*(-1380587810*qp^4-6588604680*kq^4-7661546824*qp^2*kq^2)+kp^4*(-2696306208*qp^2-6588604680*kq^2))+qsq^8*(kp*(-799888704*qp*kq^3-232047760*qp^3*kq)-1148239016*qp*kq*kp^3)+qsq^9*(68591976*qp^4+403506268*kq^4+902035568*kp^4+482819748*qp^2*kq^2+kp^2*(745470162*qp^2+1645956072*kq^2))+qsq^11*(-14933496*qp^2-46823458*kq^2-101160138*kp^2)+26094728*qp*qsq^10*kq*kp-31817728*qp^5*kq^5*kp*(1/2*qp^2+4705/1942*kq^2+kp^2)-85995520*qp*qsq^2*kq*kp*(254841/671840*kq^2*(162822/84947*qp^6+kq^6-29631094/254841*qp^2*kq^4-24464587/509682*qp^4*kq^2)+kp^2*(58283/671840*qp^6-537379/20995*kq^6-42599157/671840*qp^2*kq^4-9757119/1343680*qp^4*kq^2)+kp^4*(44373/167960*qp^4-13444673/671840*kq^4-3596171/1343680*qp^2*kq^2)+kp^6*(124063/671840*qp^2+kq^2))+106532384*qp*qsq^4*kq*kp*(410195/3329137*qp^6-79735792/3329137*kq^6+kp^6-38510314/475591*qp^2*kq^4-116247255/6658274*qp^4*kq^2+kp^2*(-10713431/3329137*qp^4-357160920/3329137*kq^4-284894149/3329137*qp^2*kq^2)+kp^4*(-11257845/3329137*qp^2-36796761/951182*kq^2)))+psq^8*(3581856*qsq^12+qsq^2*(-76979968*kq^10-771555392*qp^2*kq^8-1464812128*qp^4*kq^6-511639168*qp^6*kq^4-16718016*qp^8*kq^2-5423040*kq^2*kp^8+kp^2*(-533501088*kq^8-3274935104*qp^2*kq^6-2343455712*qp^4*kq^4-306927040*qp^6*kq^2)+kp^4*(-8284672*qp^6-1122772384*kq^6-2077627712*qp^2*kq^4-474863040*qp^4*kq^2)+kp^6*(-6820352*qp^4-467506208*kq^4-173165056*qp^2*kq^2))+qsq^4*(4408704*qp^8+995343168*kq^8+13089792*kp^8+3730480704*qp^2*kq^6+3395451664*qp^4*kq^4+489859200*qp^6*kq^2+kp^2*(158155984*qp^6+4636804512*kq^6+10283871632*qp^2*kq^4+3565451280*qp^4*kq^2)+kp^4*(324589840*qp^4+5206405952*kq^4+4467913360*qp^2*kq^2)+kp^6*(180826736*qp^2+1245354928*kq^2))+qsq^6*(-64036512*qp^6-1661118416*kq^6-467050320*kp^6-3309706464*qp^2*kq^4-1325719304*qp^4*kq^2+kp^2*(-782024178*qp^4-6166239288*kq^4-6017964352*qp^2*kq^2)+kp^4*(-1254123256*qp^2-4406673254*kq^2))+qsq^7*(kp*(-1148239016*qp*kq^3-232047760*qp^3*kq)-799888704*qp*kq*kp^3)+qsq^8*(96934992*qp^4+775425876*kq^4+775425876*kp^4+781174432*qp^2*kq^2+kp^2*(781174432*qp^2+2056711056*kq^2))+qsq^10*(-35889720*qp^2-117567502*kq^2-168381286*kp^2)+5965824*qp^4*kq^4*(1/2*qp^4+7543/2913*kq^4+kp^4+27289/5826*qp^2*kq^2+kp^2*(qp^2+15086/2913*kq^2))+73011404*qp*qsq^9*kq*kp-242816*qp*qsq*kq^3*kp*(187767/1897*qp^6+1471/542*kq^6+kp^6-5072461/1897*qp^2*kq^4-2058893/3794*qp^4*kq^2+kp^2*(52745/542*qp^4-832293/542*kq^4-2662143/1897*qp^2*kq^2)+kp^4*(33373/542*qp^2-410613/542*kq^2))+32172928*qp*qsq^3*kq*kp*(148098/251351*qp^6-12306112/251351*kq^6+kp^6-210841605/2010808*qp^2*kq^4-4425551/2010808*qp^4*kq^2+kp^2*(109199/1005404*qp^4-224560435/2010808*kq^4-64973499/2010808*qp^2*kq^2)+kp^4*(872259/1005404*qp^2-1601395/251351*kq^2))+144386016*qp*qsq^5*kq*kp*(289287/12032168*qp^4+67568523/3008042*kq^4+kp^4+22737798/1504021*qp^2*kq^2+kp^2*(9305995/3008042*qp^2+171852261/6016084*kq^2)))+psq^9*(7427520*qsq^11+qsq*(-7877632*kq^10-108337472*qp^2*kq^8-211782720*qp^4*kq^6-36813568*qp^6*kq^4+kp^2*(-72127328*kq^8-405718688*qp^2*kq^6-117807264*qp^4*kq^4-19479840*qp^6*kq^2)+kp^4*(-151467456*kq^6-82038976*qp^2*kq^4-18193984*qp^4*kq^2)+kp^6*(-38389792*kq^4-319648*qp^2*kq^2))+qsq^2*(kp*(-415037952*qp*kq^7-270362752*qp^3*kq^5+75898704*qp^5*kq^3)+kp^3*(-387524064*qp*kq^5+60598832*qp^3*kq^3+6956320*qp^5*kq)+kp^5*(81099424*qp*kq^3+8365728*qp^3*kq))+qsq^3*(455202304*kq^8+1627701376*qp^2*kq^6+1148658880*qp^4*kq^4+75353400*qp^6*kq^2+kp^2*(15737184*qp^6+1671923328*kq^6+3163259128*qp^2*kq^4+693138792*qp^4*kq^2)+kp^4*(25510064*qp^4+1319032936*kq^4+692187672*qp^2*kq^2)+kp^6*(12525440*qp^2+134167992*kq^2))+qsq^4*(kp*(1560961216*qp*kq^5+391464536*qp^3*kq^3-35532364*qp^5*kq)+kp^3*(781785792*qp*kq^3-15001096*qp^3*kq)-66007380*qp*kq*kp^5)+qsq^5*(-15728544*qp^6-1368360064*kq^6-84057392*kp^6-2366222976*qp^2*kq^4-668127986*qp^4*kq^2+kp^2*(-238126918*qp^4-3619933216*kq^4-2814965900*qp^2*kq^2)+kp^4*(-314285800*qp^2-1745950442*kq^2))+qsq^6*(-221736216*qp*kq*kp^3-795823160*qp*kq^3*kp-50012856*qp^3*kq*kp)+qsq^7*(68591976*qp^4+902035568*kq^4+403506268*kp^4+745470162*qp^2*kq^2+kp^2*(482819748*qp^2+1645956072*kq^2))+qsq^9*(-47502756*qp^2-177305548*kq^2-177305548*kp^2)+3977216*qp^5*kq^5*kp+73011404*qp*qsq^8*kq*kp)+psq^10*(9394320*qsq^10+qsq^2*(97500672*kq^8+343684112*qp^2*kq^6+135890928*qp^4*kq^4+4179504*qp^6*kq^2+1355760*kq^2*kp^6+kp^2*(332498040*kq^6+374209824*qp^2*kq^4+56955032*qp^4*kq^2)+kp^4*(1258752*qp^4+136667168*kq^4+41438264*qp^2*kq^2))+qsq^4*(-1102176*qp^6-662039680*kq^6-3272448*kp^6-956685052*qp^2*kq^4-155830698*qp^4*kq^2+kp^2*(-35503976*qp^4-1265364306*kq^4-700966192*qp^2*kq^2)+kp^4*(-38656528*qp^2-354453642*kq^2))+qsq^6*(23048976*qp^4+655564272*kq^4+115876356*kp^4+417557922*qp^2*kq^2+kp^2*(169040770*qp^2+827005428*kq^2))+qsq^8*(-35889720*qp^2-168381286*kq^2-117567502*kp^2)-994304*qp^4*kq^4*(3/4*qp^2+3779/971*kq^2+kp^2)+26094728*qp*qsq^7*kq*kp+68320*qp*qsq*kq^3*kp*(310349/2135*qp^4-344389/610*kq^4+kp^4-276987/2135*qp^2*kq^2+kp^2*(65862/427*qp^2-135174/305*kq^2))-9373000*qp*qsq^3*kq*kp*(138097/167375*qp^4-72132733/2343250*kq^4+kp^4+1521971/167375*qp^2*kq^2+kp^2*(1371852/1171625*qp^2+1056684/167375*kq^2))+15474652*qp*qsq^5*kq*kp*(7688598/3868663*qp^2-57512580/3868663*kq^2+kp^2))+psq^11*(7427520*qsq^9+qsq*(6806912*kq^8+27406224*qp^2*kq^6+4425216*qp^4*kq^4+kp^2*(29931048*kq^6+7993576*qp^2*kq^4+1988616*qp^4*kq^2)+kp^4*(7230776*kq^4+36008*qp^2*kq^2))+qsq^2*(kp*(-2214376*qp*kq^5-20711176*qp^3*kq^3)+kp^3*(-20122544*qp*kq^3-1414352*qp^3*kq))+qsq^3*(-177218880*kq^6-193670524*qp^2*kq^4-12974766*qp^4*kq^2+kp^2*(-1608360*qp^4-227640586*kq^4-75684688*qp^2*kq^2)+kp^4*(-1369392*qp^2-24535766*kq^2))+qsq^4*(kp*(7729580*qp*kq^3+11784356*qp^3*kq)+14998892*qp*kq*kp^3)+qsq^5*(3016344*qp^4+294602752*kq^4+14470028*kp^4+128862280*qp^2*kq^2+kp^2*(30673296*qp^2+243088662*kq^2))+qsq^7*(-14933496*qp^2-101160138*kq^2-46823458*kp^2)-5131296*qp*qsq^6*kq*kp)+psq^12*(3581856*qsq^8+62144*qp^4*kq^4+qsq^2*(-22699552*kq^6-12999388*qp^2*kq^4-348292*qp^4*kq^2-112980*kq^2*kp^4+kp^2*(-14275618*kq^4-2721552*qp^2*kq^2))+qsq^4*(91848*qp^4+77072960*kq^4+272704*kp^4+18323768*qp^2*kq^2+kp^2*(2417220*qp^2+35164020*kq^2))+qsq^6*(-2982600*qp^2-37070938*kq^2-9936318*kp^2)-5598736*qp*qsq^5*kq*kp-6328*qp*qsq*kq^3*kp*(144776/791*qp^2-11449/226*kq^2+kp^2)+908588*qp*qsq^3*kq*kp*(224499/227147*qp^2+3673945/227147*kq^2+kp^2))+psq^13*(960576*qsq^7+qsq*(-1064448*kq^6-75020*qp^2*kq^4-454398*kq^4*kp^2)+qsq^3*(9935928*kq^4+688626*qp^2*kq^2+1480242*kq^2*kp^2)+qsq^5*(-187446*qp^2-7475322*kq^2-812766*kp^2)+1268164*qp*qsq^2*kq^3*kp-917988*qp*qsq^4*kq*kp)+psq^14*(109080*qsq^6+338376*qsq^2*kq^4-621188*qsq^4*kq^2)+51273728*qsq*psq*kp^2*(qsq^4*(kp^2*(-78325/50072*qp^10-4599/6259*kq^10-50487/4552*qp^2*kq^8-834733/50072*qp^4*kq^6-1199195/50072*qp^6*kq^4-370659/25036*qp^8*kq^2)+kp^4*(-483497/50072*qp^8+245/25036*kq^8-574851/25036*qp^2*kq^6-1666659/25036*qp^4*kq^4-165826/6259*qp^6*kq^2)+kp^6*(103031/12518*qp^6+245/25036*kq^6-631639/50072*qp^2*kq^4-1234027/50072*qp^4*kq^2)+kp^8*(-208931/25036*qp^4-4599/6259*kq^4-882191/100144*qp^2*kq^2)-987/100144*qp^2*kq^2*(37197/329*qp^8+kq^8+81146/329*qp^2*kq^6+98030/987*qp^4*kq^4+561422/987*qp^6*kq^2))+qsq^6*(kp^2*(98929/50072*qp^8+596617/400576*kq^8+2254665/400576*qp^2*kq^6+2538223/200288*qp^4*kq^4+3733991/400576*qp^6*kq^2)+kp^4*(554263/50072*qp^6+1315573/400576*kq^6+11015295/400576*qp^2*kq^4+6885225/200288*qp^4*kq^2)+kp^6*(1261097/200288*qp^4+752017/400576*kq^4+423067/36416*qp^2*kq^2)+kp^8*(41421/18208*qp^2+34167/36416*kq^2)+6475/400576*qp^2*kq^2*(471759/6475*qp^6+kq^6+401622/6475*qp^2*kq^4+902666/6475*qp^4*kq^2))+qsq^8*(-7693/50072*kp^8+kp^2*(-13073/18208*qp^6-1199681/1602304*kq^6-1281859/801152*qp^2*kq^4-3681477/1602304*qp^4*kq^2)+kp^4*(-3309105/801152*qp^4-2366679/801152*kq^4-12678709/1602304*qp^2*kq^2)+kp^6*(-1692773/801152*qp^2-2253979/1602304*kq^2)-9989/1602304*qp^2*kq^2*(608745/9989*qp^4+kq^4+568562/9989*qp^2*kq^2))+qsq^10*(53179/400576*kp^6+kp^2*(8643/100144*qp^4+903847/6409216*kq^4+999197/6409216*qp^2*kq^2)+kp^4*(1712889/3204608*qp^2+3741381/6409216*kq^2)+4501/6409216*qp^2*kq^2*(35511/643*qp^2+kq^2))+36792/6259*qp^2*qsq^2*(kp^4*(37897/73584*qp^8-35/2628*kq^8+92823/16352*qp^2*kq^6-1104415/147168*qp^4*kq^4+7295/4088*qp^6*kq^2)+kp^6*(-13109/12264*qp^6-35/2628*kq^6+51171/16352*qp^2*kq^4-13303/6132*qp^4*kq^2)+kp^8*(40757/73584*qp^4+kq^4+34939/9198*qp^2*kq^2)+4289/16352*qp^2*kq^4*(164209/38601*qp^6+kq^6+34757/12867*qp^2*kq^4-46639/12867*qp^4*kq^2)+kq^2*kp^2*(847/584*qp^8+kq^8+53159/16352*qp^2*kq^6-1399/1314*qp^4*kq^4+230435/147168*qp^6*kq^2))-73584/6259*qp^4*kq^2*(3827/12264*qp^2*kq^8-11195/18396*qp^4*kq^6+10909/36792*qp^6*kq^4+kp^4*(10909/36792*qp^6-35/2628*kq^6-9167/4599*qp^2*kq^4-37423/36792*qp^4*kq^2)+kp^6*(-11195/18396*qp^4-35/2628*kq^4-33125/36792*qp^2*kq^2)+kp^8*(3827/12264*qp^2+kq^2)+kq^2*kp^2*(449/657*qp^6+kq^6-33125/36792*qp^2*kq^4-37423/36792*qp^4*kq^2))-189/9104*qsq^12*kp^2*(1705/24192*qp^2+10819/25344*kq^2+kp^2)+4557/100144*qp*qsq^5*kq*kp*(761/147*qp^8+79/651*kq^8+23635/1519*qp^2*kq^6-18553/147*qp^4*kq^4+20392/4557*qp^6*kq^2+kp^2*(-588839/4557*qp^6-18575/217*kq^6-3274303/4557*qp^2*kq^4-1409915/1519*qp^4*kq^2)+kp^4*(-3515403/3038*qp^4-135523/651*kq^4-147662/93*qp^2*kq^2)+kp^6*(24179/3038*qp^2+kq^2))-10297/801152*qp*qsq^7*kq*kp*(375534/10297*qp^6+542/1471*kq^6+kp^6+33373/1471*qp^2*kq^4+52745/1471*qp^4*kq^2+kp^2*(-2058893/10297*qp^4-410613/1471*kq^4-5324286/10297*qp^2*kq^2)+kp^4*(-10144922/10297*qp^2-832293/1471*kq^2))-2410723/3204608*qp*qsq^9*kq*kp*(-620698/2410723*qp^4-610/344389*kq^4+kp^4-658620/2410723*qp^2*kq^2+kp^2*(553974/2410723*qp^2+270348/344389*kq^2))+80143/12818432*qp*qsq^11*kq*kp*(-289552/80143*qp^2-226/11449*kq^2+kp^2)-1/4*qp^3*qsq^3*kq*kp*(127/569*qp^8+8187/12518*kq^8+kp^8-164398/6259*qp^2*kq^6-38891/569*qp^4*kq^4+98509/12518*qp^6*kq^2+kp^2*(-495/569*qp^6-693875/6259*kq^6-2870379/6259*qp^2*kq^4-3073307/12518*qp^4*kq^2)+kp^4*(-483176/6259*qp^4-1790188/6259*kq^4-932547/1138*qp^2*kq^2)+kp^6*(-26531/6259*qp^2+22823/12518*kq^2))+qp^5*qsq*kq*kp*(-22223/12518*kq^8+kp^8-86886/6259*qp^2*kq^6+25857/12518*qp^4*kq^4+197/569*qp^6*kq^2+kp^2*(101/569*qp^6-303800/6259*kq^6-913347/12518*qp^2*kq^4-29515/12518*qp^4*kq^2)+kp^4*(575/569*qp^4-841527/6259*kq^4-303580/6259*qp^2*kq^2)+kp^6*(-1245/569*qp^2-15595/12518*kq^2)))-61669376*qp^4*qsq^2*kp^4*(qp-1/2*qsq)*(qp+1/2*qsq)*(971/240896*qsq^8+qsq^2*(-3/4*kp^6-971/941*kq^2*(1/2*qp^4+kq^4-1/2*qp^2*kq^2)+kp^2*(-3/4*qp^4-3749/941*kq^4-881/1882*qp^2*kq^2)+kp^4*(3/2*qp^2-1897/941*kq^2))+qsq^4*(971/15056*qp^4+2913/7528*kq^4+7543/7528*kp^4+971/7528*qp^2*kq^2+kp^2*(12173/15056*qp^2+7543/3764*kq^2))+qsq^6*(-971/30112*qp^2-971/15056*kq^2-3779/15056*kp^2)+kq^2*(kp^6+kp^2*(qp^4-60/941*kq^4-2883/941*qp^2*kq^2)+kp^4*(-2*qp^2+30/941*kq^2)+971/941*kq^2*(qp+kq)^2*(-qp+kq)^2)+971/3764*qp*qsq^5*kq*kp+12*qp*qsq*kq^3*kp*(971/2823*kq^2+kp^2)-5*qp*qsq^3*kq*kp*(1942/4705*kq^2+kp^2)))+s^5*(psq^2*(qsq^5*(6459136*qp^2*kq^10+102055296*qp^4*kq^8+47630720*qp^6*kq^6+155693440*qp^8*kq^4+29319168*qp^10*kq^2+kp^2*(65275264*qp^10+24353792*kq^10+667536640*qp^2*kq^8+2159828096*qp^4*kq^6+2790775168*qp^6*kq^4+1239426048*qp^8*kq^2)+kp^4*(1088584192*qp^8+402928128*kq^8+5467009792*qp^2*kq^6+9409589504*qp^4*kq^4+6102971008*qp^6*kq^2)+kp^6*(1549336576*qp^6+384905216*kq^6+6601692928*qp^2*kq^4+7221094144*qp^4*kq^2)+kp^8*(1545671680*qp^4+402799104*kq^4+3645946112*qp^2*kq^2)+kp^10*(402220288*qp^2+79355648*kq^2))+qsq^7*(-59729664*kp^10-8899008*qp^2*kq^8-44955744*qp^4*kq^6-65566368*qp^6*kq^4-31047936*qp^8*kq^2+kp^2*(-98579680*qp^8-45102592*kq^8-512368448*qp^2*kq^6-1411479136*qp^4*kq^4-998596384*qp^6*kq^2)+kp^4*(-1388847296*qp^6-852336960*kq^6-4427282976*qp^2*kq^4-4963905248*qp^4*kq^2)+kp^6*(-2350896640*qp^4-1120404480*kq^4-4934735296*qp^2*kq^2)+kp^8*(-1318588608*qp^2-607824512*kq^2))+qsq^9*(169911360*kp^8+3238416*qp^2*kq^6+12058280*qp^4*kq^4+10026624*qp^6*kq^2+kp^2*(41113736*qp^6+21516544*kq^6+186768656*qp^2*kq^4+274396656*qp^4*kq^2)+kp^4*(543171968*qp^4+450242112*kq^4+1213428360*qp^2*kq^2)+kp^6*(797669712*qp^2+617336096*kq^2))+qsq^11*(-68598832*kp^6-354340*qp^2*kq^4-1024272*qp^4*kq^2+kp^2*(-6152882*qp^4-3823648*kq^4-22382300*qp^2*kq^2)+kp^4*(-77035596*qp^2-76729204*kq^2))+qsq^13*(3324012*kp^4+kp^2*(253938*qp^2+220724*kq^2))-315750400*qp^2*qsq^3*(kp^4*(87802/154175*qp^8+132128/22025*kq^8+3130304/154175*qp^2*kq^6+251763/88100*qp^4*kq^4+779093/88100*qp^6*kq^2)+kp^6*(25216/22025*qp^6+127442/22025*kq^6+3306731/154175*qp^2*kq^4+9008/30835*qp^4*kq^2)+kp^8*(-154697/308350*qp^4+132104/22025*kq^4+4033559/308350*qp^2*kq^2)+kp^10*(154293/154175*qp^2+kq^2)+139341/616700*qp^2*kq^4*(337009/139341*qp^6+kq^6+183803/139341*qp^2*kq^4-220907/139341*qp^4*kq^2)+11794/22025*kq^2*kp^2*(697575/330232*qp^8+kq^8+3974575/330232*qp^2*kq^6+1017071/330232*qp^4*kq^4+3644321/330232*qp^6*kq^2))+16904192*qp^4*qsq*(48751/8254*qp^2*kq^10-47321/4127*qp^4*kq^8+45891/8254*qp^6*kq^6+kp^2*(75744/4127*kq^10+139753/8254*qp^2*kq^8-36286/4127*qp^4*kq^6+152191/8254*qp^6*kq^4)+kp^4*(311126/4127*kq^8-55068/4127*qp^2*kq^6+26602/4127*qp^4*kq^4+44364/4127*qp^6*kq^2)+kp^6*(3850/4127*qp^6+298884/4127*kq^6-52989/4127*qp^2*kq^4-64118/4127*qp^4*kq^2)+kp^8*(-6556/4127*qp^4+311294/4127*kq^4+119631/4127*qp^2*kq^2)+kp^10*(2706/4127*qp^2+kq^2))-254541824*qp^7*kq^5*kp^3*(941/971*kq^2+kp^2)+3514368*qp*qsq^4*kq*kp*(22/39*qp^10+kq^10+kp^10+67697/3432*qp^2*kq^8-623413/6864*qp^4*kq^6-884041/6864*qp^6*kq^4+50483/3432*qp^8*kq^2+kp^2*(-961/156*qp^8+795/143*kq^8-953083/1716*qp^2*kq^6-3913505/1716*qp^4*kq^4-1107263/1144*qp^6*kq^2)+kp^4*(-924037/2288*qp^6-46389/286*kq^6-13102523/3432*qp^2*kq^4-43171151/6864*qp^4*kq^2)+kp^6*(-392609/312*qp^4-46389/286*kq^4-890143/429*qp^2*kq^2)+kp^8*(-2525/312*qp^2+795/143*kq^2))-15950336*qp*qsq^6*kq*kp*(49473/124612*qp^8+22372/31153*kq^8+kp^8+319217/124612*qp^2*kq^6-755575/62306*qp^4*kq^4+32343/124612*qp^6*kq^2+kp^2*(-567290/31153*qp^6-447511/62306*kq^6-7451561/62306*qp^2*kq^4-5352755/31153*qp^4*kq^2)+kp^4*(-35527973/124612*qp^4-8589685/62306*kq^4-44960211/62306*qp^2*kq^2)+kp^6*(-8337854/31153*qp^2-5225039/62306*kq^2))-513239936*qp*qsq^8*kq*kp*(-93528/4009687*qp^6-72936/4009687*kq^6+kp^6-219041/8019374*qp^2*kq^4-68138/4009687*qp^4*kq^2+kp^2*(7734/4009687*qp^4+173675/8019374*kq^4+4034637/8019374*qp^2*kq^2)+kp^4*(49025237/16038748*qp^2+3549137/1458068*kq^2))+104866080*qp*qsq^10*kq*kp*(-615293/13108260*qp^4-5708/218471*kq^4+kp^4-261699/4369420*qp^2*kq^2+kp^2*(-2931223/6554130*qp^2-1081106/3277065*kq^2))+5969224*qp*qsq^12*kq*kp*(143391/1492306*qp^2+33340/746153*kq^2+kp^2)-21086208*qp^3*qsq^2*kq*kp*(kp^10+kq^2*(277/468*qp^8+kq^8-909/572*qp^2*kq^6-35345/1716*qp^4*kq^4+26075/10296*qp^6*kq^2)+kp^2*(277/468*qp^8+7162/1287*kq^8-93943/468*qp^2*kq^6-198604/1287*qp^4*kq^4-1283/198*qp^6*kq^2)+kp^4*(26075/10296*qp^6-271439/2574*kq^6-113119/156*qp^2*kq^4-198604/1287*qp^4*kq^2)+kp^6*(-35345/1716*qp^4-271439/2574*kq^4-93943/468*qp^2*kq^2)+kp^8*(-909/572*qp^2+7162/1287*kq^2)))+psq^3*(qsq^4*(118583040*qp^2*kq^10+517308928*qp^4*kq^8+723505408*qp^6*kq^6+681059328*qp^8*kq^4+139665920*qp^10*kq^2+kp^2*(123464448*qp^10+82426368*kq^10+3438445312*qp^2*kq^8+8848058624*qp^4*kq^6+7738004608*qp^6*kq^4+3399801344*qp^8*kq^2)+kp^4*(1745974400*qp^8+787710976*kq^8+11375223552*qp^2*kq^6+16357539328*qp^4*kq^4+10280689920*qp^6*kq^2)+kp^6*(1072121344*qp^6+760475648*kq^6+12021085440*qp^2*kq^4+11354197888*qp^4*kq^2)+kp^8*(1611586176*qp^4+787624960*kq^4+5547392768*qp^2*kq^2)+kp^10*(390163712*qp^2+119094272*kq^2))+qsq^6*(-7241472*qp^10-4815360*kq^10-149713152*kp^10-158916992*qp^2*kq^8-585947008*qp^4*kq^6-641161728*qp^6*kq^4-239704192*qp^8*kq^2+kp^2*(-521861088*qp^8-491533056*kq^8-4843168576*qp^2*kq^6-8529153664*qp^4*kq^4-5009688960*qp^6*kq^2)+kp^4*(-4252157888*qp^6-2871286912*kq^6-16286346144*qp^2*kq^4-16190274720*qp^4*kq^2)+kp^6*(-5036900864*qp^4-3294797248*kq^4-13146059264*qp^2*kq^2)+kp^8*(-2765803264*qp^2-1623392256*kq^2))+qsq^8*(5431104*qp^8+3611520*kq^8+656186432*kp^8+100230960*qp^2*kq^6+223158464*qp^4*kq^4+131383008*qp^6*kq^2+kp^2*(422261376*qp^6+494773216*kq^6+2403017040*qp^2*kq^4+2491886088*qp^4*kq^2)+kp^4*(3022175792*qp^4+2624360272*kq^4+6998508280*qp^2*kq^2)+kp^6*(3191133504*qp^2+2659767584*kq^2))+qsq^9*(kp*(-44254552*qp*kq^5-16549760*qp^3*kq^3-30257212*qp^5*kq)+kp^3*(321028640*qp*kq^3+188366144*qp^3*kq)+988808824*qp*kq*kp^5)+qsq^10*(-1357776*qp^6-902880*kq^6-441301536*kp^6-23372816*qp^2*kq^4-26441048*qp^4*kq^2+kp^2*(-118992990*qp^4-156004336*kq^4-414371268*qp^2*kq^2)+kp^4*(-710950408*qp^2-718935036*kq^2))+qsq^12*(113148*qp^4+75240*kq^4+50094500*kp^4+1598632*qp^2*kq^2+kp^2*(12510388*qp^2+16917664*kq^2))-370420*qsq^14*kp^2-169078784*qp^2*qsq^2*(kp^4*(337009/330232*qp^8+66052/5897*kq^8+3306731/82558*qp^2*kq^6+251763/47176*qp^4*kq^4+3644321/330232*qp^6*kq^2)+kp^6*(-220907/330232*qp^6+63721/5897*kq^6+1565152/41279*qp^2*kq^4+1017071/330232*qp^4*kq^2)+kp^8*(183803/330232*qp^4+66064/5897*kq^4+3974575/330232*qp^2*kq^2)+kp^10*(139341/330232*qp^2+kq^2)+154293/82558*qp^2*kq^4*(87802/154293*qp^6+kq^6-154697/308586*qp^2*kq^4+176512/154293*qp^4*kq^2)+22025/11794*kq^2*kp^2*(27903/24668*qp^8+kq^8+4033559/308350*qp^2*kq^6+9008/30835*qp^4*kq^4+779093/88100*qp^6*kq^2))+127270912*qp^6*kq^4*(kp^6+kp^2*(1/2*qp^4+956/971*kq^4-1001/1942*qp^2*kq^2)+kp^4*(-1/2*qp^2+926/971*kq^2)+941/3884*kq^2*(qp+kq)^2*(-qp+kq)^2)-603384*qp*qsq^13*kq*kp+7028736*qp*qsq^3*kq*kp*(25/26*qp^10+kq^10+kp^10-44029/6864*qp^2*kq^8-1266207/4576*qp^4*kq^6-8035997/27456*qp^6*kq^4-153875/27456*qp^8*kq^2+kp^2*(-153875/27456*qp^8+9547/1716*kq^8-6810689/6864*qp^2*kq^6-1550689/416*qp^4*kq^4-192223/312*qp^6*kq^2)+kp^4*(-8035997/27456*qp^6-205303/1716*kq^6-19939693/6864*qp^2*kq^4-1550689/416*qp^4*kq^2)+kp^6*(-1266207/4576*qp^4-205303/1716*kq^4-6810689/6864*qp^2*kq^2)+kp^8*(-44029/6864*qp^2+9547/1716*kq^2))+20788992*qp*qsq^5*kq*kp*(-156523/324828*qp^8-83333/54138*kq^8+kp^8+1286213/81207*qp^2*kq^6+31107389/324828*qp^4*kq^4+1337537/46404*qp^6*kq^2+kp^2*(6475633/108276*qp^6+1607660/27069*kq^6+9005213/11601*qp^2*kq^4+39467383/54138*qp^4*kq^2)+kp^4*(8014277/15468*qp^4+15662411/54138*kq^4+13969552/9023*qp^2*kq^2)+kp^6*(7918718/27069*qp^2+11270393/81207*kq^2))-1746901632*qp*qsq^7*kq*kp*(-705367/54590676*qp^6-329139/9098446*kq^6+kp^6+847215/9098446*qp^2*kq^4+3107059/18196892*qp^4*kq^2+kp^2*(43403849/54590676*qp^4+12872827/13647669*kq^4+44022214/13647669*qp^2*kq^2)+kp^4*(19960932/4549223*qp^2+31433223/9098446*kq^2))+14519600*qp*qsq^11*kq*kp*(2174307/3629900*qp^2+625003/907475*kq^2+kp^2)-3514368*qp^3*qsq*kq*kp*(kp^10+kq^2*(89/52*qp^8+kq^8-3921/572*qp^2*kq^6-155469/572*qp^4*kq^4-30377/1716*qp^6*kq^2)+kp^2*(1/12*qp^8+2378/429*kq^8-243226/143*qp^2*kq^6-563785/572*qp^4*kq^4-1811/572*qp^6*kq^2)+kp^4*(3665/858*qp^6-285229/858*kq^6-1773191/858*qp^2*kq^4-254827/572*qp^4*kq^2)+kp^6*(-34735/1716*qp^4-285229/858*kq^4-87319/429*qp^2*kq^2)+kp^8*(730/143*qp^2+2378/429*kq^2)))+psq^4*(qsq^3*(390163712*qp^2*kq^10+1611586176*qp^4*kq^8+1072121344*qp^6*kq^6+1745974400*qp^8*kq^4+123464448*qp^10*kq^2+kp^2*(139665920*qp^10+119094272*kq^10+5547392768*qp^2*kq^8+11354197888*qp^4*kq^6+10280689920*qp^6*kq^4+3399801344*qp^8*kq^2)+kp^4*(681059328*qp^8+787624960*kq^8+12021085440*qp^2*kq^6+16357539328*qp^4*kq^4+7738004608*qp^6*kq^2)+kp^6*(723505408*qp^6+760475648*kq^6+11375223552*qp^2*kq^4+8848058624*qp^4*kq^2)+kp^8*(517308928*qp^4+787710976*kq^4+3438445312*qp^2*kq^2)+kp^10*(118583040*qp^2+82426368*kq^2))+qsq^5*(-19411968*qp^10-60781056*kq^10-152914688*kp^10-1084797504*qp^2*kq^8-2282101216*qp^4*kq^6-2587404928*qp^6*kq^4-775531328*qp^8*kq^2+kp^2*(-1042899552*qp^8-1547025920*kq^8-14197003808*qp^2*kq^6-20973516192*qp^4*kq^4-10929892544*qp^6*kq^2)+kp^4*(-4630589056*qp^6-5178702144*kq^6-28592364416*qp^2*kq^4-24496343072*qp^4*kq^2)+kp^6*(-4905124096*qp^4-5397390912*kq^4-18863761344*qp^2*kq^2)+kp^8*(-2594046656*qp^2-2210198848*kq^2))+qsq^6*(kp*(-200683136*qp*kq^7-2680263456*qp^3*kq^5-2007726720*qp^5*kq^3-148835456*qp^7*kq)+kp^3*(-8016921568*qp*kq^5-22742317632*qp^3*kq^3-5527289312*qp^5*kq)+kp^5*(-13449515776*qp*kq^3-13512137792*qp^3*kq)-2470372096*qp*kq*kp^7)+qsq^7*(44002560*qp^8+112121856*kq^8+1194098496*kp^8+834027696*qp^2*kq^6+1421376712*qp^4*kq^4+756585616*qp^6*kq^2+kp^2*(1690321200*qp^6+2638266688*kq^6+10858066072*qp^2*kq^4+9441147488*qp^4*kq^2)+kp^4*(6894006272*qp^4+7804258832*kq^4+18432867776*qp^2*kq^2)+kp^6*(6192961280*qp^2+6176463744*kq^2))+qsq^8*(kp*(56946112*qp*kq^5+387554296*qp^3*kq^3+2985328*qp^5*kq)+kp^3*(3299882624*qp*kq^3+2490405328*qp^3*kq)+3367009376*qp*kq*kp^5)+qsq^9*(-22138080*qp^6-53989312*kq^6-1388392544*kp^6-265590380*qp^2*kq^4-251045740*qp^4*kq^2+kp^2*(-811298126*qp^4-1271746976*kq^4-2670261860*qp^2*kq^2)+kp^4*(-2751335668*qp^2-3097923400*kq^2))+qsq^10*(kp*(26130656*qp*kq^3+34674612*qp^3*kq)-211044840*qp*kq*kp^3)+qsq^11*(4031808*qp^4+9770624*kq^4+297756500*kp^4+28428300*qp^2*kq^2+kp^2*(141138944*qp^2+202311240*kq^2))+qsq^13*(-236034*qp^2-582802*kq^2-7602488*kp^2)-11401216*qp^2*qsq*(626223/22268*qp^2*kq^10-96017/11134*qp^4*kq^8+713899/22268*qp^6*kq^6+56688/5567*qp^8*kq^4+kp^4*(1925/5567*qp^8+319944/5567*kq^8+3083233/11134*qp^2*kq^6+730393/11134*qp^4*kq^4+77185/5567*qp^6*kq^2)+kp^6*(4994/5567*qp^6+303442/5567*kq^6+1075160/5567*qp^2*kq^4+245054/5567*qp^4*kq^2)+kp^8*(1562/5567*qp^4+16848/293*kq^4+86403/5567*qp^2*kq^2)+kp^10*(1353/5567*qp^2+kq^2)+77184/5567*kq^2*kp^2*(52901/51456*qp^8+kq^8+4006313/308736*qp^2*kq^6+110365/34304*qp^4*kq^4+949639/154368*qp^6*kq^2))-5699772*qp*qsq^12*kq*kp+63635456*qp^5*kq^5*kp*(kp^4+4705/971*qp^2*kq^2+kp^2*(6*qp^2+941/971*kq^2))+3514368*qp*qsq^2*kq*kp*(22/39*qp^10+kq^10+kp^10-2525/312*qp^2*kq^8-392609/312*qp^4*kq^6-924037/2288*qp^6*kq^4-961/156*qp^8*kq^2+kp^2*(50483/3432*qp^8+795/143*kq^8-890143/429*qp^2*kq^6-43171151/6864*qp^4*kq^4-1107263/1144*qp^6*kq^2)+kp^4*(-884041/6864*qp^6-46389/286*kq^6-13102523/3432*qp^2*kq^4-3913505/1716*qp^4*kq^2)+kp^6*(-623413/6864*qp^4-46389/286*kq^4-953083/1716*qp^2*kq^2)+kp^8*(67697/3432*qp^2+795/143*kq^2))+15605248*qp*qsq^4*kq*kp*(39357/30479*qp^8+kq^8+kp^8+23791193/121916*qp^2*kq^6+26850731/60958*qp^4*kq^4+6168435/60958*qp^6*kq^2+kp^2*(6168435/60958*qp^6+5755113/30479*kq^6+141768759/60958*qp^2*kq^4+54119174/30479*qp^4*kq^2)+kp^4*(26850731/60958*qp^4+16264511/30479*kq^4+141768759/60958*qp^2*kq^2)+kp^6*(23791193/121916*qp^2+5755113/30479*kq^2)))+psq^5*(164088*qsq^14+qsq^2*(402220288*qp^2*kq^10+1545671680*qp^4*kq^8+1549336576*qp^6*kq^6+1088584192*qp^8*kq^4+65275264*qp^10*kq^2+kp^2*(29319168*qp^10+79355648*kq^10+3645946112*qp^2*kq^8+7221094144*qp^4*kq^6+6102971008*qp^6*kq^4+1239426048*qp^8*kq^2)+kp^4*(155693440*qp^8+402799104*kq^8+6601692928*qp^2*kq^6+9409589504*qp^4*kq^4+2790775168*qp^6*kq^2)+kp^6*(47630720*qp^6+384905216*kq^6+5467009792*qp^2*kq^4+2159828096*qp^4*kq^2)+kp^8*(102055296*qp^4+402928128*kq^4+667536640*qp^2*kq^2)+kp^10*(6459136*qp^2+24353792*kq^2))+qsq^4*(-19411968*qp^10-152914688*kq^10-60781056*kp^10-2594046656*qp^2*kq^8-4905124096*qp^4*kq^6-4630589056*qp^6*kq^4-1042899552*qp^8*kq^2+kp^2*(-775531328*qp^8-2210198848*kq^8-18863761344*qp^2*kq^6-24496343072*qp^4*kq^4-10929892544*qp^6*kq^2)+kp^4*(-2587404928*qp^6-5397390912*kq^6-28592364416*qp^2*kq^4-20973516192*qp^4*kq^2)+kp^6*(-2282101216*qp^4-5178702144*kq^4-14197003808*qp^2*kq^2)+kp^8*(-1084797504*qp^2-1547025920*kq^2))+qsq^6*(122861376*qp^8+547340288*kq^8+1132271232*kp^8+3244278720*qp^2*kq^6+4554428032*qp^4*kq^4+1999972176*qp^6*kq^2+kp^2*(2697449176*qp^6+6331016880*kq^6+23095653832*qp^2*kq^4+17358360296*qp^4*kq^2)+kp^4*(7765809760*qp^4+13115416672*kq^4+27028914736*qp^2*kq^2)+kp^6*(6221364224*qp^2+8236745904*kq^2))+qsq^7*(kp*(1379703016*qp*kq^5+2866130984*qp^3*kq^3+466306948*qp^5*kq)+kp^3*(9701503248*qp*kq^3+6371620640*qp^3*kq)+5309565880*qp*kq*kp^5)+qsq^8*(-123007200*qp^6-432874576*kq^6-2420780288*kp^6-1443227832*qp^2*kq^4-1121000628*qp^4*kq^2+kp^2*(-2352052226*qp^4-4506890652*kq^4-8100529480*qp^2*kq^2)+kp^4*(-5536202896*qp^2-7277851740*kq^2))+qsq^9*(kp*(-237290304*qp*kq^3-77328164*qp^3*kq)-1138628312*qp*kq*kp^3)+qsq^10*(40053732*qp^4+118764104*kq^4+926549232*kp^4+215919344*qp^2*kq^2+kp^2*(650084204*qp^2+988852790*kq^2))+qsq^12*(-4825716*qp^2-11247586*kq^2-53239566*kp^2)-31817728*qp^4*kq^4*(1/2*qp^6+941/3884*kq^6+kp^6+4735/1942*qp^2*kq^4+6467/3884*qp^4*kq^2+kp^2*(3/2*qp^4+956/971*kq^4+10351/1942*qp^2*kq^2)+kp^4*(5/2*qp^2+926/971*kq^2))-6627008*qp*qsq^11*kq*kp-14336*qp*qsq*kq*kp*(-26001/28*qp^2*kq^8+6195877/28*qp^4*kq^6+3660161/56*qp^6*kq^4-62961/56*qp^8*kq^2+kp^2*(-1332/7*qp^8+kq^8+1176104/7*qp^2*kq^6+10612815/28*qp^4*kq^4+960507/28*qp^6*kq^2)+kp^4*(3078/7*qp^6+10433*kq^6+5757317/28*qp^2*kq^4+734679/14*qp^4*kq^2)+kp^6*(647/7*qp^4+10433*kq^4+61721/14*qp^2*kq^2)+kp^8*(-1803/4*qp^2+kq^2))-31999872*qp*qsq^3*kq*kp*(156523/499998*qp^8-54138/83333*kq^8+kp^8-15837436/83333*qp^2*kq^6-56099939/166666*qp^4*kq^4-6475633/166666*qp^6*kq^2+kp^2*(-9362759/499998*qp^6-22540786/249999*kq^6-83817312/83333*qp^2*kq^4-39467383/83333*qp^4*kq^2)+kp^4*(-31107389/499998*qp^4-15662411/83333*kq^4-126072982/249999*qp^2*kq^2)+kp^6*(-2572426/249999*qp^2-3215320/83333*kq^2))-1436946528*qp*qsq^5*kq*kp*(9174001/44904579*qp^6+kq^6+kp^6+204439143/29936386*qp^2*kq^4+15448759/3904746*qp^4*kq^2+kp^2*(15448759/3904746*qp^4+155381869/14968193*kq^4+1084750090/44904579*qp^2*kq^2)+kp^4*(204439143/29936386*qp^2+155381869/14968193*kq^2)))+psq^6*(1932192*qsq^13+qsq*(94173184*qp^2*kq^10+710929408*qp^4*kq^8+784019712*qp^6*kq^6+260302848*qp^8*kq^4+8260096*qp^10*kq^2+1793792*kq^2*kp^10+kp^2*(20127744*kq^10+841823232*qp^2*kq^8+2433149952*qp^4*kq^6+1002764800*qp^6*kq^4+189121024*qp^8*kq^2)+kp^4*(4235264*qp^8+84163072*kq^8+1409641472*qp^2*kq^6+1563238912*qp^4*kq^4+212704768*qp^6*kq^2)+kp^6*(8391680*qp^6+78848000*kq^6+915954176*qp^2*kq^4+193606144*qp^4*kq^2)+kp^8*(2478080*qp^4+84206080*kq^4+3990528*qp^2*kq^2))+qsq^3*(-7241472*qp^10-149713152*kq^10-4815360*kp^10-2765803264*qp^2*kq^8-5036900864*qp^4*kq^6-4252157888*qp^6*kq^4-521861088*qp^8*kq^2+kp^2*(-239704192*qp^8-1623392256*kq^8-13146059264*qp^2*kq^6-16190274720*qp^4*kq^4-5009688960*qp^6*kq^2)+kp^4*(-641161728*qp^6-3294797248*kq^6-16286346144*qp^2*kq^4-8529153664*qp^4*kq^2)+kp^6*(-585947008*qp^4-2871286912*kq^4-4843168576*qp^2*kq^2)+kp^8*(-158916992*qp^2-491533056*kq^2))+qsq^5*(122861376*qp^8+1132271232*kq^8+547340288*kp^8+6221364224*qp^2*kq^6+7765809760*qp^4*kq^4+2697449176*qp^6*kq^2+kp^2*(1999972176*qp^6+8236745904*kq^6+27028914736*qp^2*kq^4+17358360296*qp^4*kq^2)+kp^4*(4554428032*qp^4+13115416672*kq^4+23095653832*qp^2*kq^2)+kp^6*(3244278720*qp^2+6331016880*kq^2))+qsq^7*(-283224048*qp^6-1420851696*kq^6-2450144896*kp^6-4052549120*qp^2*kq^4-2663268004*qp^4*kq^2+kp^2*(-3421533660*qp^4-8755608100*kq^4-13629449656*qp^2*kq^2)+kp^4*(-6273191848*qp^2-10194411324*kq^2))+qsq^8*(kp*(-1257485240*qp*kq^3-549902128*qp^3*kq)-2359057656*qp*kq*kp^3)+qsq^9*(162401916*qp^4+552530672*kq^4+1699912576*kp^4+827001912*qp^2*kq^2+kp^2*(1559077822*qp^2+2608165426*kq^2))+qsq^11*(-32062950*qp^2-72680910*kq^2-190449768*kp^2)+54094372*qp*qsq^10*kq*kp-95453184*qp^5*kq^5*kp*(5/6*qp^2+4705/5826*kq^2+kp^2)-11454464*qp*qsq^2*kq*kp*(49473/89488*qp^8+31153/22372*kq^8+kp^8-35033/94*qp^2*kq^6-35527973/89488*qp^4*kq^4-355/14*qp^6*kq^2+kp^2*(32343/89488*qp^6-5225039/44744*kq^6-44960211/44744*qp^2*kq^4-5352755/22372*qp^4*kq^2)+kp^4*(-755575/44744*qp^4-8589685/44744*kq^4-7451561/44744*qp^2*kq^2)+kp^6*(319217/89488*qp^2-447511/44744*kq^2))-200683136*qp*qsq^4*kq*kp*(1162777/1567837*qp^6+19299782/1567837*kq^6+kp^6+211127153/3135674*qp^2*kq^4+172727791/6271348*qp^4*kq^2+kp^2*(15685365/1567837*qp^4+105074342/1567837*kq^4+355348713/3135674*qp^2*kq^2)+kp^4*(83758233/6271348*qp^2+250528799/6271348*kq^2))+4113541248*qp*qsq^6*kq*kp*(7364582/32137041*qp^4+kq^4+kp^4+51394916/32137041*qp^2*kq^2+kp^2*(51394916/32137041*qp^2+35194465/10712347*kq^2)))+psq^7*(9195624*qsq^12+qsq^2*(-59729664*kq^10-1318588608*qp^2*kq^8-2350896640*qp^4*kq^6-1388847296*qp^6*kq^4-98579680*qp^8*kq^2+kp^2*(-31047936*qp^8-607824512*kq^8-4934735296*qp^2*kq^6-4963905248*qp^4*kq^4-998596384*qp^6*kq^2)+kp^4*(-65566368*qp^6-1120404480*kq^6-4427282976*qp^2*kq^4-1411479136*qp^4*kq^2)+kp^6*(-44955744*qp^4-852336960*kq^4-512368448*qp^2*kq^2)+kp^8*(-8899008*qp^2-45102592*kq^2))+qsq^4*(44002560*qp^8+1194098496*kq^8+112121856*kp^8+6192961280*qp^2*kq^6+6894006272*qp^4*kq^4+1690321200*qp^6*kq^2+kp^2*(756585616*qp^6+6176463744*kq^6+18432867776*qp^2*kq^4+9441147488*qp^4*kq^2)+kp^4*(1421376712*qp^4+7804258832*kq^4+10858066072*qp^2*kq^2)+kp^6*(834027696*qp^2+2638266688*kq^2))+qsq^5*(kp*(5309565880*qp*kq^5+6371620640*qp^3*kq^3+466306948*qp^5*kq)+kp^3*(9701503248*qp*kq^3+2866130984*qp^3*kq)+1379703016*qp*kq*kp^5)+qsq^6*(-283224048*qp^6-2450144896*kq^6-1420851696*kp^6-6273191848*qp^2*kq^4-3421533660*qp^4*kq^2+kp^2*(-2663268004*qp^4-10194411324*kq^4-13629449656*qp^2*kq^2)+kp^4*(-4052549120*qp^2-8755608100*kq^2))+qsq^8*(315344868*qp^4+1343341184*kq^4+1924151952*kp^4+1745632896*qp^2*kq^2+kp^2*(2145596772*qp^2+4146579996*kq^2))+qsq^10*(-100539234*qp^2-236101750*kq^2-402097004*kp^2)+23863296*qp^4*kq^4*(2/3*qp^4+946/971*kq^4+kp^4+12263/5826*qp^2*kq^2+kp^2*(4/3*qp^2+1892/971*kq^2))+200188624*qp*qsq^9*kq*kp+6850816*qp*qsq*kq*kp*(-657/7646*kq^2*(312608/4599*qp^6+kq^6-2140037/1533*qp^2*kq^4-900959/657*qp^4*kq^2)+kp^2*(-9281/26761*qp^6+151806/3823*kq^6+11051727/53522*qp^2*kq^4+1286367/53522*qp^4*kq^2)+kp^4*(-26596/26761*qp^4+388737/7646*kq^4+16477/53522*qp^2*kq^2)+kp^6*(-34149/53522*qp^2+kq^2))+63194688*qp*qsq^3*kq*kp*(705367/1974834*qp^6-9098446/329139*kq^6+kp^6-13307288/109713*qp^2*kq^4-43403849/1974834*qp^4*kq^2+kp^2*(-3107059/658278*qp^4-10477741/109713*kq^4-88044428/987417*qp^2*kq^2)+kp^4*(-94135/36571*qp^2-25745654/987417*kq^2))-2443824072*qp*qsq^7*kq*kp*(111522110/305478009*qp^2+kq^2+kp^2))+psq^8*(23850072*qsq^11+qsq*(-6965504*kq^10-211646976*qp^2*kq^8-465952832*qp^4*kq^6-149433600*qp^6*kq^4-6195072*qp^8*kq^2-1345344*kq^2*kp^8+kp^2*(-95380992*kq^8-728178336*qp^2*kq^6-477668640*qp^4*kq^4-70292352*qp^6*kq^2)+kp^4*(-2071168*qp^6-170304960*kq^6-394417856*qp^2*kq^4-54093248*qp^4*kq^2)+kp^6*(-1705088*qp^4-107059008*kq^4-1148224*qp^2*kq^2))+qsq^3*(5431104*qp^8+656186432*kq^8+3611520*kp^8+3191133504*qp^2*kq^6+3022175792*qp^4*kq^4+422261376*qp^6*kq^2+kp^2*(131383008*qp^6+2659767584*kq^6+6998508280*qp^2*kq^4+2491886088*qp^4*kq^2)+kp^4*(223158464*qp^4+2624360272*kq^4+2403017040*qp^2*kq^2)+kp^6*(100230960*qp^2+494773216*kq^2))+qsq^5*(-123007200*qp^6-2420780288*kq^6-432874576*kp^6-5536202896*qp^2*kq^4-2352052226*qp^4*kq^2+kp^2*(-1121000628*qp^4-7277851740*kq^4-8100529480*qp^2*kq^2)+kp^4*(-1443227832*qp^2-4506890652*kq^2))+qsq^7*(315344868*qp^4+1924151952*kq^4+1343341184*kp^4+2145596772*qp^2*kq^2+kp^2*(1745632896*qp^2+4146579996*kq^2))+qsq^9*(-172958658*qp^2-448595418*kq^2-532164528*kp^2)+19886080*qp^5*kq^5*kp+289127264*qp*qsq^8*kq*kp+9335808*qp*qsq^2*kq*kp*(1299/1013*qp^6-4009687/72936*kq^6+kp^6-49025237/291744*qp^2*kq^4-1289/12156*qp^4*kq^2+kp^2*(34069/36468*qp^4-39040507/291744*kq^4-448293/16208*qp^2*kq^2)+kp^4*(219041/145872*qp^2-173675/145872*kq^2))+56946112*qp*qsq^4*kq*kp*(186583/3559132*qp^4+105219043/1779566*kq^4+kp^4+155650333/3559132*qp^2*kq^2+kp^2*(48444287/7118264*qp^2+51560666/889783*kq^2))-1257485240*qp*qsq^6*kq*kp*(4043398/9246215*qp^2+294882207/157185655*kq^2+kp^2))+psq^9*(37620648*qsq^10+qsq^2*(169911360*kq^8+797669712*qp^2*kq^6+543171968*qp^4*kq^4+41113736*qp^6*kq^2+kp^2*(10026624*qp^6+617336096*kq^6+1213428360*qp^2*kq^4+274396656*qp^4*kq^2)+kp^4*(12058280*qp^4+450242112*kq^4+186768656*qp^2*kq^2)+kp^6*(3238416*qp^2+21516544*kq^2))+qsq^3*(kp*(988808824*qp*kq^5+188366144*qp^3*kq^3-30257212*qp^5*kq)+kp^3*(321028640*qp*kq^3-16549760*qp^3*kq)-44254552*qp*kq*kp^5)+qsq^4*(-22138080*qp^6-1388392544*kq^6-53989312*kp^6-2751335668*qp^2*kq^4-811298126*qp^4*kq^2+kp^2*(-251045740*qp^4-3097923400*kq^4-2670261860*qp^2*kq^2)+kp^4*(-265590380*qp^2-1271746976*kq^2))+qsq^5*(kp*(-1138628312*qp*kq^3-77328164*qp^3*kq)-237290304*qp*kq*kp^3)+qsq^6*(162401916*qp^4+1699912576*kq^4+552530672*kp^4+1559077822*qp^2*kq^2+kp^2*(827001912*qp^2+2608165426*kq^2))+qsq^8*(-172958658*qp^2-532164528*kq^2-448595418*kp^2)-5965824*qp^4*kq^4*(5/6*qp^2+4750/2913*kq^2+kp^2)+200188624*qp*qsq^7*kq*kp-2112768*qp*qsq*kq*kp*(242437/9432*kq^6+2787259/44016*qp^2*kq^4-1416953/132048*qp^4*kq^2+kp^2*(-7853/8253*qp^4+558821/9432*kq^4-242681/66024*qp^2*kq^2)+kp^4*(-72691/66024*qp^2+kq^2)))+psq^11*(23850072*qsq^8+qsq*(kp*(5799808*qp*kq^5-3402912*qp^3*kq^3)+kp^3*(92624*qp*kq^3-395576*qp^3*kq))+497152*qp^4*kq^4+qsq^2*(-68598832*kq^6-77035596*qp^2*kq^4-6152882*qp^4*kq^2+kp^2*(-1024272*qp^4-76729204*kq^4-22382300*qp^2*kq^2)+kp^4*(-354340*qp^2-3823648*kq^2))+qsq^4*(4031808*qp^4+297756500*kq^4+9770624*kp^4+141138944*qp^2*kq^2+kp^2*(28428300*qp^2+202311240*kq^2))+qsq^6*(-32062950*qp^2-190449768*kq^2-72680910*kp^2)-6627008*qp*qsq^5*kq*kp+10000048*qp*qsq^3*kq*kp*(2174307/2500012*qp^2+907475/625003*kq^2+kp^2))+psq^13*(1932192*qsq^6+qsq^2*(3324012*kq^4+253938*qp^2*kq^2+220724*kq^2*kp^2)+qsq^4*(-236034*qp^2-7602488*kq^2-582802*kp^2)+1904*qp*qsq*kq^3*kp-603384*qp*qsq^3*kq*kp)+psq^14*(164088*qsq^5+76636*qsq*kq^4-370420*qsq^3*kq^2)+14057472*qsq*psq*(qsq^5*(kp^2*(1241/2112*qp^10+49/384*kq^10+1299/4576*qp^2*kq^8+378137/27456*qp^4*kq^6+415439/27456*qp^6*kq^4+369377/27456*qp^8*kq^2)+kp^4*(3259/176*qp^8+164465/27456*kq^8+1788973/27456*qp^2*kq^6+3053201/27456*qp^4*kq^4+1958525/27456*qp^6*kq^2)+kp^6*(1020859/18304*qp^6+875/156*kq^6+1376603/13728*qp^2*kq^4+792041/4576*qp^4*kq^2)+kp^8*(694267/13728*qp^4+164381/27456*kq^4+274031/4576*qp^2*kq^2)+kp^10*(45983/6864*qp^2+63/44*kq^2)+55/312*qp^4*kq^4*(94/55*qp^4+kq^4+149/44*qp^2*kq^2))+qsq^7*(-2093/4224*kp^10-1211/9984*qp^4*kq^6-1471/9984*qp^6*kq^4+kp^2*(-1241/2816*qp^8-49/512*kq^8-1631/19968*qp^2*kq^6-76837/19968*qp^4*kq^4-14081/2816*qp^6*kq^2)+kp^4*(-194575/18304*qp^6-557599/73216*kq^6-6162779/219648*qp^2*kq^4-4975715/146432*qp^4*kq^2)+kp^6*(-7280513/219648*qp^4-887005/73216*kq^4-7585191/146432*qp^2*kq^2)+kp^8*(-137791/9152*qp^2-62097/9152*kq^2))+qsq^9*(74907/73216*kp^8+149/6656*qp^4*kq^4+kp^2*(1241/11264*qp^6+49/2048*kq^6-7589/439296*qp^2*kq^4+244801/439296*qp^4*kq^2)+kp^4*(991993/439296*qp^4+142037/54912*kq^4+130719/26624*qp^2*kq^2)+kp^6*(424607/73216*qp^2+3976847/878592*kq^2))+19159/3514368*qsq^13*kp^4-1608/143*qp^2*qsq^3*(kp^4*(1181/1608*qp^8+2223/536*kq^8+134395/9648*qp^2*kq^6+730393/154368*qp^4*kq^4+949639/154368*qp^6*kq^2)+kp^6*(713899/308736*qp^6+151721/38592*kq^6+3083233/154368*qp^2*kq^4+110365/34304*qp^4*kq^2)+kp^8*(-96017/154368*qp^4+13331/3216*kq^4+4006313/308736*qp^2*kq^2)+kp^10*(208741/102912*qp^2+kq^2)+451/25728*qp^2*kq^4*(175/123*qp^6+kq^6+142/123*qp^2*kq^4+454/123*qp^4*kq^2)+5567/77184*kq^2*kp^2*(158703/11134*qp^8+kq^8+86403/5567*qp^2*kq^6+245054/5567*qp^4*kq^4+77185/5567*qp^6*kq^2))+3156/143*qp^4*qsq*(451/12624*qp^2*kq^10-1639/18936*qp^4*kq^8+1925/37872*qp^6*kq^6+kp^6*(5099/16832*qp^6+24907/6312*kq^6-4589/6312*qp^2*kq^4-18143/37872*qp^4*kq^2)+kp^8*(-47321/75744*qp^4+155563/37872*kq^4+139753/151488*qp^2*kq^2)+kp^10*(48751/151488*qp^2+kq^2)+155647/37872*kq^2*kp^4*(152191/622588*qp^6+kq^6-52989/311294*qp^2*kq^4+13301/155647*qp^4*kq^2)+4127/75744*kq^4*kp^2*(44364/4127*qp^6+kq^6+119631/4127*qp^2*kq^4-64118/4127*qp^4*kq^2))-19187/67584*qsq^11*kp^2*(1241/38374*qp^4+77/10964*kq^4+kp^4-315/10964*qp^2*kq^2+kp^2*(314577/498862*qp^2+143623/142532*kq^2))+119/878592*qp*qsq^12*kq*kp^3+qp^5*kq*kp*(kq^10+kp^10-9/4*qp^2*kq^8+7/6*qp^4*kq^6+1/12*qp^6*kq^4+kp^2*(795/143*kq^8-181/3*qp^2*kq^6-170/39*qp^4*kq^4+4/13*qp^6*kq^2)+kp^4*(1/12*qp^6-46389/286*kq^6-17672/143*qp^2*kq^4-170/39*qp^4*kq^2)+kp^6*(7/6*qp^4-46389/286*kq^4-181/3*qp^2*kq^2)+kp^8*(-9/4*qp^2+795/143*kq^2))-7/6864*qp*qsq^4*kq*kp*(-1803/4*qp^2*kq^8+647/7*qp^4*kq^6+3078/7*qp^6*kq^4-1332/7*qp^8*kq^2+kp^2*(-62961/56*qp^8+kq^8+61721/14*qp^2*kq^6+734679/14*qp^4*kq^4+960507/28*qp^6*kq^2)+kp^4*(3660161/56*qp^6+10433*kq^6+5757317/28*qp^2*kq^4+10612815/28*qp^4*kq^2)+kp^6*(6195877/28*qp^4+10433*kq^4+1176104/7*qp^2*kq^2)+kp^8*(-26001/28*qp^2+kq^2))-1533/36608*qp*qsq^6*kq*kp*(kp^8+11383/1533*qp^2*kq^6+53192/4599*qp^4*kq^4+18562/4599*qp^6*kq^2+kp^2*(312608/4599*qp^6-7646/657*kq^6-16477/4599*qp^2*kq^4-428789/1533*qp^4*kq^2)+kp^4*(-900959/657*qp^4-43193/73*kq^4-3683909/1533*qp^2*kq^2)+kp^6*(-2140037/1533*qp^2-101204/219*kq^2))-130543/33792*qp*qsq^8*kq*kp*(kp^6+kp^2*(-1416953/3394118*qp^4+9432/242437*kq^4-242681/1697059*qp^2*kq^2)+kp^4*(8361777/3394118*qp^2+558821/242437*kq^2)-72691/1697059*qp^2*kq^2*(62824/72691*qp^2+kq^2))+45311/109824*qp*qsq^10*kq*kp*(kp^4-49447/724976*qp^2*kq^2+kp^2*(-106341/181244*qp^2+827/51784*kq^2))-1/4*qp^3*qsq^2*kq*kp*(kp^10+kq^2*(1/12*qp^8+kq^8+730/143*qp^2*kq^6-34735/1716*qp^4*kq^4+3665/858*qp^6*kq^2)+kp^2*(89/52*qp^8+2378/429*kq^8-87319/429*qp^2*kq^6-254827/572*qp^4*kq^4-1811/572*qp^6*kq^2)+kp^4*(-30377/1716*qp^6-285229/858*kq^6-1773191/858*qp^2*kq^4-563785/572*qp^4*kq^2)+kp^6*(-155469/572*qp^4-285229/858*kq^4-243226/143*qp^2*kq^2)+kp^8*(-3921/572*qp^2+2378/429*kq^2)))+336336*qsq*psq^10*(120579/1078*qsq^8+42804/1001*kq^8+1698428/7007*qp^2*kq^6+1983986/21021*qp^4*kq^4+2482/539*qp^6*kq^2+qsq^2*(-4041/1001*qp^6-707214/539*kq^6-1710/637*kp^6-1813649/858*qp^2*kq^4-19832165/56056*qp^4*kq^2+kp^2*(-3305131/42042*qp^4-59911253/28028*kq^4-34530939/28028*qp^2*kq^2)+kp^4*(-1460801/21021*qp^2-9750271/21021*kq^2))+qsq^4*(3337811/28028*qp^4+393941/143*kq^4+14845513/42042*kp^4+2110663/1092*qp^2*kq^2+kp^2*(13494959/21021*qp^2+494426395/168168*kq^2))+qsq^6*(-16756539/56056*qp^2-100524251/84084*kq^2-118050875/168168*kp^2)+kq^2*kp^6+kp^2*(568121/3003*kq^6+130719/637*qp^2*kq^4+489602/21021*qp^4*kq^2)+kp^4*(596/637*qp^4+324656/3003*kq^4-15178/21021*qp^2*kq^2)+13523593/84084*qp*qsq^5*kq*kp-57080/7007*qp*qsq*kq*kp*(615293/342480*qp^4-218471/5708*kq^4+kp^4+2931223/171240*qp^2*kq^2+kp^2*(261699/114160*qp^2+540553/42810*kq^2))+1633166/21021*qp*qsq^3*kq*kp*(8668653/6532664*qp^2-26380605/3266332*kq^2+kp^2))-28028*qsq*psq^12*(-2298906/7007*qsq^6+qsq^2*(-4041/1001*qp^4-12523625/7007*kq^4-1710/637*kp^4-284327/637*qp^2*kq^2+kp^2*(-57094/1001*qp^2-4229416/7007*kq^2))+qsq^4*(24621/143*qp^2+26619783/14014*kq^2+803399/2002*kp^2)+kq^2*(2482/539*qp^4+10964/77*kq^4+kp^4+629154/7007*qp^2*kq^2+kp^2*(-45/11*qp^2+143623/1001*kq^2))+109611/539*qp*qsq^3*kq*kp-66680/7007*qp*qsq*kq*kp*(143391/66680*qp^2+746153/33340*kq^2+kp^2))+30834688*qp^4*qsq^2*kp^4*(qp-1/2*qsq)*(qp+1/2*qsq)*(-971/15056*qsq^7+qsq*(kp^6+3884/941*kq^2*(1/2*qp^4+kq^4-1/2*qp^2*kq^2)+kp^2*(qp^4+3704/941*kq^4-2002/941*qp^2*kq^2)+kp^4*(-2*qp^2+3824/941*kq^2))+qsq^3*(-971/1882*qp^4-2913/941*kq^4-2838/941*kp^4-971/941*qp^2*kq^2+kp^2*(-2763/1882*qp^2-5676/941*kq^2))+qsq^5*(2913/7528*qp^2+2913/3764*kq^2+2375/1882*kp^2)-4855/1882*qp*qsq^4*kq*kp-8*qp*kq^3*kp*(971/941*kq^2+kp^2)+10*qp*qsq^2*kq*kp*(5826/4705*kq^2+kp^2)))+s^6*(psq^2*(qsq^4*(19760640*qp^2*kq^10+179083392*qp^4*kq^8+289760896*qp^6*kq^6+212800384*qp^8*kq^4+80543744*qp^10*kq^2+kp^2*(64468736*qp^10+19475456*kq^10+703561472*qp^2*kq^8+2895054848*qp^4*kq^6+2384174080*qp^6*kq^4+1430256256*qp^8*kq^2)+kp^4*(992810752*qp^8+115849216*kq^8+3677109760*qp^2*kq^6+8125947392*qp^4*kq^4+4177788288*qp^6*kq^2)+kp^6*(738374400*qp^6+55917568*kq^6+3710968320*qp^2*kq^4+6494307840*qp^4*kq^2)+kp^8*(1426306176*qp^4+115849216*kq^4+1842878208*qp^2*kq^2)+kp^10*(107770368*qp^2+19475456*kq^2))+qsq^6*(-3809280*qp^10-16888320*kp^10-30402560*qp^2*kq^8-190607040*qp^4*kq^6-207207680*qp^6*kq^4-115259840*qp^8*kq^2+kp^2*(-230652960*qp^8-96444224*kq^8-1071463744*qp^2*kq^6-2397456928*qp^4*kq^4-1764228736*qp^6*kq^2)+kp^4*(-2083614752*qp^6-677697280*kq^6-5482346944*qp^2*kq^4-6385772448*qp^4*kq^2)+kp^6*(-2653406624*qp^4-701671936*kq^4-4921761920*qp^2*kq^2)+kp^8*(-1214752960*qp^2-360829632*kq^2))+qsq^8*(2856960*qp^8+163594304*kp^8+21881856*qp^2*kq^6+67679368*qp^4*kq^4+52524480*qp^6*kq^2+kp^2*(153968064*qp^6+89334176*kq^6+524329056*qp^2*kq^4+728936568*qp^4*kq^2)+kp^4*(1190023304*qp^4+713988832*kq^4+2303800760*qp^2*kq^2)+kp^6*(1227883920*qp^2+696752832*kq^2))+qsq^9*(kp*(-12146608*qp*kq^5-8797664*qp^3*kq^3-15019796*qp^5*kq)+kp^3*(51398328*qp*kq^3+32324664*qp^3*kq)+278165928*qp*kq*kp^5)+qsq^10*(-714240*qp^6-127143344*kp^6-5461824*qp^2*kq^4-8768636*qp^4*kq^2+kp^2*(-36369682*qp^4-27004484*kq^4-95050648*qp^2*kq^2)+kp^4*(-233649804*qp^2-201786216*kq^2))+qsq^12*(59520*qp^4+13967516*kp^4+395690*qp^2*kq^2+kp^2*(3077898*qp^2+2854960*kq^2))-64090*qsq^14*kp^2-77901824*qp^2*qsq^2*(kp^4*(22027/19019*qp^8+16162/2717*kq^8+3596693/76076*qp^2*kq^6+481477/76076*qp^4*kq^4+2039/152*qp^6*kq^2)+kp^6*(29035/152152*qp^6+7801/2717*kq^6+3596693/76076*qp^2*kq^4+62123/19019*qp^4*kq^2)+kp^8*(219955/152152*qp^4+16162/2717*kq^4+585913/38038*qp^2*kq^2)+kp^10*(68487/76076*qp^2+kq^2)+68487/76076*qp^2*kq^4*(88108/68487*qp^6+kq^6+219955/136974*qp^2*kq^4+29035/136974*qp^4*kq^2)+kq^2*kp^2*(74365/38038*qp^8+kq^8+585913/38038*qp^2*kq^6+62123/19019*qp^4*kq^4+2039/152*qp^6*kq^2))+8200192*qp^6*kq^2*(kp^8+kp^4*(qp^4+2763/1001*kq^4-5886/1001*qp^2*kq^2)+kp^6*(-2*qp^2+5766/1001*kq^2)+5766/1001*kq^2*kp^2*(1942/2883*qp^4+kq^4-981/961*qp^2*kq^2)+941/1001*kq^4*(qp+kq)^2*(-qp+kq)^2)-162980*qp*qsq^13*kq*kp-9585664*qp*qsq^5*kq*kp*(137593/149776*qp^8+4821/37444*kq^8+kp^8-86443/18722*qp^2*kq^6-10915255/149776*qp^4*kq^4-4288197/149776*qp^6*kq^2+kp^2*(-5996621/74888*qp^6-1520725/74888*kq^6-31014607/74888*qp^2*kq^4-11127329/18722*qp^4*kq^2)+kp^4*(-48433437/74888*qp^4-9126615/74888*kq^4-7767893/6808*qp^2*kq^2)+kp^6*(-837357/3256*qp^2-3156869/74888*kq^2))-306992640*qp*qsq^7*kq*kp*(-217071/3197840*qp^6-240859/4796760*kq^6+kp^6+20265/319784*qp^2*kq^4+3691391/9593520*qp^4*kq^2+kp^2*(15506273/9593520*qp^4+958189/959352*kq^4+9213985/1918704*qp^2*kq^2)+kp^4*(18904543/1918704*qp^2+11643179/2398380*kq^2))+6717124*qp*qsq^11*kq*kp*(806351/1679281*qp^2+686105/1679281*kq^2+kp^2)+25273344*qp^3*qsq^3*kq*kp*(1386/8227*qp^8-4488/8227*kq^8+kp^8-591448/24681*qp^2*kq^6-3764461/98724*qp^4*kq^4-24829/98724*qp^6*kq^2+kp^2*(-139523/49362*qp^6-428875/8227*kq^6-9158585/24681*qp^2*kq^4-2655482/24681*qp^4*kq^2)+kp^4*(-364053/8227*qp^4-10717429/49362*kq^4-28366541/49362*qp^2*kq^2)+kp^6*(-1331089/16454*qp^2-3612019/49362*kq^2))+11608064*qp^5*qsq*kq*kp*(kp^8-2849/1417*kq^2*(153/1036*qp^6+kq^6-119575/5698*qp^2*kq^4-19829/11396*qp^4*kq^2)+kp^2*(-33/218*qp^6+782159/5668*kq^6+981575/5668*qp^2*kq^4+1903/218*qp^4*kq^2)+kp^4*(-6231/5668*qp^4+905053/2834*kq^4+328261/2834*qp^2*kq^2)+kp^6*(10542/1417*qp^2+114675/2834*kq^2)))+psq^3*(qsq^3*(92626432*qp^2*kq^10+913731968*qp^4*kq^8+586934784*qp^6*kq^6+975490944*qp^8*kq^4+108599808*qp^10*kq^2+kp^2*(108599808*qp^10+29213184*kq^10+1833122560*qp^2*kq^8+7346054528*qp^4*kq^6+4243887488*qp^6*kq^4+2502348544*qp^8*kq^2)+kp^4*(975490944*qp^8+173773824*kq^8+5485067264*qp^2*kq^6+11198085888*qp^4*kq^4+4243887488*qp^6*kq^2)+kp^6*(586934784*qp^6+83876352*kq^6+5485067264*qp^2*kq^4+7346054528*qp^4*kq^2)+kp^8*(913731968*qp^4+173773824*kq^4+1833122560*qp^2*kq^2)+kp^10*(92626432*qp^2+29213184*kq^2))+qsq^5*(-18693120*qp^10-12323328*kq^10-39659520*kp^10-384103552*qp^2*kq^8-1105961376*qp^4*kq^6-1412495424*qp^6*kq^4-526511744*qp^8*kq^2+kp^2*(-806293088*qp^8-397451808*kq^8-5739578272*qp^2*kq^6-10438336288*qp^4*kq^4-6480777472*qp^6*kq^2)+kp^4*(-4098836672*qp^6-1715006368*kq^6-14498244896*qp^2*kq^4-15122056192*qp^4*kq^2)+kp^6*(-4712498080*qp^4-1726322272*kq^4-10779390144*qp^2*kq^2)+kp^8*(-1978278336*qp^2-751280192*kq^2))+qsq^7*(31886592*qp^8+26445696*kq^8+529941696*kp^8+311105856*qp^2*kq^6+702701768*qp^4*kq^4+458595200*qp^6*kq^2+kp^2*(1094640528*qp^6+801981744*kq^6+4574169848*qp^2*kq^4+4958227592*qp^4*kq^2)+kp^4*(4717558688*qp^4+2996973360*kq^4+9760341192*qp^2*kq^2)+kp^6*(4018069456*qp^2+2499498816*kq^2))+qsq^8*(kp*(-18880528*qp*kq^5+135789864*qp^3*kq^3-9862440*qp^5*kq)+kp^3*(1197465624*qp*kq^3+1271960248*qp^3*kq)+1580277464*qp*kq*kp^5)+qsq^9*(-14474592*qp^6-13407264*kq^6-671058160*kp^6-108668792*qp^2*kq^4-133289272*qp^4*kq^2+kp^2*(-453627182*qp^4-438206674*kq^4-1203930308*qp^2*kq^2)+kp^4*(-1546825632*qp^2-1338873602*kq^2))+qsq^10*(kp*(21939556*qp*kq^3+23383764*qp^3*kq)-78160540*qp*kq*kp^3)+qsq^11*(2426880*qp^4+2515272*kq^4+143384612*kp^4+12670174*qp^2*kq^2+kp^2*(69554138*qp^2+76769564*kq^2))+qsq^13*(-127266*qp^2-155940*kq^2-3311454*kp^2)-38950912*qp^2*qsq*(kp^4*(6227/5852*qp^8+16162/2717*kq^8+4348/91*qp^2*kq^6-10677/76076*qp^4*kq^4+70288/19019*qp^6*kq^2)+kp^6*(-6193/6916*qp^6+7801/2717*kq^6+19339/418*qp^2*kq^4+711033/76076*qp^4*kq^2)+kp^8*(51683/76076*qp^4+16162/2717*kq^4+13444/2717*qp^2*kq^2)+kp^10*(18719/76076*qp^2+kq^2)+24749/10868*qp^2*kq^4*(189946/173243*qp^6+kq^6+372446/173243*qp^2*kq^4+204749/173243*qp^4*kq^2)+kq^2*kp^2*(268453/76076*qp^8+kq^8+2556303/76076*qp^2*kq^6+58237/6916*qp^4*kq^4+1370865/76076*qp^6*kq^2))-3211960*qp*qsq^12*kq*kp+32800768*qp^7*kq^3*kp*(4705/1001*kq^4+kp^4+11652/1001*kq^2*kp^2)-4246016*qp*qsq^4*kq*kp*(-171337/33172*qp^8-7266/8293*kq^8+kp^8-8123785/33172*qp^2*kq^6-28150507/33172*qp^4*kq^4-10072589/33172*qp^6*kq^2+kp^2*(-21735511/66344*qp^6-2365573/16586*kq^6-58511335/16586*qp^2*kq^4-151726395/33172*qp^4*kq^2)+kp^4*(-135009243/66344*qp^4-8929697/16586*kq^4-78053337/16586*qp^2*kq^2)+kp^6*(-11701523/16586*qp^2-2896099/16586*kq^2))-998837760*qp*qsq^6*kq*kp*(1718953/15606840*qp^6+234773/7803420*kq^6+kp^6+3129355/3121368*qp^2*kq^4+3692503/3121368*qp^4*kq^2+kp^2*(29377123/7803420*qp^4+18769901/7803420*kq^4+176256079/15606840*qp^2*kq^2)+kp^4*(291357973/31213680*qp^2+78167069/15606840*kq^2))-13787136*qp^3*qsq^2*kq*kp*(-21/68*qp^8-8227/4488*kq^8+kp^8+1331089/8976*qp^2*kq^6+121351/1496*qp^4*kq^4+139523/26928*qp^6*kq^2+kp^2*(24829/53856*qp^6+3612019/26928*kq^6+28366541/26928*qp^2*kq^4+1327741/6732*qp^4*kq^2)+kp^4*(3764461/53856*qp^4+630437/1584*kq^4+9158585/13464*qp^2*kq^2)+kp^6*(6721/153*qp^2+428875/4488*kq^2)))+psq^4*(109704*qsq^14+qsq^2*(107770368*qp^2*kq^10+1426306176*qp^4*kq^8+738374400*qp^6*kq^6+992810752*qp^8*kq^4+64468736*qp^10*kq^2+kp^2*(80543744*qp^10+19475456*kq^10+1842878208*qp^2*kq^8+6494307840*qp^4*kq^6+4177788288*qp^6*kq^4+1430256256*qp^8*kq^2)+kp^4*(212800384*qp^8+115849216*kq^8+3710968320*qp^2*kq^6+8125947392*qp^4*kq^4+2384174080*qp^6*kq^2)+kp^6*(289760896*qp^6+55917568*kq^6+3677109760*qp^2*kq^4+2895054848*qp^4*kq^2)+kp^8*(179083392*qp^4+115849216*kq^4+703561472*qp^2*kq^2)+kp^10*(19760640*qp^2+19475456*kq^2))+qsq^4*(-22992384*qp^10-37241344*kq^10-37241344*kp^10-1361536832*qp^2*kq^8-3424833440*qp^4*kq^6-3343209408*qp^6*kq^4-1074264000*qp^8*kq^2+kp^2*(-1074264000*qp^8-770016512*kq^8-11428670656*qp^2*kq^6-17916753024*qp^4*kq^4-9816433728*qp^6*kq^2)+kp^4*(-3343209408*qp^6-2296370944*kq^6-19553668992*qp^2*kq^4-17916753024*qp^4*kq^2)+kp^6*(-3424833440*qp^4-2296370944*kq^4-11428670656*qp^2*kq^2)+kp^8*(-1361536832*qp^2-770016512*kq^2))+qsq^5*(kp*(-559579232*qp*kq^7-6033219120*qp^3*kq^5-4855124880*qp^5*kq^3-398584144*qp^7*kq)+kp^3*(-6588578048*qp*kq^5-27398332320*qp^3*kq^3-7716989056*qp^5*kq)+kp^5*(-8175680512*qp*kq^3-11695298848*qp^3*kq)-1241254784*qp*kq*kp^7)+qsq^6*(132626304*qp^8+210794112*kq^8+791762496*kp^8+1873134528*qp^2*kq^6+3131470464*qp^4*kq^4+1745893792*qp^6*kq^2+kp^2*(2925726568*qp^6+2826832416*kq^6+14831345720*qp^2*kq^4+13955597736*qp^4*kq^2)+kp^4*(8377945984*qp^4+6775207392*kq^4+20486286160*qp^2*kq^2)+kp^6*(6279456688*qp^2+4713207232*kq^2))+qsq^7*(kp*(628571784*qp*kq^5+1947315672*qp^3*kq^3+381294108*qp^5*kq)+kp^3*(5668939640*qp*kq^3+5715235952*qp^3*kq)+3942710112*qp*kq*kp^5)+qsq^8*(-113516256*qp^6-200785696*kq^6-1748314512*kp^6-883772396*qp^2*kq^4-854274352*qp^4*kq^2+kp^2*(-2105663686*qp^4-2405102648*kq^4-5728810240*qp^2*kq^2)+kp^4*(-4773354912*qp^2-4522319736*kq^2))+qsq^9*(kp*(-105633564*qp*kq^3-35949212*qp^3*kq)-786999228*qp*kq*kp^3)+qsq^10*(33299784*qp^4+60915064*kq^4+673035440*kp^4+143526866*qp^2*kq^2+kp^2*(510450774*qp^2+607353424*kq^2))+qsq^12*(-3651468*qp^2-6266660*kq^2-37968822*kp^2)-2050048*qp^4*kq^2*(kp^8+941/1001*kq^2*(11652/941*qp^6+kq^6+38000/941*qp^2*kq^4+5867/941*qp^4*kq^2)+kp^2*(2*qp^6+5766/1001*kq^6+10840/143*qp^2*kq^4+3312/143*qp^4*kq^2)+kp^4*(-qp^4+2763/1001*kq^4+62024/1001*qp^2*kq^2)+kp^6*(2*qp^2+5766/1001*kq^2))-7749860*qp*qsq^11*kq*kp+3720192*qp*qsq^3*kq*kp*(171337/29064*qp^8-8293/7266*kq^8+kp^8+11701523/14532*qp^2*kq^6+45003081/19376*qp^4*kq^4+3105073/8304*qp^6*kq^2+kp^2*(10072589/29064*qp^6+2896099/14532*kq^6+26017779/4844*qp^2*kq^4+50575465/9688*qp^4*kq^2)+kp^4*(4021501/4152*qp^4+1275671/2076*kq^4+58511335/14532*qp^2*kq^2)+kp^6*(8123785/29064*qp^2+337939/2076*kq^2))+848896*qp^3*qsq*kq*kp*(286/829*qp^8+10866/829*kq^8+kp^8-3689079/1658*qp^2*kq^6-4418789/3316*qp^4*kq^4-81565/3316*qp^6*kq^2+kp^2*(12126/829*qp^6-758676/829*kq^6-6103669/829*qp^2*kq^4-1149500/829*qp^4*kq^2)+kp^4*(-104747/829*qp^4-3763419/1658*kq^4-2868365/1658*qp^2*kq^2)+kp^6*(-38745/829*qp^2-389451/1658*kq^2)))+psq^5*(1936560*qsq^13+qsq*(27402752*qp^2*kq^10+775600384*qp^4*kq^8+646984320*qp^6*kq^6+372375296*qp^8*kq^4+23361664*qp^10*kq^2+4868864*kq^2*kp^10+kp^2*(7005440*qp^10+4868864*kq^10+583697024*qp^2*kq^8+2436505472*qp^4*kq^6+1221227136*qp^6*kq^4+248086400*qp^8*kq^2)+kp^4*(35582592*qp^8+28962304*kq^8+951284480*qp^2*kq^6+2242603520*qp^4*kq^4+393162112*qp^6*kq^2)+kp^6*(6605440*qp^6+13979392*kq^6+884615424*qp^2*kq^4+272949632*qp^4*kq^2)+kp^8*(15085184*qp^4+28962304*kq^4+76296320*qp^2*kq^2))+qsq^3*(-18693120*qp^10-39659520*kq^10-12323328*kp^10-1978278336*qp^2*kq^8-4712498080*qp^4*kq^6-4098836672*qp^6*kq^4-806293088*qp^8*kq^2+kp^2*(-526511744*qp^8-751280192*kq^8-10779390144*qp^2*kq^6-15122056192*qp^4*kq^4-6480777472*qp^6*kq^2)+kp^4*(-1412495424*qp^6-1726322272*kq^6-14498244896*qp^2*kq^4-10438336288*qp^4*kq^2)+kp^6*(-1105961376*qp^4-1715006368*kq^4-5739578272*qp^2*kq^2)+kp^8*(-384103552*qp^2-397451808*kq^2))+qsq^4*(kp*(-1241254784*qp*kq^7-11695298848*qp^3*kq^5-7716989056*qp^5*kq^3-398584144*qp^7*kq)+kp^3*(-8175680512*qp*kq^5-27398332320*qp^3*kq^3-4855124880*qp^5*kq)+kp^5*(-6588578048*qp*kq^3-6033219120*qp^3*kq)-559579232*qp*kq*kp^7)+qsq^5*(212929536*qp^8+593573696*kq^8+593573696*kp^8+4921537952*qp^2*kq^6+7251750656*qp^4*kq^4+3249794376*qp^6*kq^2+kp^2*(3249794376*qp^6+4936060760*kq^6+23599758160*qp^2*kq^4+19258729040*qp^4*kq^2)+kp^4*(7251750656*qp^4+8832692672*kq^4+23599758160*qp^2*kq^2)+kp^6*(4921537952*qp^2+4936060760*kq^2))+qsq^6*(kp*(2805599880*qp*kq^5+6741408048*qp^3*kq^3+1415661544*qp^5*kq)+kp^3*(11328974928*qp*kq^3+9413880304*qp^3*kq)+4791113832*qp*kq*kp^5)+qsq^7*(-384993600*qp^6-931664672*kq^6-2518045872*kp^6-3452074932*qp^2*kq^4-2812808618*qp^4*kq^2+kp^2*(-4487888410*qp^4-6415197450*kq^4-13476670016*qp^2*kq^2)+kp^4*(-7762864856*qp^2-8580743640*kq^2))+qsq^9*(191990544*qp^4+415979188*kq^4+1717779048*kp^4+776808158*qp^2*kq^2+kp^2*(1747175166*qp^2+2254266446*kq^2))+qsq^11*(-34532748*qp^2-61171432*kq^2-191613892*kp^2)+49413072*qp*qsq^10*kq*kp-8200192*qp^5*kq^3*kp*(4705/1001*kq^4+kp^4+19420/1001*qp^2*kq^2+kp^2*(2*qp^2+11652/1001*kq^2))-1234176*qp*qsq^2*kq*kp*(137593/19284*qp^8+37444/4821*kq^8+kp^8-6419737/3214*qp^2*kq^6-16144479/3214*qp^4*kq^4-5996621/9642*qp^6*kq^2+kp^2*(-1429399/6428*qp^6-3156869/9642*kq^6-85446823/9642*qp^2*kq^4-22254658/4821*qp^4*kq^2)+kp^4*(-10915255/19284*qp^4-3042205/3214*kq^4-31014607/9642*qp^2*kq^2)+kp^6*(-172886/4821*qp^2-1520725/9642*kq^2))-2435977200*qp*qsq^8*kq*kp*(7667854/30449715*qp^2+51391787/121798860*kq^2+kp^2))+psq^6*(12383640*qsq^12+qsq^2*(-3809280*qp^10-16888320*kq^10-1214752960*qp^2*kq^8-2653406624*qp^4*kq^6-2083614752*qp^6*kq^4-230652960*qp^8*kq^2+kp^2*(-115259840*qp^8-360829632*kq^8-4921761920*qp^2*kq^6-6385772448*qp^4*kq^4-1764228736*qp^6*kq^2)+kp^4*(-207207680*qp^6-701671936*kq^6-5482346944*qp^2*kq^4-2397456928*qp^4*kq^2)+kp^6*(-190607040*qp^4-677697280*kq^4-1071463744*qp^2*kq^2)+kp^8*(-30402560*qp^2-96444224*kq^2))+qsq^4*(132626304*qp^8+791762496*kq^8+210794112*kp^8+6279456688*qp^2*kq^6+8377945984*qp^4*kq^4+2925726568*qp^6*kq^2+kp^2*(1745893792*qp^6+4713207232*kq^6+20486286160*qp^2*kq^4+13955597736*qp^4*kq^2)+kp^4*(3131470464*qp^4+6775207392*kq^4+14831345720*qp^2*kq^2)+kp^6*(1873134528*qp^2+2826832416*kq^2))+qsq^5*(kp*(4791113832*qp*kq^5+9413880304*qp^3*kq^3+1415661544*qp^5*kq)+kp^3*(11328974928*qp*kq^3+6741408048*qp^3*kq)+2805599880*qp*kq*kp^5)+qsq^6*(-577022208*qp^6-2066791840*kq^6-2066791840*kp^6-6987421288*qp^2*kq^4-4890171328*qp^4*kq^2+kp^2*(-4890171328*qp^4-9631917012*kq^4-17714274400*qp^2*kq^2)+kp^4*(-6987421288*qp^2-9631917012*kq^2))+qsq^7*(kp*(-2789629712*qp*kq^3-1534200264*qp^3*kq)-3620515296*qp*kq*kp^3)+qsq^8*(519703800*qp^4+1335318652*kq^4+2599490832*kp^4+2197742412*qp^2*kq^2+kp^2*(3252035160*qp^2+4710282756*kq^2))+qsq^10*(-146568852*qp^2-267895044*kq^2-533546624*kp^2)+2050048*qp^4*kq^2*(1/4*qp^6+19941/2002*kq^6+kp^6+130057/4004*qp^2*kq^4+33955/2002*qp^4*kq^2+kp^2*(qp^4+40883/2002*kq^4+68911/2002*qp^2*kq^2)+kp^4*(qp^2+33955/2002*kq^2))+272594976*qp*qsq^9*kq*kp+26119296*qp*qsq*kq*kp*(-11369/204057*qp^8-430/29151*kq^8+1311172/68019*qp^2*kq^6+1453594/22673*qp^4*kq^4+76212/22673*qp^6*kq^2+kp^2*(-48/553*qp^6+111307/29151*kq^6+1751263/22673*qp^2*kq^4+5077057/204057*qp^4*kq^2)+kp^4*(270971/204057*qp^4+282241/29151*kq^4+1996595/204057*qp^2*kq^2)+kp^6*(-12646/68019*qp^2+kq^2))-30050944*qp*qsq^3*kq*kp*(1718953/469546*qp^6+7803420/234773*kq^6+kp^6+291357973/939092*qp^2*kq^4+29377123/234773*qp^4*kq^2+kp^2*(18462515/469546*qp^4+78167069/469546*kq^4+176256079/469546*qp^2*kq^2)+kp^4*(15646775/469546*qp^2+18769901/234773*kq^2)))+psq^7*(41102112*qsq^11+qsq*(-2146816*kq^10-224947648*qp^2*kq^8-675936224*qp^4*kq^6-352290304*qp^6*kq^4-25560224*qp^8*kq^2-10122112*kq^2*kp^8+kp^2*(-7407936*qp^8-68436256*kq^8-847048480*qp^2*kq^6-1018696544*qp^4*kq^4-136745632*qp^6*kq^2)+kp^4*(-14359072*qp^6-123311328*kq^6-759314528*qp^2*kq^4-157621152*qp^4*kq^2)+kp^6*(-6287456*qp^4-111100192*kq^4-38949632*qp^2*kq^2))+qsq^3*(31886592*qp^8+529941696*kq^8+26445696*kp^8+4018069456*qp^2*kq^6+4717558688*qp^4*kq^4+1094640528*qp^6*kq^2+kp^2*(458595200*qp^6+2499498816*kq^6+9760341192*qp^2*kq^4+4958227592*qp^4*kq^2)+kp^4*(702701768*qp^4+2996973360*kq^4+4574169848*qp^2*kq^2)+kp^6*(311105856*qp^2+801981744*kq^2))+qsq^4*(kp*(3942710112*qp*kq^5+5715235952*qp^3*kq^3+381294108*qp^5*kq)+kp^3*(5668939640*qp*kq^3+1947315672*qp^3*kq)+628571784*qp*kq*kp^5)+qsq^5*(-384993600*qp^6-2518045872*kq^6-931664672*kp^6-7762864856*qp^2*kq^4-4487888410*qp^4*kq^2+kp^2*(-2812808618*qp^4-8580743640*kq^4-13476670016*qp^2*kq^2)+kp^4*(-3452074932*qp^2-6415197450*kq^2))+qsq^6*(kp*(-3620515296*qp*kq^3-1534200264*qp^3*kq)-2789629712*qp*kq*kp^3)+qsq^7*(717624672*qp^4+2402520416*kq^4+2402520416*kp^4+3500980156*qp^2*kq^2+kp^2*(3500980156*qp^2+5978792142*kq^2))+qsq^9*(-330990930*qp^2-651356452*kq^2-902747850*kp^2)+543647184*qp*qsq^8*kq*kp+4100096*qp^5*kq^3*kp*(1/2*qp^2+9710/1001*kq^2+kp^2)+15414976*qp*qsq^2*kq*kp*(651213/481718*qp^6-4796760/240859*kq^6+kp^6-94522715/481718*qp^2*kq^4-15506273/481718*qp^4*kq^2+kp^2*(-3691391/481718*qp^4-23286358/240859*kq^4-46069925/481718*qp^2*kq^2)+kp^4*(-303975/240859*qp^2-4790945/240859*kq^2)))+psq^8*(81198048*qsq^10+qsq^2*(2856960*qp^8+163594304*kq^8+1227883920*qp^2*kq^6+1190023304*qp^4*kq^4+153968064*qp^6*kq^2+kp^2*(52524480*qp^6+696752832*kq^6+2303800760*qp^2*kq^4+728936568*qp^4*kq^2)+kp^4*(67679368*qp^4+713988832*kq^4+524329056*qp^2*kq^2)+kp^6*(21881856*qp^2+89334176*kq^2))+qsq^3*(kp*(1580277464*qp*kq^5+1271960248*qp^3*kq^3-9862440*qp^5*kq)+kp^3*(1197465624*qp*kq^3+135789864*qp^3*kq)-18880528*qp*kq*kp^5)+qsq^4*(-113516256*qp^6-1748314512*kq^6-200785696*kp^6-4773354912*qp^2*kq^4-2105663686*qp^4*kq^2+kp^2*(-854274352*qp^4-4522319736*kq^4-5728810240*qp^2*kq^2)+kp^4*(-883772396*qp^2-2405102648*kq^2))+qsq^5*(kp*(-2435977200*qp*kq^3-613428320*qp^3*kq)-1027835740*qp*kq*kp^3)+qsq^6*(519703800*qp^4+2599490832*kq^4+1335318652*kp^4+3252035160*qp^2*kq^2+kp^2*(2197742412*qp^2+4710282756*kq^2))+qsq^8*(-430861248*qp^2-964615780*kq^2-964615780*kp^2)-768768*qp^4*kq^2*(1/2*qp^4+125131/6006*kq^4+kp^4+56318/3003*qp^2*kq^2+kp^2*(qp^2+59261/3003*kq^2))+543647184*qp*qsq^7*kq*kp-24245760*qp*qsq*kq*kp*(-1956/15785*qp^6+157573/108240*kq^6+22436627/1515360*qp^2*kq^4+1780421/1515360*qp^4*kq^2+kp^2*(-1277/8610*qp^4+72511/9020*kq^4+3464/1435*qp^2*kq^2)+kp^4*(-4331/47355*qp^2+kq^2)))+psq^9*(101305440*qsq^9+qsq*(16189824*kq^8+150262480*qp^2*kq^6+114785168*qp^4*kq^4+8561720*qp^6*kq^2+5093088*kq^2*kp^6+kp^2*(2390448*qp^6+83492248*kq^6+206292392*qp^2*kq^4+26292920*qp^4*kq^2)+kp^4*(2247896*qp^4+75876528*kq^4+11117928*qp^2*kq^2))+qsq^2*(kp*(278165928*qp*kq^5+32324664*qp^3*kq^3-15019796*qp^5*kq)+kp^3*(51398328*qp*kq^3-8797664*qp^3*kq)-12146608*qp*kq*kp^5)+qsq^3*(-14474592*qp^6-671058160*kq^6-13407264*kp^6-1546825632*qp^2*kq^4-453627182*qp^4*kq^2+kp^2*(-133289272*qp^4-1338873602*kq^4-1203930308*qp^2*kq^2)+kp^4*(-108668792*qp^2-438206674*kq^2))+qsq^4*(-105633564*qp*kq*kp^3-786999228*qp*kq^3*kp-35949212*qp^3*kq*kp)+qsq^5*(191990544*qp^4+1717779048*kq^4+415979188*kp^4+1747175166*qp^2*kq^2+kp^2*(776808158*qp^2+2254266446*kq^2))+qsq^7*(-330990930*qp^2-902747850*kq^2-651356452*kp^2)-512512*qp^5*kq^3*kp+272594976*qp*qsq^6*kq*kp)+psq^10*(81198048*qsq^8+qsq*(kp*(19778920*qp*kq^5+902768*qp^3*kq^3-1247656*qp^5*kq)+kp^3*(3944808*qp*kq^3-1413328*qp^3*kq))+qsq^2*(-714240*qp^6-127143344*kq^6-233649804*qp^2*kq^4-36369682*qp^4*kq^2+kp^2*(-8768636*qp^4-201786216*kq^4-95050648*qp^2*kq^2)+kp^4*(-5461824*qp^2-27004484*kq^2))+qsq^3*(kp*(-78160540*qp*kq^3+23383764*qp^3*kq)+21939556*qp*kq*kp^3)+qsq^4*(33299784*qp^4+673035440*kq^4+60915064*kp^4+510450774*qp^2*kq^2+kp^2*(143526866*qp^2+607353424*kq^2))+qsq^6*(-146568852*qp^2-533546624*kq^2-267895044*kp^2)+128128*qp^4*kq^2*(3/4*qp^2+4027/286*kq^2+kp^2)+49413072*qp*qsq^5*kq*kp)+psq^11*(41102112*qsq^7+qsq*(-8859424*kq^6-13941980*qp^2*kq^4-948422*qp^4*kq^2-952952*kq^2*kp^4+kp^2*(-244076*qp^4-14155778*kq^4-1063044*qp^2*kq^2))+qsq^3*(2426880*qp^4+143384612*kq^4+2515272*kp^4+69554138*qp^2*kq^2+kp^2*(12670174*qp^2+76769564*kq^2))+qsq^5*(-34532748*qp^2-191613892*kq^2-61171432*kp^2)-7749860*qp*qsq^4*kq*kp+2744420*qp*qsq^2*kq*kp*(115193/98015*qp^2+1679281/686105*kq^2+kp^2))+psq^12*(12383640*qsq^6-8008*qp^4*kq^2+qsq^2*(59520*qp^4+13967516*kq^4+3077898*qp^2*kq^2+kp^2*(395690*qp^2+2854960*kq^2))+qsq^4*(-3651468*qp^2-37968822*kq^2-6266660*kp^2)+qsq*kp*(-36988*qp*kq^3+145732*qp^3*kq)-3211960*qp*qsq^3*kq*kp)+psq^13*(1936560*qsq^5+qsq*(548968*kq^4+10120*qp^2*kq^2+59059*kq^2*kp^2)+qsq^3*(-127266*qp^2-3311454*kq^2-155940*kp^2)-162980*qp*qsq^2*kq*kp)+psq^14*(109704*qsq^4-64090*qsq^2*kq^2)+77901824*qsq*psq*(qp^4*(11393/38038*qp^2*kq^10-11107/19019*qp^4*kq^8+10821/38038*qp^6*kq^6+kp^6*(10821/38038*qp^6+7801/2717*kq^6-31145/38038*qp^2*kq^4-5007/2717*qp^4*kq^2)+kp^8*(-11107/19019*qp^4+16162/2717*kq^4+36601/38038*qp^2*kq^2)+kp^10*(11393/38038*qp^2+kq^2)+16162/2717*kq^2*kp^4*(65847/226268*qp^6+kq^6-31145/226268*qp^2*kq^4-11651/56567*qp^4*kq^2)+kq^4*kp^2*(65847/38038*qp^6+kq^6+36601/38038*qp^2*kq^4-5007/2717*qp^4*kq^2))+qsq^4*(kp^2*(182513/608608*qp^10+1/16*kq^10+596065/608608*qp^2*kq^8+2132419/608608*qp^4*kq^6+438797/86944*qp^6*kq^4+1938175/608608*qp^8*kq^2)+kp^4*(1454591/304304*qp^8+8081/21736*kq^8+44877/3952*qp^2*kq^6+4380085/152152*qp^4*kq^4+9540837/608608*qp^6*kq^2)+kp^6*(5054565/608608*qp^6+7801/43472*kq^6+3715955/304304*qp^2*kq^4+19035199/608608*qp^4*kq^2)+kp^8*(233053/23408*qp^4+8081/21736*kq^4+240007/32032*qp^2*kq^2)+kp^10*(4117/11704*qp^2+1/16*kq^2)+117853/608608*qp^4*kq^2*(54730/117853*qp^6+kq^6+51605/117853*qp^2*kq^4+277989/117853*qp^4*kq^2))+qsq^6*(-599/21736*kp^10+kp^2*(-798757/2434432*qp^8-79/608*kq^8-152147/304304*qp^2*kq^6-378897/187264*qp^4*kq^4-4273301/2434432*qp^6*kq^2)+kp^4*(-688067/152152*qp^6-495983/347776*kq^6-3389797/347776*qp^2*kq^4-31834267/2434432*qp^4*kq^2)+kp^6*(-21123007/2434432*qp^4-550497/347776*kq^4-26470265/2434432*qp^2*kq^2)+kp^8*(-3514807/1217216*qp^2-305519/347776*kq^2)-28069/347776*qp^4*kq^2*(231498/196483*qp^4+kq^4+64103/28069*qp^2*kq^2))+qsq^8*(951/4576*kp^8+40141/1391104*qp^4*kq^4+149403/4868864*qp^6*kq^2+kp^2*(1070215/9737728*qp^6+159/2432*kq^6+1389741/9737728*qp^2*kq^4+3286615/9737728*qp^4*kq^2)+kp^4*(7174073/4868864*qp^4+52113/53504*kq^4+25786549/9737728*qp^2*kq^2)+kp^6*(9391405/4868864*qp^2+1490933/1391104*kq^2))+qsq^10*(-39551/347776*kp^6-8717/2782208*qp^4*kq^2+kp^2*(-474211/38950912*qp^4-119/9728*kq^4-265761/19475456*qp^2*kq^2)+kp^4*(-268115/1498112*qp^2-77779/428032*kq^2))-1/2*qp^2*qsq^2*(18719/76076*qp^2*kq^10+51683/76076*qp^4*kq^8-6193/6916*qp^6*kq^6+6227/5852*qp^8*kq^4+kp^4*(94973/38038*qp^8+16162/2717*kq^8+19339/418*qp^2*kq^6-10677/76076*qp^4*kq^4+1370865/76076*qp^6*kq^2)+kp^6*(204749/76076*qp^6+7801/2717*kq^6+4348/91*qp^2*kq^4+58237/6916*qp^4*kq^2)+kp^8*(186223/38038*qp^4+16162/2717*kq^4+2556303/76076*qp^2*kq^2)+kp^10*(24749/10868*qp^2+kq^2)+kq^2*kp^2*(268453/76076*qp^8+kq^8+13444/2717*qp^2*kq^6+711033/76076*qp^4*kq^4+70288/19019*qp^6*kq^2))+9803/1391104*qsq^12*kp^2*(1265/68621*qp^2+8437/78424*kq^2+kp^2)-215/43472*qp*qsq^5*kq*kp*(kp^8+18969/1505*qp^2*(11369/37938*qp^6+kq^6-270971/37938*qp^2*kq^4+2952/6323*qp^4*kq^2)+kp^2*(-342954/1505*qp^6-29151/430*kq^6-399319/602*qp^2*kq^4-5077057/3010*qp^4*kq^2)+kp^4*(-6541173/1505*qp^4-282241/430*kq^4-15761367/3010*qp^2*kq^2)+kp^6*(-1966758/1505*qp^2-111307/430*kq^2))-12121/26752*qp*qsq^7*kq*kp*(kp^6-69296/1103011*qp^2*(5868/4331*qp^4+kq^4+14047/8662*qp^2*kq^2)+kp^2*(1780421/2206022*qp^4+108240/157573*kq^4+1828992/1103011*qp^2*kq^2)+kp^4*(22436627/2206022*qp^2+870132/157573*kq^2))+353195/1391104*qp*qsq^9*kq*kp*(-155957/2472365*qp^4+kp^4-25238/353195*qp^2*kq^2+kp^2*(112846/2472365*qp^2+70443/353195*kq^2))-1321/2782208*qp*qsq^11*kq*kp*(-36433/9247*qp^2+kp^2)+5433/38038*qp^3*qsq^3*kq*kp*(143/5433*qp^8+829/10866*kq^8+kp^8-12915/3622*qp^2*kq^6-104747/10866*qp^4*kq^4+2021/1811*qp^6*kq^2+kp^2*(-81565/43464*qp^6-129817/7244*kq^6-2868365/21732*qp^2*kq^4-574750/5433*qp^4*kq^2)+kp^4*(-4418789/43464*qp^4-1254473/7244*kq^4-6103669/10866*qp^2*kq^2)+kp^6*(-1229693/7244*qp^2-126446/1811*kq^2))-74/247*qp^5*qsq*kq*kp*(kp^8-1417/2849*kq^2*(-33/218*qp^6+kq^6+10542/1417*qp^2*kq^4-6231/5668*qp^4*kq^2)+kp^2*(153/1036*qp^6-10425/518*kq^6-328261/5698*qp^2*kq^4-2249/518*qp^4*kq^2)+kp^4*(-19829/11396*qp^4-905053/5698*kq^4-140225/1628*qp^2*kq^2)+kp^6*(-119575/5698*qp^2-111737/1628*kq^2)))+7708672*qp^4*qsq^2*kp^2*(qp-1/2*qsq)*(qp+1/2*qsq)*(1001/240896*qsq^8+kp^8+qsq^2*(-19941/1882*kp^6-1001/941*kq^2*(1/2*qp^4+kq^4-1/2*qp^2*kq^2)+kp^2*(-2913/941*qp^4-33955/1882*kq^4-4825/941*qp^2*kq^2)+kp^4*(-2463/1882*qp^2-40883/1882*kq^2))+qsq^4*(1001/15056*qp^4+3003/7528*kq^4+125131/15056*kp^4+1001/7528*qp^2*kq^2+kp^2*(28129/7528*qp^2+59261/7528*kq^2))+qsq^6*(-1001/30112*qp^2-1001/15056*kq^2-28189/30112*kp^2)+kp^2*(5766/941*kq^6-5886/941*qp^2*kq^4+3884/941*qp^4*kq^2)+kp^4*(qp^4+2763/941*kq^4-5886/941*qp^2*kq^2)+kp^6*(-2*qp^2+5766/941*kq^2)+1001/941*kq^4*(qp+kq)^2*(-qp+kq)^2+1001/3764*qp*qsq^5*kq*kp+20*qp*qsq*kq*kp*(1001/4705*kq^4+kp^4+11652/4705*kq^2*kp^2)-19420/941*qp*qsq^3*kq*kp*(1001/9710*kq^2+kp^2)))+s^7*(psq^2*(qsq*(-137390592*qp^6*kq^8+13966336*qp^8*kq^6-51937792*qp^10*kq^4+kp^2*(-398352384*qp^4*kq^8-356788736*qp^6*kq^6-218603008*qp^8*kq^4-64562176*qp^10*kq^2)+kp^4*(-18350592*qp^10-879908864*qp^4*kq^6-336540160*qp^6*kq^4-104324096*qp^8*kq^2)+kp^6*(26236416*qp^8-881127424*qp^4*kq^4-228319744*qp^6*kq^2)+kp^8*(-56844288*qp^6-171865088*qp^4*kq^2))+qsq^3*(218101632*qp^4*kq^8+265355136*qp^6*kq^6+242537728*qp^8*kq^4+51839232*qp^10*kq^2+kp^2*(25048576*qp^10+368137728*qp^2*kq^8+2284039680*qp^4*kq^6+1076701312*qp^6*kq^4+927374976*qp^8*kq^2)+kp^4*(520595840*qp^8+1313829888*qp^2*kq^6+5016689408*qp^4*kq^4+1584370304*qp^6*kq^2)+kp^6*(330108416*qp^6+1313220608*qp^2*kq^4+3601175040*qp^4*kq^2)+kp^8*(567430144*qp^4+481381376*qp^2*kq^2))+qsq^5*(-8541696*qp^10-45346368*qp^2*kq^8-268644448*qp^4*kq^6-376990016*qp^6*kq^4-175679136*qp^8*kq^2+kp^2*(-279007520*qp^8-68589184*kq^8-1196258720*qp^2*kq^6-2718147808*qp^4*kq^4-1864567936*qp^6*kq^2)+kp^4*(-1814577376*qp^6-277089152*kq^6-4021557568*qp^2*kq^4-5516665248*qp^4*kq^2)+kp^6*(-2151270048*qp^4-276860672*kq^4-3053326880*qp^2*kq^2)+kp^8*(-576884416*qp^2-111055552*kq^2))+qsq^7*(10904448*qp^8+83211072*kp^8+41259552*qp^2*kq^6+160768520*qp^4*kq^4+128164000*qp^6*kq^2+kp^2*(319448304*qp^6+145643936*kq^6+933911464*qp^2*kq^4+1224626728*qp^4*kq^2)+kp^4*(1614456360*qp^4+616119832*kq^4+2768728456*qp^2*kq^2)+kp^6*(1252078288*qp^2+486891616*kq^2))+qsq^8*(kp*(-13132864*qp*kq^5+13883288*qp^3*kq^3-5485992*qp^5*kq)+kp^3*(213236224*qp*kq^3+314776720*qp^3*kq)+319676424*qp*kq*kp^5)+qsq^9*(-4239360*qp^6-147075424*kp^6-16669476*qp^2*kq^4-30803026*qp^4*kq^2+kp^2*(-112957354*qp^4-77039928*kq^4-244896676*qp^2*kq^2)+kp^4*(-431460916*qp^2-303372990*kq^2))+qsq^11*(608952*qp^4+33127380*kp^4+2140944*qp^2*kq^2+kp^2*(14640922*qp^2+13150238*kq^2))+qsq^13*(-24294*qp^2-565952*kp^2)-770800*qp*qsq^12*kq*kp+32800768*qp^7*kq^3*kp*(941/1001*kq^4+kp^4+3884/1001*kq^2*kp^2)-3221504*qp*qsq^4*kq*kp*(-72811/25168*qp^8+kq^8+kp^8-78157/1936*qp^2*kq^6-7379211/25168*qp^4*kq^4-205325/1144*qp^6*kq^2+kp^2*(-5595069/25168*qp^6-1095/52*kq^6-23146471/25168*qp^2*kq^4-12804107/6292*qp^4*kq^2)+kp^4*(-34951217/25168*qp^4-287181/3146*kq^4-38980283/25168*qp^2*kq^2)+kp^6*(-5028435/25168*qp^2-1095/52*kq^2))-75051264*qp*qsq^6*kq*kp*(268135/586338*qp^6-35455/586338*kq^6+kp^6+2081849/1172676*qp^2*kq^4+1447681/293169*qp^4*kq^2+kp^2*(38995789/2345352*qp^4+11701409/2345352*kq^4+6966591/195446*qp^2*kq^2)+kp^4*(46143937/1172676*qp^2+26001341/2345352*kq^2))-12898792*qp*qsq^10*kq*kp*(-45985/87154*qp^2-831103/1612349*kq^2+kp^2)+19329024*qp^3*qsq^2*kq*kp*(19/143*qp^8+kq^8+kp^8-268765/12584*qp^2*kq^6-16943/572*qp^4*kq^4-48985/18876*qp^6*kq^2+kp^2*(-48985/18876*qp^6-246397/18876*kq^6-8252051/37752*qp^2*kq^4-23944/363*qp^4*kq^2)+kp^4*(-16943/572*qp^4-559577/9438*kq^4-8252051/37752*qp^2*kq^2)+kp^6*(-268765/12584*qp^2-246397/18876*kq^2)))+psq^3*(27504*qsq^14+qsq^2*(567430144*qp^4*kq^8+330108416*qp^6*kq^6+520595840*qp^8*kq^4+25048576*qp^10*kq^2+kp^2*(51839232*qp^10+481381376*qp^2*kq^8+3601175040*qp^4*kq^6+1584370304*qp^6*kq^4+927374976*qp^8*kq^2)+kp^4*(242537728*qp^8+1313220608*qp^2*kq^6+5016689408*qp^4*kq^4+1076701312*qp^6*kq^2)+kp^6*(265355136*qp^6+1313829888*qp^2*kq^4+2284039680*qp^4*kq^2)+kp^8*(218101632*qp^4+368137728*qp^2*kq^2))+qsq^4*(-11578368*qp^10-323421248*qp^2*kq^8-1349845088*qp^4*kq^6-1405185856*qp^6*kq^4-574522272*qp^8*kq^2+kp^2*(-660017152*qp^8-162585728*kq^8-3778823712*qp^2*kq^6-8173253504*qp^4*kq^4-4641666432*qp^6*kq^2)+kp^4*(-2300670912*qp^6-546774016*kq^6-7968771584*qp^2*kq^4-9755386848*qp^4*kq^2)+kp^6*(-2845536864*qp^4-546621696*kq^4-5087824992*qp^2*kq^2)+kp^8*(-706977984*qp^2-190896640*kq^2))+qsq^6*(67754880*qp^8+29371008*kq^8+227974848*kp^8+528174496*qp^2*kq^6+1146887408*qp^4*kq^4+808133920*qp^6*kq^2+kp^2*(1562811352*qp^6+710237472*kq^6+5254427400*qp^2*kq^4+6002055856*qp^4*kq^2)+kp^4*(4753316696*qp^4+1991962936*kq^4+8902173208*qp^2*kq^2)+kp^6*(3218313040*qp^2+1403474928*kq^2))+qsq^7*(kp*(104864080*qp*kq^5+623278432*qp^3*kq^3+142003460*qp^5*kq)+kp^3*(1653511168*qp*kq^3+2569461824*qp^3*kq)+1375406072*qp*kq*kp^5)+qsq^8*(-50333184*qp^6-36846144*kq^6-635572368*kp^6-260935068*qp^2*kq^4-333057966*qp^4*kq^2+kp^2*(-946650138*qp^4-677657896*kq^4-2115432688*qp^2*kq^2)+kp^4*(-2174093576*qp^2-1534906134*kq^2))+qsq^9*(kp*(-5730208*qp*kq^3+6023392*qp^3*kq)-264553724*qp*kq*kp^3)+qsq^10*(12974376*qp^4+12453192*kq^4+255108172*kp^4+45494206*qp^2*kq^2+kp^2*(199737168*qp^2+188912782*kq^2))+qsq^12*(-1221228*qp^2-1379352*kq^2-13165654*kp^2)-16400384*qp^6*kq^2*(4765/2002*kq^6+kp^6-1061/2002*qp^2*kq^4+971/1001*qp^4*kq^2+kp^2*(1/2*qp^4+10531/2002*kq^4+941/1001*qp^2*kq^2)+kp^4*(-1/2*qp^2+10651/2002*kq^2))-5266440*qp*qsq^11*kq*kp-6443008*qp*qsq^3*kq*kp*(-149529/25168*qp^8+kq^8+kp^8-5249447/50336*qp^2*kq^6-29448229/50336*qp^4*kq^4-14166279/100672*qp^6*kq^2+kp^2*(-14166279/100672*qp^6-94723/6292*kq^6-48486127/50336*qp^2*kq^4-97133761/50336*qp^4*kq^2)+kp^4*(-29448229/50336*qp^4-3499/52*kq^4-48486127/50336*qp^2*kq^2)+kp^6*(-5249447/50336*qp^2-94723/6292*kq^2))-264509440*qp*qsq^5*kq*kp*(16947197/16531840*qp^6+1349073/4132960*kq^6+kp^6+57459543/8265920*qp^2*kq^4+27287717/3306368*qp^4*kq^2+kp^2*(38080327/2066480*qp^4+46601403/8265920*kq^4+173500539/4132960*qp^2*kq^2)+kp^4*(398988203/16531840*qp^2+33114969/4132960*kq^2))+3221504*qp^3*qsq*kq*kp*(2/11*qp^8+kq^8+kp^8-237801/1573*qp^2*kq^6-2918285/12584*qp^4*kq^4-192307/12584*qp^6*kq^2+kp^2*(-13295/12584*qp^6-283583/6292*kq^6-13031189/12584*qp^2*kq^4-2121155/6292*qp^4*kq^2)+kp^4*(-681435/12584*qp^4-45319/242*kq^4-5324519/12584*qp^2*kq^2)+kp^6*(-151163/6292*qp^2-283583/6292*kq^2)))+psq^4*(967128*qsq^13+qsq*(421751424*qp^4*kq^8+378268672*qp^6*kq^6+313587328*qp^8*kq^4+23011584*qp^10*kq^2+kp^2*(17665920*qp^10+202079744*qp^2*kq^8+1674408448*qp^4*kq^6+850557568*qp^6*kq^4+239187968*qp^8*kq^2)+kp^4*(20249984*qp^8+447206400*qp^2*kq^6+1968639872*qp^4*kq^4+394909440*qp^6*kq^2)+kp^6*(47809920*qp^6+447815680*qp^2*kq^4+388520320*qp^4*kq^2)+kp^8*(21712896*qp^4+88836096*qp^2*kq^2))+qsq^3*(-11578368*qp^10-706977984*qp^2*kq^8-2845536864*qp^4*kq^6-2300670912*qp^6*kq^4-660017152*qp^8*kq^2+kp^2*(-574522272*qp^8-190896640*kq^8-5087824992*qp^2*kq^6-9755386848*qp^4*kq^4-4641666432*qp^6*kq^2)+kp^4*(-1405185856*qp^6-546621696*kq^6-7968771584*qp^2*kq^4-8173253504*qp^4*kq^2)+kp^6*(-1349845088*qp^4-546774016*kq^4-3778823712*qp^2*kq^2)+kp^8*(-323421248*qp^2-162585728*kq^2))+qsq^5*(171939072*qp^8+148673280*kq^8+273525568*kp^8+2179273088*qp^2*kq^6+3946877200*qp^4*kq^4+2177517312*qp^6*kq^2+kp^2*(2815585824*qp^6+1679908680*kq^6+12272353752*qp^2*kq^4+12460926736*qp^4*kq^2)+kp^4*(6383234920*qp^4+3469450480*kq^4+14363964400*qp^2*kq^2)+kp^6*(3833376400*qp^2+2087903552*kq^2))+qsq^6*(kp*(976154760*qp*kq^5+3738427784*qp^3*kq^3+1017905424*qp^5*kq)+kp^3*(5011812640*qp*kq^3+6924704992*qp^3*kq)+2641879344*qp*kq*kp^5)+qsq^7*(-264462912*qp^6-311117952*kq^6-1347215856*kp^6-1628135812*qp^2*kq^4-1638379260*qp^4*kq^2+kp^2*(-3193640952*qp^4-2636316622*kq^4-7568410040*qp^2*kq^2)+kp^4*(-5303427280*qp^2-4070501628*kq^2))+qsq^8*(kp*(-419835724*qp*kq^3-334627180*qp^3*kq)-1320325788*qp*kq*kp^3)+qsq^9*(116539536*qp^4+162630128*kq^4+956473484*kp^4+393552336*qp^2*kq^2+kp^2*(1070092862*qp^2+1076426346*kq^2))+qsq^11*(-18951744*qp^2-26667712*kq^2-104791870*kp^2)+18396128*qp*qsq^10*kq*kp-8200192*qp^5*kq^3*kp*(941/1001*kq^4+kp^4+19420/1001*qp^2*kq^2+kp^2*(6*qp^2+3884/1001*kq^2))-3221504*qp*qsq^2*kq*kp*(-72811/25168*qp^8+kq^8+kp^8-5028435/25168*qp^2*kq^6-34951217/25168*qp^4*kq^4-5595069/25168*qp^6*kq^2+kp^2*(-205325/1144*qp^6-1095/52*kq^6-38980283/25168*qp^2*kq^4-12804107/6292*qp^4*kq^2)+kp^4*(-7379211/25168*qp^4-287181/3146*kq^4-23146471/25168*qp^2*kq^2)+kp^6*(-78157/1936*qp^2-1095/52*kq^2))-289010816*qp*qsq^4*kq*kp*(3192834/2257897*qp^6+kq^6+kp^6+174387587/9031588*qp^2*kq^4+89769439/4515794*qp^4*kq^2+kp^2*(89769439/4515794*qp^4+40489781/4515794*kq^4+269642175/4515794*qp^2*kq^2)+kp^4*(174387587/9031588*qp^2+40489781/4515794*kq^2)))+psq^5*(9230256*qsq^12+qsq^2*(-8541696*qp^10-576884416*qp^2*kq^8-2151270048*qp^4*kq^6-1814577376*qp^6*kq^4-279007520*qp^8*kq^2+kp^2*(-175679136*qp^8-111055552*kq^8-3053326880*qp^2*kq^6-5516665248*qp^4*kq^4-1864567936*qp^6*kq^2)+kp^4*(-376990016*qp^6-276860672*kq^6-4021557568*qp^2*kq^4-2718147808*qp^4*kq^2)+kp^6*(-268644448*qp^4-277089152*kq^4-1196258720*qp^2*kq^2)+kp^8*(-45346368*qp^2-68589184*kq^2))+qsq^4*(171939072*qp^8+273525568*kq^8+148673280*kp^8+3833376400*qp^2*kq^6+6383234920*qp^4*kq^4+2815585824*qp^6*kq^2+kp^2*(2177517312*qp^6+2087903552*kq^6+14363964400*qp^2*kq^4+12460926736*qp^4*kq^2)+kp^4*(3946877200*qp^4+3469450480*kq^4+12272353752*qp^2*kq^2)+kp^6*(2179273088*qp^2+1679908680*kq^2))+qsq^6*(-609041424*qp^6-980618928*kq^6-1552972048*kp^6-4641978704*qp^2*kq^4-4054146604*qp^4*kq^2+kp^2*(-5079902808*qp^4-5328457362*kq^4-13738691880*qp^2*kq^2)+kp^4*(-6781961360*qp^2-6109806244*kq^2))+qsq^7*(kp*(-1768698500*qp*kq^3-1392381368*qp^3*kq)-2868728760*qp*kq*kp^3)+qsq^8*(466282092*qp^4+759934208*kq^4+1990697288*kp^4+1600729462*qp^2*kq^2+kp^2*(2831238280*qp^2+3107717464*kq^2))+qsq^10*(-117968592*qp^2-173712022*kq^2-407859410*kp^2)+4100096*qp^4*kq^2*(1/2*qp^6+4765/2002*kq^6+kp^6+16267/1001*qp^2*kq^4+880/91*qp^4*kq^2+kp^2*(3/2*qp^4+10531/2002*kq^4+1942/91*qp^2*kq^2)+kp^4*(5/2*qp^2+10651/2002*kq^2))+198372784*qp*qsq^9*kq*kp+19339264*qp*qsq*kq*kp*(69033/10792*qp^2*(-24863/1932924*qp^6+kq^6+28342789/1932924*qp^2*kq^4+758059/322154*qp^4*kq^2)+kp^2*(805555/302176*qp^6+kq^6+20173369/302176*qp^2*kq^4+1105757/18886*qp^4*kq^2)+kp^4*(72999/15904*qp^4+21569/5396*kq^4+6656597/302176*qp^2*kq^2)+kp^6*(1913/21584*qp^2+kq^2))-86340672*qp*qsq^3*kq*kp*(16947197/5396292*qp^6+4132960/1349073*kq^6+kp^6+398988203/5396292*qp^2*kq^4+76160654/1349073*qp^4*kq^2+kp^2*(136438585/5396292*qp^4+3679441/149897*kq^4+57833513/449691*qp^2*kq^2)+kp^4*(19153181/899382*qp^2+15533801/899382*kq^2))+2416302892*qp*qsq^5*kq*kp*(465981960/604075723*qp^4+kq^4+kp^4+1943722640/604075723*qp^2*kq^2+kp^2*(1943722640/604075723*qp^2+1777601248/604075723*kq^2)))+psq^6*(41167944*qsq^11+qsq*(-705792*qp^10-125070336*qp^2*kq^8-693886208*qp^4*kq^6-501576896*qp^6*kq^4-48960512*qp^8*kq^2-11467456*kq^2*kp^8+kp^2*(-21995264*qp^8-25622912*kq^8-647009152*qp^2*kq^6-1301616480*qp^4*kq^4-218305248*qp^6*kq^2)+kp^4*(-21239488*qp^6-56807296*kq^6-752576448*qp^2*kq^4-298507584*qp^4*kq^2)+kp^6*(-20156352*qp^4-56883456*kq^4-121042240*qp^2*kq^2))+qsq^3*(67754880*qp^8+227974848*kq^8+29371008*kp^8+3218313040*qp^2*kq^6+4753316696*qp^4*kq^4+1562811352*qp^6*kq^2+kp^2*(808133920*qp^6+1403474928*kq^6+8902173208*qp^2*kq^4+6002055856*qp^4*kq^2)+kp^4*(1146887408*qp^4+1991962936*kq^4+5254427400*qp^2*kq^2)+kp^6*(528174496*qp^2+710237472*kq^2))+qsq^4*(kp*(2641879344*qp*kq^5+6924704992*qp^3*kq^3+1017905424*qp^5*kq)+kp^3*(5011812640*qp*kq^3+3738427784*qp^3*kq)+976154760*qp*kq*kp^5)+qsq^5*(-609041424*qp^6-1552972048*kq^6-980618928*kp^6-6781961360*qp^2*kq^4-5079902808*qp^4*kq^2+kp^2*(-4054146604*qp^4-6109806244*kq^4-13738691880*qp^2*kq^2)+kp^4*(-4641978704*qp^2-5328457362*kq^2))+qsq^7*(908180400*qp^4+1801100936*kq^4+2449297224*kp^4+3425543912*qp^2*kq^2+kp^2*(4121584764*qp^2+5150761692*kq^2))+qsq^9*(-363665022*qp^2-565477078*kq^2-908758244*kp^2)+564320408*qp*qsq^8*kq*kp+12300288*qp^5*kq^3*kp*(5/6*qp^2+9710/3003*kq^2+kp^2)+4538240*qp*qsq^2*kq*kp*(-7661/1013*qp^6-586338/35455*kq^6+kp^6-6591991/10130*qp^2*kq^4-5570827/20260*qp^4*kq^2+kp^2*(-2895362/35455*qp^4-26001341/141820*kq^4-20899773/35455*qp^2*kq^2)+kp^4*(-297407/10130*qp^2-11701409/141820*kq^2))-3162031352*qp*qsq^6*kq*kp*(264612518/395253919*qp^2+kq^2+kp^2))+psq^7*(104123616*qsq^10+qsq^2*(10904448*qp^8+83211072*kq^8+1252078288*qp^2*kq^6+1614456360*qp^4*kq^4+319448304*qp^6*kq^2+kp^2*(128164000*qp^6+486891616*kq^6+2768728456*qp^2*kq^4+1224626728*qp^4*kq^2)+kp^4*(160768520*qp^4+616119832*kq^4+933911464*qp^2*kq^2)+kp^6*(41259552*qp^2+145643936*kq^2))+qsq^3*(kp*(1375406072*qp*kq^5+2569461824*qp^3*kq^3+142003460*qp^5*kq)+kp^3*(1653511168*qp*kq^3+623278432*qp^3*kq)+104864080*qp*kq*kp^5)+qsq^4*(-264462912*qp^6-1347215856*kq^6-311117952*kp^6-5303427280*qp^2*kq^4-3193640952*qp^4*kq^2+kp^2*(-1638379260*qp^4-4070501628*kq^4-7568410040*qp^2*kq^2)+kp^4*(-1628135812*qp^2-2636316622*kq^2))+qsq^5*(kp*(-2868728760*qp*kq^3-1392381368*qp^3*kq)-1768698500*qp*kq*kp^3)+qsq^6*(908180400*qp^4+2449297224*kq^4+1801100936*kp^4+4121584764*qp^2*kq^2+kp^2*(3425543912*qp^2+5150761692*kq^2))+qsq^8*(-623115936*qp^2-1067114296*kq^2-1243141872*kp^2)-3075072*qp^4*kq^2*(2/3*qp^4+33595/6006*kq^4+kp^4+47609/6006*qp^2*kq^2+kp^2*(4/3*qp^2+6807/1001*kq^2))+777678784*qp*qsq^7*kq*kp-45633280*qp*qsq*kq*kp*(-187989/1426040*qp^6+19361/101860*kq^6+5574825/570416*qp^2*kq^4+10792879/2852080*qp^4*kq^2+kp^2*(58997/142604*qp^4+632133/203720*kq^4+6647147/1426040*qp^2*kq^2)+kp^4*(-12029/713020*qp^2+kq^2)))+psq^8*(162741312*qsq^9+qsq*(529344*qp^8+9459520*kq^8+180511248*qp^2*kq^6+231823504*qp^4*kq^4+25186384*qp^6*kq^2+14094080*kq^2*kp^6+kp^2*(7927480*qp^6+70099176*kq^6+335440680*qp^2*kq^4+79298584*qp^4*kq^2)+kp^4*(5503136*qp^4+82022976*kq^4+51842112*qp^2*kq^2))+qsq^3*(-50333184*qp^6-635572368*kq^6-36846144*kp^6-2174093576*qp^2*kq^4-946650138*qp^4*kq^2+kp^2*(-333057966*qp^4-1534906134*kq^4-2115432688*qp^2*kq^2)+kp^4*(-260935068*qp^2-677657896*kq^2))+qsq^4*(kp*(-1320325788*qp*kq^3-334627180*qp^3*kq)-419835724*qp*kq*kp^3)+qsq^5*(466282092*qp^4+1990697288*kq^4+759934208*kp^4+2831238280*qp^2*kq^2+kp^2*(1600729462*qp^2+3107717464*kq^2))+qsq^7*(-623115936*qp^2-1243141872*kq^2-1067114296*kp^2)-2562560*qp^5*kq^3*kp+564320408*qp*qsq^6*kq*kp-13132864*qp*qsq^2*kq*kp*(685749/1641608*qp^4-39959553/1641608*kq^4+kp^4-19673545/820804*qp^2*kq^2+kp^2*(-1735411/1641608*qp^2-3331816/205201*kq^2)))+psq^9*(162741312*qsq^8+qsq*(kp*(28004620*qp*kq^5+22578392*qp^3*kq^3-2975180*qp^5*kq)+kp^3*(16335200*qp*kq^3-792456*qp^3*kq))+qsq^2*(-4239360*qp^6-147075424*kq^6-431460916*qp^2*kq^4-112957354*qp^4*kq^2+kp^2*(-30803026*qp^4-303372990*kq^4-244896676*qp^2*kq^2)+kp^4*(-16669476*qp^2-77039928*kq^2))+qsq^4*(116539536*qp^4+956473484*kq^4+162630128*kp^4+1070092862*qp^2*kq^2+kp^2*(393552336*qp^2+1076426346*kq^2))+qsq^6*(-363665022*qp^2-908758244*kq^2-565477078*kp^2)+768768*qp^4*kq^2*(5/6*qp^2+4313/858*kq^2+kp^2)+198372784*qp*qsq^5*kq*kp-5730208*qp*qsq^3*kq*kp*(-188231/179069*qp^2+66138431/1432552*kq^2+kp^2))+psq^10*(104123616*qsq^7+qsq*(-132336*qp^6-12093984*kq^6-36447536*qp^2*kq^4-4754264*qp^4*kq^2-4720716*kq^2*kp^4+kp^2*(-883196*qp^4-26641664*kq^4-9043436*qp^2*kq^2))+qsq^3*(12974376*qp^4+255108172*kq^4+12453192*kp^4+199737168*qp^2*kq^2+kp^2*(45494206*qp^2+188912782*kq^2))+qsq^5*(-117968592*qp^2-407859410*kq^2-173712022*kp^2)+18396128*qp*qsq^4*kq*kp+6648824*qp*qsq^2*kq*kp*(1701445/1662206*qp^2-1612349/831103*kq^2+kp^2))+psq^11*(41167944*qsq^6-64064*qp^4*kq^2+qsq^2*(608952*qp^4+33127380*kq^4+14640922*qp^2*kq^2+kp^2*(2140944*qp^2+13150238*kq^2))+qsq^4*(-18951744*qp^2-104791870*kq^2-26667712*kp^2)+qsq*kp*(-731640*qp*kq^3+390392*qp^3*kq)-5266440*qp*qsq^3*kq*kp)+psq^12*(9230256*qsq^5+qsq*(11028*qp^4+1748964*kq^4+329576*qp^2*kq^2+518518*kq^2*kp^2)+qsq^3*(-1221228*qp^2-13165654*kq^2-1379352*kp^2)-770800*qp*qsq^2*kq*kp)+psq^13*(967128*qsq^4+qsq^2*(-24294*qp^2-565952*kq^2))+psq^14*(27504*qsq^3-10010*qsq*kq^2)-12886016*qsq*psq*(qsq^5*(314943/201344*qp^4*(3676/104981*qp^6+kq^6+331867/314943*qp^2*kq^4+343676/314943*qp^4*kq^2)+kp^2*(47813/12584*qp^8+1253/1408*kq^8+171935/18304*qp^2*kq^6+4664181/201344*qp^4*kq^4+6822039/402688*qp^6*kq^2)+kp^4*(7837139/201344*qp^6+222201/50336*kq^6+904539/15488*qp^2*kq^4+40675515/402688*qp^4*kq^2)+kp^6*(2710493/50336*qp^4+34139/7744*kq^4+5054759/100672*qp^2*kq^2)+kp^8*(122139/12584*qp^2+200179/100672*kq^2))+qsq^7*(-8271/201344*qp^8-147805/201344*kp^8-171973/402688*qp^4*kq^4-90085/146432*qp^6*kq^2+kp^2*(-1574149/805376*qp^6-35/32*kq^6-810033/201344*qp^2*kq^4-9912323/1610752*qp^4*kq^2)+kp^4*(-1317179/73216*qp^4-1281609/201344*kq^4-41930085/1610752*qp^2*kq^2)+kp^6*(-11281953/805376*qp^2-8762397/1610752*kq^2))+qsq^9*(8271/805376*qp^6+377937/402688*kp^6+220799/3221504*qp^4*kq^2+kp^2*(594283/1610752*qp^4+8253/22528*kq^4+2260859/3221504*qp^2*kq^2)+kp^4*(2277971/805376*qp^2+104069/50336*kq^2))+qsq^11*(-2757/3221504*qp^4-437241/3221504*kp^4+kp^2*(-3169/123904*qp^2-1813/45056*kq^2))+35/45056*qsq^13*kp^2-394687/25168*qp^2*qsq^3*(kp^2*(4731/41546*qp^8+9132/20773*kq^8+3035315/1578748*qp^2*kq^6+1542615/789374*qp^4*kq^4+467164/394687*qp^6*kq^2)+kp^4*(2449901/1578748*qp^6+874640/394687*kq^6+15379999/1578748*qp^2*kq^4+6644981/1578748*qp^4*kq^2)+kp^6*(738806/394687*qp^4+873450/394687*kq^4+3270329/394687*qp^2*kq^2)+kp^8*(3294933/1578748*qp^2+kq^2)+2232/20773*qp^2*kq^2*(15335/18848*qp^6+kq^6+124505/56544*qp^2*kq^4+158203/169632*qp^4*kq^2))+48627/1573*qp^4*qsq*(kp^4*(101441/778032*qp^6+215119/97254*kq^6+657305/778032*qp^2*kq^4+426959/778032*qp^4*kq^2)+kp^6*(-13639/389016*qp^4+429643/194508*kq^4+696853/778032*qp^2*kq^2)+kp^8*(89447/259344*qp^2+kq^2)+257/1801*qp^2*kq^4*(11947/37008*qp^4+kq^4-17081/37008*qp^2*kq^2)+167837/389016*kq^2*kp^2*(63049/167837*qp^6+kq^6+445937/335674*qp^2*kq^4+101879/167837*qp^4*kq^2))+qp^5*kq*kp*(kp^8+kq^2*(1/44*qp^6+kq^6-12465/1573*qp^2*kq^4-317/484*qp^4*kq^2)+kp^2*(1/44*qp^6-1095/52*kq^6-23267/572*qp^2*kq^4-985/242*qp^4*kq^2)+kp^4*(-317/484*qp^4-287181/3146*kq^4-23267/572*qp^2*kq^2)+kp^6*(-12465/1573*qp^2-1095/52*kq^2))-9443/6292*qp*qsq^4*kq*kp*(1913/21584*qp^2*(-24863/26782*qp^6+kq^6+1386981/26782*qp^2*kq^4+805555/26782*qp^4*kq^2)+kp^2*(2274177/151088*qp^6+kq^6+6656597/302176*qp^2*kq^4+1105757/18886*qp^4*kq^2)+kp^4*(28342789/302176*qp^4+21569/5396*kq^4+20173369/302176*qp^2*kq^2)+kp^6*(69033/10792*qp^2+kq^2))+135527/201344*qp*qsq^6*kq*kp*(kp^6-12029/135527*qp^2*(187989/24058*qp^4+kq^4-294985/12029*qp^2*kq^2)+kp^2*(10792879/542108*qp^4+101860/19361*kq^4+6647147/271054*qp^2*kq^2)+kp^4*(27874125/542108*qp^2+632133/38722*kq^2))-7001155/3221504*qp*qsq^8*kq*kp*(-148759/1400231*qp^4+kp^4-28302/1000165*qp^2*kq^2+kp^2*(5644598/7001155*qp^2+116680/200033*kq^2))+7035/123904*qp*qsq^10*kq*kp*(-48799/91455*qp^2+kp^2)-1/4*qp^3*qsq^2*kq*kp*(2/11*qp^8+kq^8+kp^8-151163/6292*qp^2*kq^6-681435/12584*qp^4*kq^4-13295/12584*qp^6*kq^2+kp^2*(-192307/12584*qp^6-283583/6292*kq^6-5324519/12584*qp^2*kq^4-2121155/6292*qp^4*kq^2)+kp^4*(-2918285/12584*qp^4-45319/242*kq^4-13031189/12584*qp^2*kq^2)+kp^6*(-237801/1573*qp^2-283583/6292*kq^2)))-39034880*qp^4*qsq^2*kp^2*(qp-1/2*qsq)*(qp+1/2*qsq)*(-1001/152480*qsq^7+qsq*(kp^6+2002/4765*kq^2*(1/2*qp^4+kq^4-1/2*qp^2*kq^2)+kp^2*(1942/4765*qp^4+10651/4765*kq^4+1882/4765*qp^2*kq^2)+kp^4*(-1061/4765*qp^2+10531/4765*kq^2))+qsq^3*(-1001/19060*qp^4-3003/9530*kq^4-6719/3812*kp^4-1001/9530*qp^2*kq^2+kp^2*(-8709/9530*qp^2-20421/9530*kq^2))+qsq^5*(3003/76240*qp^2+3003/38120*kq^2+30191/76240*kp^2)-3764/4765*qp*kq*kp*(1001/941*kq^4+kp^4+3884/941*kq^2*kp^2)-1001/3812*qp*qsq^4*kq*kp+3884/953*qp*qsq^2*kq*kp*(3003/9710*kq^2+kp^2)))+s^8*(psq^2*(qsq^2*(71524352*qp^4*kq^8+164140672*qp^6*kq^6+144181504*qp^8*kq^4+6338560*qp^10*kq^2+kp^2*(6338560*qp^10+79951872*qp^2*kq^8+936028416*qp^4*kq^6+503742080*qp^6*kq^4+348839936*qp^8*kq^2)+kp^4*(144181504*qp^8+197621760*qp^2*kq^6+1808876288*qp^4*kq^4+503742080*qp^6*kq^2)+kp^6*(164140672*qp^6+197621760*qp^2*kq^4+936028416*qp^4*kq^2)+kp^8*(71524352*qp^4+79951872*qp^2*kq^2))+qsq^4*(-2436096*qp^10-20128640*qp^2*kq^8-255866208*qp^4*kq^6-344839488*qp^6*kq^4-149948256*qp^8*kq^2+kp^2*(-193168960*qp^8-19987968*kq^8-699132992*qp^2*kq^6-2145021376*qp^4*kq^4-1212406272*qp^6*kq^2)+kp^4*(-923050752*qp^6-49405440*kq^6-1715309312*qp^2*kq^4-3347797024*qp^4*kq^2)+kp^6*(-1133302496*qp^4-49405440*kq^4-1111965248*qp^2*kq^2)+kp^8*(-111029376*qp^2-19987968*kq^2))+qsq^6*(14484096*qp^8+17498496*kp^8+50492256*qp^2*kq^6+199311968*qp^4*kq^4+174737312*qp^6*kq^2+kp^2*(412608680*qp^6+112092080*kq^6+1022493528*qp^2*kq^4+1374399248*qp^4*kq^2)+kp^4*(1444715456*qp^4+306598672*kq^4+2136247720*qp^2*kq^2)+kp^6*(800565392*qp^2+208718544*kq^2))+qsq^7*(kp*(-2110944*qp*kq^5+74834792*qp^3*kq^3+33040308*qp^5*kq)+kp^3*(246566752*qp*kq^3+588863624*qp^3*kq)+180235128*qp*kq*kp^5)+qsq^8*(-8971584*qp^6-103503216*kp^6-25748168*qp^2*kq^4-55539066*qp^4*kq^2+kp^2*(-211847534*qp^4-111341884*kq^4-402163808*qp^2*kq^2)+kp^4*(-519647468*qp^2-276087394*kq^2))+qsq^9*(kp*(5708044*qp*kq^3+4865364*qp^3*kq)-43736156*qp*kq*kp^3)+qsq^10*(1855176*qp^4+48641368*kp^4+4834418*qp^2*kq^2+kp^2*(38109314*qp^2+30745976*kq^2))+qsq^12*(-119868*qp^2-2125326*kp^2)-8200192*qp^6*kq^2*(956/1001*kq^6+kp^6-1/2*qp^2*kq^4+971/2002*qp^4*kq^2+kp^2*(1/2*qp^4+4825/2002*kq^4-30/1001*qp^2*kq^2)+kp^4*(-1/2*qp^2+4825/2002*kq^2))-1379204*qp*qsq^11*kq*kp-451840*qp*qsq^5*kq*kp*(6589501/28240*qp^6+29537/7060*kq^6+kp^6+7011163/14120*qp^2*kq^4+2009613/1765*qp^4*kq^2+kp^2*(95606591/28240*qp^4+5659243/14120*kq^4+140928213/28240*qp^2*kq^2)+kp^4*(4721883/1412*qp^2+7359657/14120*kq^2))+35403008*qp^3*qsq^3*kq*kp*(93425/138293*qp^6+163976/138293*kq^6+kp^6+12581795/553172*qp^2*kq^4+6191317/553172*qp^4*kq^2+kp^2*(1343809/138293*qp^4+15593535/553172*kq^4+59953367/553172*qp^2*kq^2)+kp^4*(25502023/553172*qp^2+17740461/553172*kq^2))-22918144*qp^5*qsq*kq*kp*(-286/22381*qp^6+16417/22381*kq^6+kp^6+1111051/89524*qp^2*kq^4+123985/89524*qp^4*kq^2+kp^2*(57995/89524*qp^4+3314507/89524*kq^4+968619/44762*qp^2*kq^2)+kp^4*(526925/89524*qp^2+2163713/89524*kq^2)))+psq^3*(192528*qsq^13+qsq^3*(4815360*qp^10-95095424*qp^2*kq^8-968383392*qp^4*kq^6-788153664*qp^6*kq^4-299195040*qp^8*kq^2+kp^2*(-299195040*qp^8-29981952*kq^8-1343190080*qp^2*kq^6-4237268576*qp^4*kq^4-1890810048*qp^6*kq^2)+kp^4*(-788153664*qp^6-74108160*kq^6-2554539904*qp^2*kq^4-4237268576*qp^4*kq^2)+kp^6*(-968383392*qp^4-74108160*kq^4-1343190080*qp^2*kq^2)+kp^8*(-95095424*qp^2-29981952*kq^2))+qsq^5*(58764672*qp^8+12647040*kq^8+40891776*kp^8+470877760*qp^2*kq^6+1171541008*qp^4*kq^4+789595072*qp^6*kq^2+kp^2*(1298284000*qp^6+347075064*kq^6+3741509000*qp^2*kq^4+4726981880*qp^4*kq^2)+kp^4*(3173893072*qp^4+779999944*kq^4+5215008776*qp^2*kq^2)+kp^6*(1547226672*qp^2+475562480*kq^2))+qsq^6*(kp*(141573272*qp*kq^5+1043574016*qp^3*kq^3+349928760*qp^5*kq)+kp^3*(1156122528*qp*kq^3+2692228344*qp^3*kq)+652019144*qp*kq*kp^5)+qsq^7*(-82867488*qp^6-40185792*kq^6-365446736*kp^6-373423992*qp^2*kq^4-484868886*qp^4*kq^2+kp^2*(-1216708368*qp^4-621434922*kq^4-2395405056*qp^2*kq^2)+kp^4*(-2021335620*qp^2-1093076238*kq^2))+qsq^8*(kp*(-66711796*qp*kq^3-77763124*qp^3*kq)-370010300*qp*kq*kp^3)+qsq^9*(32077272*qp^4+25675560*kq^4+291960680*kp^4+93524452*qp^2*kq^2+kp^2*(350413086*qp^2+280720320*kq^2))+qsq^11*(-4531068*qp^2-4724520*kq^2-30166018*kp^2)+39975936*qp^2*qsq*(357319/156156*qp^2*kq^8+742699/156156*qp^4*kq^6+14187/3718*qp^6*kq^4+11197/39039*qp^8*kq^2+kp^2*(2193/8008*qp^8+kq^8+911535/52052*qp^2*kq^6+3319873/312312*qp^4*kq^4+25010/5577*qp^6*kq^2)+kp^4*(30941/78078*qp^6+4595/1859*kq^6+2423797/104104*qp^2*kq^4+240995/44616*qp^4*kq^2)+kp^6*(163615/104104*qp^4+4595/1859*kq^4+2314129/312312*qp^2*kq^2)+kp^8*(5431/22308*qp^2+kq^2))+176320*qp*qsq^10*kq*kp-49201152*qp^7*kq^3*kp*(4855/3003*kq^2+kp^2)-18062464*qp*qsq^4*kq*kp*(1700283/141113*qp^6+21666/20159*kq^6+kp^6+41846713/564452*qp^2*kq^4+141612141/1128904*qp^4*kq^2+kp^2*(214096675/1128904*qp^4+3381593/141113*kq^4+356173915/1128904*qp^2*kq^2)+kp^4*(21146099/161272*qp^2+3656403/141113*kq^2))+41977856*qp^3*qsq^2*kq*kp*(93425/163976*qp^6+138293/163976*kq^6+kp^6+25502023/655904*qp^2*kq^4+1343809/163976*qp^4*kq^2+kp^2*(6191317/655904*qp^4+17740461/655904*kq^4+59953367/655904*qp^2*kq^2)+kp^4*(12581795/655904*qp^2+15593535/655904*kq^2)))+psq^4*(3609000*qsq^12+qsq^2*(-2436096*qp^10-111029376*qp^2*kq^8-1133302496*qp^4*kq^6-923050752*qp^6*kq^4-193168960*qp^8*kq^2+kp^2*(-149948256*qp^8-19987968*kq^8-1111965248*qp^2*kq^6-3347797024*qp^4*kq^4-1212406272*qp^6*kq^2)+kp^4*(-344839488*qp^6-49405440*kq^6-1715309312*qp^2*kq^4-2145021376*qp^4*kq^2)+kp^6*(-255866208*qp^4-49405440*kq^4-699132992*qp^2*kq^2)+kp^8*(-20128640*qp^2-19987968*kq^2))+qsq^4*(93216384*qp^8+38291072*kq^8+38291072*kp^8+1303278352*qp^2*kq^6+3000441776*qp^4*kq^4+1531545056*qp^6*kq^2+kp^2*(1531545056*qp^6+554486464*kq^6+6223300448*qp^2*kq^4+7007858528*qp^4*kq^2)+kp^4*(3000441776*qp^4+1048073952*kq^4+6223300448*qp^2*kq^2)+kp^6*(1303278352*qp^2+554486464*kq^2))+qsq^5*(kp*(637303500*qp*kq^5+3592199896*qp^3*kq^3+1234799920*qp^5*kq)+kp^3*(2421420520*qp*kq^3+4783985240*qp^3*kq)+983637936*qp*kq*kp^5)+qsq^6*(-325198272*qp^6-235467200*kq^6-615321872*kp^6-1755069680*qp^2*kq^4-1900652168*qp^4*kq^2+kp^2*(-3017326872*qp^4-1738282858*kq^4-6396979872*qp^2*kq^2)+kp^4*(-3796908956*qp^2-2267232392*kq^2))+qsq^7*(kp*(-590737572*qp*kq^3-675118004*qp^3*kq)-1241287740*qp*kq*kp^3)+qsq^8*(219208968*qp^4+227523528*kq^4+873665420*kp^4+643329348*qp^2*kq^2+kp^2*(1418080596*qp^2+1188660420*kq^2))+qsq^10*(-50035284*qp^2-59853296*kq^2-178621438*kp^2)+2050048*qp^4*kq^2*(3/2*qp^6+956/1001*kq^6+kp^6+22153/1001*qp^2*kq^4+24095/2002*qp^4*kq^2+kp^2*(7/2*qp^4+4825/2002*kq^4+32103/1001*qp^2*kq^2)+kp^4*(17/2*qp^2+4825/2002*kq^2))+73504000*qp*qsq^9*kq*kp-19412736*qp*qsq^3*kq*kp*(566761/50554*qp^6+20159/21666*kq^6+kp^6+21146099/173328*qp^2*kq^4+214096675/1213296*qp^4*kq^2+kp^2*(47204047/404432*qp^4+1218801/50554*kq^4+356173915/1213296*qp^2*kq^2)+kp^4*(41846713/606648*qp^2+3381593/151662*kq^2))+1978624*qp^3*qsq*kq*kp*(56445/30916*qp^6+386/7729*kq^6+kp^6+16200995/30916*qp^2*kq^4+1218388/7729*qp^4*kq^2+kp^2*(1770753/30916*qp^4+6422453/30916*kq^4+4259718/7729*qp^2*kq^2)+kp^4*(1789233/30916*qp^2+4069311/30916*kq^2)))+psq^5*(23965200*qsq^11+qsq*(-1477632*qp^10-28459392*qp^2*kq^8-483808576*qp^4*kq^6-433422464*qp^6*kq^4-59746240*qp^8*kq^2-4996992*kq^2*kp^8+kp^2*(-22997408*qp^8-4996992*kq^8-313558752*qp^2*kq^6-1074017952*qp^4*kq^4-255413472*qp^6*kq^2)+kp^4*(-35049216*qp^6-12351360*kq^6-419386176*qp^2*kq^4-370105152*qp^4*kq^2)+kp^6*(-25368672*qp^4-12351360*kq^4-127687520*qp^2*kq^2))+qsq^3*(58764672*qp^8+40891776*kq^8+12647040*kp^8+1547226672*qp^2*kq^6+3173893072*qp^4*kq^4+1298284000*qp^6*kq^2+kp^2*(789595072*qp^6+475562480*kq^6+5215008776*qp^2*kq^4+4726981880*qp^4*kq^2)+kp^4*(1171541008*qp^4+779999944*kq^4+3741509000*qp^2*kq^2)+kp^6*(470877760*qp^2+347075064*kq^2))+qsq^4*(kp*(983637936*qp*kq^5+4783985240*qp^3*kq^3+1234799920*qp^5*kq)+kp^3*(2421420520*qp*kq^3+3592199896*qp^3*kq)+637303500*qp*kq*kp^5)+qsq^5*(-513073344*qp^6-538699152*kq^6-538699152*kp^6-3645334424*qp^2*kq^4-3479675800*qp^4*kq^2+kp^2*(-3479675800*qp^4-2638934006*kq^4-8752088648*qp^2*kq^2)+kp^4*(-3645334424*qp^2-2638934006*kq^2))+qsq^7*(649743648*qp^4+786522588*kq^4+1458553684*kp^4+2004148582*qp^2*kq^2+kp^2*(2907902504*qp^2+2676360902*kq^2))+qsq^9*(-230437296*qp^2-288325702*kq^2-549216186*kp^2)+332023260*qp*qsq^8*kq*kp+12300288*qp^5*kq^3*kp*(5/3*qp^2+4855/3003*kq^2+kp^2)-1890368*qp*qsq^2*kq*kp*(6589501/118148*qp^6+7060/29537*kq^6+kp^6+23609415/29537*qp^2*kq^4+95606591/118148*qp^4*kq^2+kp^2*(8038452/29537*qp^4+7359657/59074*kq^4+140928213/118148*qp^2*kq^2)+kp^4*(7011163/59074*qp^2+5659243/59074*kq^2))-1977372408*qp*qsq^6*kq*kp*(625978/765237*qp^2+395800417/494343102*kq^2+kp^2))+psq^6*(81423000*qsq^10+qsq*(kp*(88256*qp*kq^7-272222384*qp^3*kq^5-303848976*qp^5*kq^3-4826848*qp^7*kq)+kp^3*(-52096800*qp*kq^5-290570880*qp^3*kq^3-57623328*qp^5*kq)+kp^5*(-32859232*qp*kq^3-5611456*qp^3*kq))+qsq^2*(14484096*qp^8+17498496*kq^8+800565392*qp^2*kq^6+1444715456*qp^4*kq^4+412608680*qp^6*kq^2+kp^2*(174737312*qp^6+208718544*kq^6+2136247720*qp^2*kq^4+1374399248*qp^4*kq^2)+kp^4*(199311968*qp^4+306598672*kq^4+1022493528*qp^2*kq^2)+kp^6*(50492256*qp^2+112092080*kq^2))+qsq^3*(kp*(652019144*qp*kq^5+2692228344*qp^3*kq^3+349928760*qp^5*kq)+kp^3*(1156122528*qp*kq^3+1043574016*qp^3*kq)+141573272*qp*kq*kp^5)+qsq^4*(-325198272*qp^6-615321872*kq^6-235467200*kp^6-3796908956*qp^2*kq^4-3017326872*qp^4*kq^2+kp^2*(-1900652168*qp^4-2267232392*kq^4-6396979872*qp^2*kq^2)+kp^4*(-1755069680*qp^2-1738282858*kq^2))+qsq^5*(kp*(-1977372408*qp*kq^3-1617527152*qp^3*kq)-1583201668*qp*kq*kp^3)+qsq^6*(923071776*qp^4+1416074756*kq^4+1416074756*kp^4+3253290908*qp^2*kq^2+kp^2*(3253290908*qp^2+3478893192*kq^2))+qsq^8*(-542042928*qp^2-727279188*kq^2-984315512*kp^2)-4612608*qp^4*kq^2*(qp^4+45307/18018*kq^4+kp^4+106109/18018*qp^2*kq^2+kp^2*(2*qp^2+10711/3003*kq^2))+642443960*qp*qsq^7*kq*kp)+psq^7*(162936000*qsq^9+qsq*(1386624*qp^8+2250752*kq^8+137067920*qp^2*kq^6+287601200*qp^4*kq^4+50813472*qp^6*kq^2+15535520*kq^2*kp^6+kp^2*(11048808*qp^6+37124024*kq^6+330053400*qp^2*kq^4+154156616*qp^4*kq^2)+kp^4*(10943552*qp^4+50635704*kq^4+100159160*qp^2*kq^2))+qsq^3*(-82867488*qp^6-365446736*kq^6-40185792*kp^6-2021335620*qp^2*kq^4-1216708368*qp^4*kq^2+kp^2*(-484868886*qp^4-1093076238*kq^4-2395405056*qp^2*kq^2)+kp^4*(-373423992*qp^2-621434922*kq^2))+qsq^4*(kp*(-1241287740*qp*kq^3-675118004*qp^3*kq)-590737572*qp*kq*kp^3)+qsq^5*(649743648*qp^4+1458553684*kq^4+786522588*kp^4+2907902504*qp^2*kq^2+kp^2*(2004148582*qp^2+2676360902*kq^2))+qsq^7*(-714459432*qp^2-1079692264*kq^2-1079692264*kp^2)-5125120*qp^5*kq^3*kp+642443960*qp*qsq^6*kq*kp-2110944*qp*qsq^2*kq*kp*(-2753359/175912*qp^4-7509797/87956*kq^4+kp^4-73607953/263868*qp^2*kq^2+kp^2*(-9354349/263868*qp^2-7705211/65967*kq^2)))+psq^8*(204123456*qsq^8+qsq*(kp*(18234636*qp*kq^5+54630424*qp^3*kq^3+1030228*qp^5*kq)+kp^3*(25425624*qp*kq^3+2254736*qp^3*kq))+qsq^2*(-8971584*qp^6-103503216*kq^6-519647468*qp^2*kq^4-211847534*qp^4*kq^2+kp^2*(-55539066*qp^4-276087394*kq^4-402163808*qp^2*kq^2)+kp^4*(-25748168*qp^2-111341884*kq^2))+qsq^3*(kp*(-370010300*qp*kq^3-77763124*qp^3*kq)-66711796*qp*kq*kp^3)+qsq^4*(219208968*qp^4+873665420*kq^4+227523528*kp^4+1418080596*qp^2*kq^2+kp^2*(643329348*qp^2+1188660420*kq^2))+qsq^6*(-542042928*qp^2-984315512*kq^2-727279188*kp^2)+1921920*qp^4*kq^2*(29/30*qp^2+2371/858*kq^2+kp^2)+332023260*qp*qsq^5*kq*kp)+psq^9*(162936000*qsq^7+qsq*(-416256*qp^6-9960608*kq^6-56082732*qp^2*kq^4-15271148*qp^4*kq^2-9761752*kq^2*kp^4+kp^2*(-1557694*qp^4-29737610*kq^4-26572828*qp^2*kq^2))+qsq^2*(kp*(-43736156*qp*kq^3+4865364*qp^3*kq)+5708044*qp*kq*kp^3)+qsq^3*(32077272*qp^4+291960680*kq^4+25675560*kp^4+350413086*qp^2*kq^2+kp^2*(93524452*qp^2+280720320*kq^2))+qsq^5*(-230437296*qp^2-549216186*kq^2-288325702*kp^2)+73504000*qp*qsq^4*kq*kp)+psq^10*(81423000*qsq^6-224224*qp^4*kq^2+qsq^2*(1855176*qp^4+48641368*kq^4+38109314*qp^2*kq^2+kp^2*(4834418*qp^2+30745976*kq^2))+qsq^4*(-50035284*qp^2-178621438*kq^2-59853296*kp^2)+qsq*kp*(-2525124*qp*kq^3+48308*qp^3*kq)+176320*qp*qsq^3*kq*kp)+psq^11*(23965200*qsq^5+qsq*(40488*qp^4+3192560*kq^4+1779512*qp^2*kq^2+1771770*kq^2*kp^2)+qsq^3*(-4531068*qp^2-30166018*kq^2-4724520*kp^2)-1379204*qp*qsq^2*kq*kp)+psq^12*(3609000*qsq^4+qsq^2*(-119868*qp^2-2125326*kq^2))+psq^13*(192528*qsq^3-70070*qsq*kq^2)-79951872*qsq*psq*(qp^4*(23167/78078*qp^2*kq^8-3527/26026*qp^4*kq^6+2213/13013*qp^6*kq^4+kp^4*(2213/13013*qp^6+4595/1859*kq^6+68027/39039*qp^2*kq^4+6427/26026*qp^4*kq^2)+kp^6*(-3527/26026*qp^4+4595/1859*kq^4+3087/3718*qp^2*kq^2)+kp^8*(23167/78078*qp^2+kq^2)+kq^2*kp^2*(15865/39039*qp^6+kq^6+3087/3718*qp^2*kq^4+6427/26026*qp^4*kq^2))+qsq^4*(37/2002*qp^10+37751/118976*qp^4*kq^6+45637/104104*qp^6*kq^4+102667/356928*qp^8*kq^2+kp^2*(933535/1249248*qp^8+1/16*kq^8+3990235/2498496*qp^2*kq^6+1927631/416416*qp^4*kq^4+2660557/832832*qp^6*kq^2)+kp^4*(3386113/624624*qp^6+4595/29744*kq^6+198573/37856*qp^2*kq^4+1598241/118976*qp^4*kq^2)+kp^6*(7559509/1249248*qp^4+4595/29744*kq^4+251249/64064*qp^2*kq^2)+kp^8*(5701/16016*qp^2+1/16*kq^2))+qsq^6*(-3611/208208*qp^8-157/5577*kp^8-170993/1249248*qp^4*kq^4-460367/3331328*qp^6*kq^2+kp^2*(-529307/832832*qp^6-485/2496*kq^6-12519895/9993984*qp^2*kq^4-19269577/9993984*qp^4*kq^2)+kp^4*(-17975075/4996992*qp^4-301403/475904*kq^4-13752225/3331328*qp^2*kq^2)+kp^6*(-778795/454272*qp^2-662929/1427712*kq^2))+qsq^8*(271/52052*qp^6+44467/356928*kp^6+778847/39975936*qp^4*kq^2+kp^2*(3817787/19987968*qp^4+1219/9984*kq^4+6643207/19987968*qp^2*kq^2)+kp^4*(4673561/6662656*qp^2+2124115/5710848*kq^2))+qsq^10*(-241/475904*qp^4-28505/713856*kp^4+kp^2*(-31777/1427712*qp^2-295/13312*kq^2))+35/39936*qsq^12*kp^2-1/2*qp^2*qsq^2*(kp^2*(11197/39039*qp^8+kq^8+2314129/312312*qp^2*kq^6+240995/44616*qp^4*kq^4+25010/5577*qp^6*kq^2)+kp^4*(14187/3718*qp^6+4595/1859*kq^6+2423797/104104*qp^2*kq^4+3319873/312312*qp^4*kq^2)+kp^6*(742699/156156*qp^4+4595/1859*kq^4+911535/52052*qp^2*kq^2)+kp^8*(357319/156156*qp^2+kq^2)+5431/22308*qp^2*kq^2*(85527/76034*qp^6+kq^6+490845/76034*qp^2*kq^4+61882/38017*qp^4*kq^2))-197/178464*qp*qsq^5*kq*kp*(-150839/2758*qp^6+kp^6-87679/1379*qp^2*kq^4-257247/394*qp^4*kq^2+kp^2*(-18990561/5516*qp^4-146693/394*kq^4-4540170/1379*qp^2*kq^2)+kp^4*(-2430557/788*qp^2-232575/394*kq^2))-217079/951808*qp*qsq^7*kq*kp*(6961/123207*qp^4+kp^4+563684/4558659*qp^2*kq^2+kp^2*(13657606/4558659*qp^2+302686/217079*kq^2))+30061/951808*qp*qsq^9*kq*kp*(-12077/631281*qp^2+kp^2)-193/156156*qp^3*qsq^3*kq*kp*(56445/1544*qp^6+7729/386*kq^6+kp^6+1789233/1544*qp^2*kq^4+1770753/1544*qp^4*kq^2+kp^2*(609194/193*qp^4+4069311/1544*kq^4+2129859/193*qp^2*kq^2)+kp^4*(16200995/1544*qp^2+6422453/1544*kq^2))+16417/78078*qp^5*qsq*kq*kp*(-286/16417*qp^6+22381/16417*kq^6+kp^6+526925/65668*qp^2*kq^4+57995/65668*qp^4*kq^2+kp^2*(123985/65668*qp^4+2163713/65668*kq^4+968619/32834*qp^2*kq^2)+kp^4*(1111051/65668*qp^2+3314507/65668*kq^2)))-7831552*qp^4*qsq^2*kp^2*(qp-1/2*qsq)*(qp+1/2*qsq)*(-7007/61184*qsq^6+kp^6+qsq^2*(-3003/7648*qp^4-9009/3824*kq^4-45307/7648*kp^4-3003/3824*qp^2*kq^2+kp^2*(-5781/1912*qp^2-32133/3824*kq^2))+qsq^4*(15015/30592*qp^2+15015/15296*kq^2+82985/30592*kp^2)+1001/956*kq^2*(1/2*qp^4+kq^4-1/2*qp^2*kq^2)+kp^2*(971/1912*qp^4+4825/1912*kq^4-15/478*qp^2*kq^2)+kp^4*(-1001/1912*qp^2+4825/1912*kq^2)-5005/1912*qp*qsq^3*kq*kp+4855/478*qp*qsq*kq*kp*(3003/4855*kq^2+kp^2)))+s^9*(psq^2*(qsq*(67557504*qp^6*kq^6+39272192*qp^8*kq^4+6042880*qp^10*kq^2+kp^2*(2774144*qp^10+183982592*qp^4*kq^6+181691264*qp^6*kq^4+72158720*qp^8*kq^2)+kp^4*(14796544*qp^8+286517760*qp^4*kq^4+122290176*qp^6*kq^2)+kp^6*(39252992*qp^6+125740800*qp^4*kq^2))+qsq^3*(5800704*qp^10-140192608*qp^4*kq^6-183529504*qp^6*kq^4-77703968*qp^8*kq^2+kp^2*(-84519648*qp^8-216686848*qp^2*kq^6-1061823328*qp^4*kq^4-489169952*qp^6*kq^2)+kp^4*(-281712064*qp^6-428062208*qp^2*kq^4-1323643584*qp^4*kq^2)+kp^6*(-313414912*qp^4-245807744*qp^2*kq^2))+qsq^5*(4166976*qp^8+32350224*qp^2*kq^6+163403560*qp^4*kq^4+141814712*qp^6*kq^2+kp^2*(334803880*qp^6+43195424*kq^6+656926240*qp^2*kq^4+1053368824*qp^4*kq^2)+kp^4*(868713392*qp^4+89965408*kq^4+1027454624*qp^2*kq^2)+kp^6*(285977264*qp^2+54115760*kq^2))+qsq^6*(kp*(3450688*qp*kq^5+119884616*qp^3*kq^3+64564280*qp^5*kq)+kp^3*(131739616*qp*kq^3+539806704*qp^3*kq)+43464032*qp*kq*kp^5)+qsq^7*(-7279248*qp^6-40557200*kp^6-27031788*qp^2*kq^4-58782540*qp^4*kq^2+kp^2*(-253928574*qp^4-88774288*kq^4-426495860*qp^2*kq^2)+kp^4*(-412973252*qp^2-154125576*kq^2))+qsq^8*(kp*(243312*qp*kq^3-5867052*qp^3*kq)-50003528*qp*kq*kp^3)+qsq^9*(2286252*qp^4+45250628*kp^4+6190780*qp^2*kq^2+kp^2*(61370026*qp^2+41360746*kq^2))+qsq^11*(-209034*qp^2-4456004*kp^2)-1007432*qp*qsq^10*kq*kp-16400384*qp^7*kq^3*kp*(971/1001*kq^2+kp^2)+1098240*qp*qsq^4*kq*kp*(-212103/2860*qp^6+kq^6+kp^6-484007/4290*qp^2*kq^4-13945337/34320*qp^4*kq^2+kp^2*(-60493/65*qp^4-29069/858*kq^4-2913403/3432*qp^2*kq^2)+kp^4*(-2799263/8580*qp^2-29069/858*kq^2))-6589440*qp^3*qsq^2*kq*kp*(-4349/1716*qp^6+kq^6+kp^6-81002/2145*qp^2*kq^4-246869/12870*qp^4*kq^2+kp^2*(-246869/12870*qp^4-280117/12870*kq^4-1947587/12870*qp^2*kq^2)+kp^4*(-81002/2145*qp^2-280117/12870*kq^2)))+psq^3*(577584*qsq^12+qsq^2*(5800704*qp^10-313414912*qp^4*kq^6-281712064*qp^6*kq^4-84519648*qp^8*kq^2+kp^2*(-77703968*qp^8-245807744*qp^2*kq^6-1323643584*qp^4*kq^4-489169952*qp^6*kq^2)+kp^4*(-183529504*qp^6-428062208*qp^2*kq^4-1061823328*qp^4*kq^2)+kp^6*(-140192608*qp^4-216686848*qp^2*kq^2))+qsq^4*(6810048*qp^8+202494224*qp^2*kq^6+793511472*qp^4*kq^4+455045952*qp^6*kq^2+kp^2*(621873280*qp^6+92625824*kq^6+1613606144*qp^2*kq^4+2496922392*qp^4*kq^2)+kp^4*(1360212248*qp^4+178216384*kq^4+1876333792*qp^2*kq^2)+kp^6*(390995376*qp^2+99906048*kq^2))+qsq^5*(kp*(71829000*qp*kq^5+863116784*qp^3*kq^3+402185904*qp^5*kq)+kp^3*(429518512*qp*kq^3+1588789272*qp^3*kq)+149606576*qp*kq*kp^5)+qsq^6*(-69211824*qp^6-20708064*kq^6-116567856*kp^6-327073704*qp^2*kq^4-449852612*qp^4*kq^2+kp^2*(-1014408266*qp^4-342717360*kq^4-1775259508*qp^2*kq^2)+kp^4*(-1220135080*qp^2-479699544*kq^2))+qsq^7*(kp*(-85827888*qp*kq^3-161270804*qp^3*kq)-282035704*qp*kq*kp^3)+qsq^8*(43422156*qp^4+27162552*kq^4+214664092*kp^4+120314672*qp^2*kq^2+kp^2*(401213680*qp^2+262067216*kq^2))+qsq^10*(-8916990*qp^2-8443416*kq^2-43490944*kp^2)+12300288*qp^6*kq^2*(1/6*qp^4+2903/2002*kq^4+kp^4+1912/3003*qp^2*kq^2+kp^2*(1/3*qp^2+6827/3003*kq^2))+10921928*qp*qsq^9*kq*kp+2196480*qp*qsq^3*kq*kp*(-16337/520*qp^6+kq^6+kp^6-1614161/8580*qp^2*kq^4-39916159/68640*qp^4*kq^2+kp^2*(-39916159/68640*qp^4-212731/8580*kq^4-23425343/34320*qp^2*kq^2)+kp^4*(-1614161/8580*qp^2-212731/8580*kq^2))-1098240*qp^3*qsq*kq*kp*(-113303/17160*qp^6+kq^6+kp^6-187301/780*qp^2*kq^4-257645/1716*qp^4*kq^2+kp^2*(-239773/2860*qp^4-100421/1430*kq^4-839017/1716*qp^2*kq^2)+kp^4*(-266983/4290*qp^2-100421/1430*kq^2)))+psq^4*(7487736*qsq^11+qsq*(-316416*qp^10-198919200*qp^4*kq^6-225971648*qp^6*kq^4-49288768*qp^8*kq^2+kp^2*(-15626208*qp^8-93036544*qp^2*kq^6-565865888*qp^4*kq^4-187572864*qp^6*kq^2)+kp^4*(-43285824*qp^6-144973312*qp^2*kq^4-292104000*qp^4*kq^2)+kp^6*(-15540992*qp^4-63915648*qp^2*kq^2))+qsq^3*(6810048*qp^8+390995376*qp^2*kq^6+1360212248*qp^4*kq^4+621873280*qp^6*kq^2+kp^2*(455045952*qp^6+99906048*kq^6+1876333792*qp^2*kq^4+2496922392*qp^4*kq^2)+kp^4*(793511472*qp^4+178216384*kq^4+1613606144*qp^2*kq^2)+kp^6*(202494224*qp^2+92625824*kq^2))+qsq^5*(-210598368*qp^6-90504128*kq^6-150351568*kp^6-1126441972*qp^2*kq^4-1387410258*qp^4*kq^2+kp^2*(-1796511382*qp^4-693562756*kq^4-3472361236*qp^2*kq^2)+kp^4*(-1687293220*qp^2-775264916*kq^2))+qsq^6*(kp*(-427910584*qp*kq^3-687642308*qp^3*kq)-685924512*qp*kq*kp^3)+qsq^7*(242686644*qp^4+179725856*kq^4+506750812*kp^4+657575680*qp^2*kq^2+kp^2*(1225316476*qp^2+833208488*kq^2))+qsq^9*(-77747622*qp^2-78746436*kq^2-196636704*kp^2)+105301012*qp*qsq^8*kq*kp+4100096*qp^5*kq^3*kp*(5*qp^2+971/1001*kq^2+kp^2)+1098240*qp*qsq^2*kq*kp*(-212103/2860*qp^6+kq^6+kp^6-2799263/8580*qp^2*kq^4-60493/65*qp^4*kq^2+kp^2*(-13945337/34320*qp^4-29069/858*kq^4-2913403/3432*qp^2*kq^2)+kp^4*(-484007/4290*qp^2-29069/858*kq^2))+179089056*qp*qsq^4*kq*kp*(8184482/1865511*qp^4+kq^4+kp^4+77607877/7462044*qp^2*kq^2+kp^2*(77607877/7462044*qp^2+19761806/5596533*kq^2)))+psq^5*(37830624*qsq^10+qsq^2*(4166976*qp^8+285977264*qp^2*kq^6+868713392*qp^4*kq^4+334803880*qp^6*kq^2+kp^2*(141814712*qp^6+54115760*kq^6+1027454624*qp^2*kq^4+1053368824*qp^4*kq^2)+kp^4*(163403560*qp^4+89965408*kq^4+656926240*qp^2*kq^2)+kp^6*(32350224*qp^2+43195424*kq^2))+qsq^3*(kp*(149606576*qp*kq^5+1588789272*qp^3*kq^3+402185904*qp^5*kq)+kp^3*(429518512*qp*kq^3+863116784*qp^3*kq)+71829000*qp*kq*kp^5)+qsq^4*(-210598368*qp^6-150351568*kq^6-90504128*kp^6-1687293220*qp^2*kq^4-1796511382*qp^4*kq^2+kp^2*(-1387410258*qp^4-775264916*kq^4-3472361236*qp^2*kq^2)+kp^4*(-1126441972*qp^2-693562756*kq^2))+qsq^6*(539546616*qp^4+476827768*kq^4+658024112*kp^4+1568172258*qp^2*kq^2+kp^2*(1905761620*qp^2+1450292112*kq^2))+qsq^8*(-277446870*qp^2-294118658*kq^2-478911184*kp^2)-3075072*qp^4*kq^2*(11/6*qp^4+2903/2002*kq^4+kp^4+6837/1001*qp^2*kq^2+kp^2*(11/3*qp^2+6827/3003*kq^2))+309275888*qp*qsq^7*kq*kp-9978752*qp*qsq*kq*kp*(196495/89096*qp^6+2144991/311836*qp^2*kq^4+2296191/77959*qp^4*kq^2+kp^2*(2122895/311836*qp^4+kq^4+5678507/311836*qp^2*kq^2)+kp^4*(199261/311836*qp^2+kq^2))-792141224*qp*qsq^5*kq*kp*(132965523/99017653*qp^2+kq^2+kp^2))+psq^6*(101671416*qsq^9+qsq*(891840*qp^8+59296768*qp^2*kq^6+232480096*qp^4*kq^4+69335296*qp^6*kq^2+8120112*kq^2*kp^6+kp^2*(11477552*qp^6+11760224*kq^6+201163200*qp^2*kq^4+184503664*qp^4*kq^2)+kp^4*(14205152*qp^4+18335968*kq^4+98786080*qp^2*kq^2))+qsq^3*(-69211824*qp^6-116567856*kq^6-20708064*kp^6-1220135080*qp^2*kq^4-1014408266*qp^4*kq^2+kp^2*(-449852612*qp^4-479699544*kq^4-1775259508*qp^2*kq^2)+kp^4*(-327073704*qp^2-342717360*kq^2))+qsq^4*(kp*(-685924512*qp*kq^3-687642308*qp^3*kq)-427910584*qp*kq*kp^3)+qsq^5*(539546616*qp^4+658024112*kq^4+476827768*kp^4+1905761620*qp^2*kq^2+kp^2*(1568172258*qp^2+1450292112*kq^2))+qsq^7*(-504216444*qp^2-585109314*kq^2-682813306*kp^2)-5125120*qp^5*kq^3*kp+431808472*qp*qsq^6*kq*kp+3450688*qp*qsq^2*kq*kp*(8070535/431336*qp^4+1358251/107834*kq^4+kp^4+33737919/215668*qp^2*kq^2+kp^2*(14985577/431336*qp^2+4116863/107834*kq^2)))+psq^7*(163077024*qsq^8+qsq*(kp*(4568200*qp*kq^5+64494032*qp^3*kq^3+9903368*qp^5*kq)+kp^3*(18410000*qp*kq^3+4704568*qp^3*kq))+qsq^2*(-7279248*qp^6-40557200*kq^6-412973252*qp^2*kq^4-253928574*qp^4*kq^2+kp^2*(-58782540*qp^4-154125576*kq^4-426495860*qp^2*kq^2)+kp^4*(-27031788*qp^2-88774288*kq^2))+qsq^3*(kp*(-282035704*qp*kq^3-161270804*qp^3*kq)-85827888*qp*kq*kp^3)+qsq^4*(242686644*qp^4+506750812*kq^4+179725856*kp^4+1225316476*qp^2*kq^2+kp^2*(657575680*qp^2+833208488*kq^2))+qsq^6*(-504216444*qp^2-682813306*kq^2-585109314*kp^2)+2562560*qp^4*kq^2*(6/5*qp^2+2657/1430*kq^2+kp^2)+309275888*qp*qsq^5*kq*kp)+psq^8*(163077024*qsq^7+qsq*(-349344*qp^6-4544848*kq^6-54719752*qp^2*kq^4-29340224*qp^4*kq^2-10398388*kq^2*kp^4+kp^2*(-2244976*qp^4-20469652*kq^4-41579300*qp^2*kq^2))+qsq^3*(43422156*qp^4+214664092*kq^4+27162552*kp^4+401213680*qp^2*kq^2+kp^2*(120314672*qp^2+262067216*kq^2))+qsq^5*(-277446870*qp^2-478911184*kq^2-294118658*kp^2)+105301012*qp*qsq^4*kq*kp+243312*qp*qsq^2*kq*kp*(-488921/20276*qp^2-6250441/30414*kq^2+kp^2))+psq^9*(101671416*qsq^6-448448*qp^4*kq^2+qsq^2*(2286252*qp^4+45250628*kq^4+61370026*qp^2*kq^2+kp^2*(6190780*qp^2+41360746*kq^2))+qsq^4*(-77747622*qp^2-196636704*kq^2-78746436*kp^2)+qsq*kp*(-3590496*qp*kq^3-904800*qp^3*kq)+10921928*qp*qsq^3*kq*kp)+psq^10*(37830624*qsq^5+qsq*(36540*qp^4+3577700*kq^4+4431672*qp^2*kq^2+3169166*kq^2*kp^2)+qsq^3*(-8916990*qp^2-43490944*kq^2-8443416*kp^2)-1007432*qp*qsq^2*kq*kp)+psq^11*(7487736*qsq^4+qsq^2*(-209034*qp^2-4456004*kq^2))+psq^12*(577584*qsq^3-210210*qsq*kq^2)+4392960*qsq*psq*(qsq^5*(929/4576*qp^8+34147/10560*qp^4*kq^4+717347/274560*qp^6*kq^2+kp^2*(270841/17160*qp^6+1183/640*kq^6+617413/27456*qp^2*kq^4+11531479/274560*qp^4*kq^2)+kp^4*(7265003/137280*qp^4+572999/137280*kq^4+209545/4576*qp^2*kq^2)+kp^6*(57907/4290*qp^2+367507/137280*kq^2))+qsq^7*(-3639/45760*qp^6-25823/24960*kp^6-140311/274560*qp^4*kq^2+kp^2*(-458441/68640*qp^4-18179/7680*kq^4-2078965/219648*qp^2*kq^2)+kp^4*(-6839969/549120*qp^2-5117413/1098240*kq^2))+qsq^9*(609/73216*qp^4+178885/219648*kp^4+kp^2*(184653/183040*qp^2+11081/15360*kq^2))-49/1024*qsq^11*kp^2-45428/2145*qp^2*qsq^3*(60707/363424*qp^2*(1236/60707*qp^6+kq^6+676341/242828*qp^2*kq^4+488319/485656*qp^4*kq^2)+kp^2*(770137/1453696*qp^6+499341/726848*kq^6+4564125/1453696*qp^2*kq^4+1465413/726848*qp^4*kq^2)+kp^4*(3530807/1453696*qp^4+283151/181712*kq^4+17683309/2907392*qp^2*kq^2)+kp^6*(6216225/2907392*qp^2+kq^2))+359341/8580*qp^4*qsq*(kp^2*(23605/718682*qp^6+491175/718682*kq^6+238848/359341*qp^2*kq^4+140935/359341*qp^4*kq^2)+kp^4*(153407/718682*qp^4+559605/359341*kq^4+1419463/1437364*qp^2*kq^2)+kp^6*(527793/1437364*qp^2+kq^2)+76666/359341*qp^2*kq^2*(21673/306664*qp^4+kq^4+57799/153332*qp^2*kq^2))+qp^5*kq*kp*(kp^6+kq^2*(-4837/2860*qp^4+kq^4-98689/8580*qp^2*kq^2)+kp^2*(-4837/2860*qp^4-29069/858*kq^4-379/15*qp^2*kq^2)+kp^4*(-98689/8580*qp^2-29069/858*kq^2))-77959/34320*qp*qsq^4*kq*kp*(196495/89096*qp^6+199261/311836*qp^2*kq^4+2122895/311836*qp^4*kq^2+kp^2*(2296191/77959*qp^4+kq^4+5678507/311836*qp^2*kq^2)+kp^4*(2144991/311836*qp^2+kq^2))+8785/8448*qp*qsq^6*kq*kp*(1237921/571025*qp^4+kp^4+588071/571025*qp^2*kq^2+kp^2*(8061754/571025*qp^2+13150/3263*kq^2))-2877/3520*qp*qsq^8*kq*kp*(725/2877*qp^2+kp^2)-1/4*qp^3*qsq^2*kq*kp*(-113303/17160*qp^6+kq^6+kp^6-266983/4290*qp^2*kq^4-239773/2860*qp^4*kq^2+kp^2*(-257645/1716*qp^4-100421/1430*kq^4-839017/1716*qp^2*kq^2)+kp^4*(-187301/780*qp^2-100421/1430*kq^2)))+17836032*qp^4*qsq^2*kp^2*(qp-1/2*qsq)*(qp+1/2*qsq)*(7007/69672*qsq^5+qsq*(1001/8709*qp^4+2002/2903*kq^4+kp^4+2002/8709*qp^2*kq^2+kp^2*(3824/8709*qp^2+13654/8709*kq^2))+qsq^3*(-5005/17418*qp^2-5005/8709*kq^2-18599/17418*kp^2)-7768/8709*qp*kq*kp*(1001/971*kq^2+kp^2)+10010/8709*qp*qsq^2*kq*kp))+s^10*(psq^2*(qsq^2*(3789312*qp^10-27344256*qp^4*kq^6-61327392*qp^6*kq^4-26749664*qp^8*kq^2+kp^2*(-26749664*qp^8-30750720*qp^2*kq^6-290901696*qp^4*kq^4-138926528*qp^6*kq^2)+kp^4*(-61327392*qp^6-50874880*qp^2*kq^4-290901696*qp^4*kq^2)+kp^6*(-27344256*qp^4-30750720*qp^2*kq^2))+qsq^4*(-8249856*qp^8+7686240*qp^2*kq^6+94579096*qp^4*kq^4+73154280*qp^6*kq^2+kp^2*(160890800*qp^6+7687680*kq^6+240930128*qp^2*kq^4+544424544*qp^4*kq^2)+kp^4*(335130072*qp^4+12718720*kq^4+296434896*qp^2*kq^2)+kp^6*(42858144*qp^2+7687680*kq^2))+qsq^6*(1092192*qp^6-6790752*kp^6-19617936*qp^2*kq^4-41430956*qp^4*kq^2+kp^2*(-198862298*qp^4-40124556*kq^4-287678824*qp^2*kq^2)+kp^4*(-208448628*qp^2-52767188*kq^2))+qsq^8*(498624*qp^4+25994460*kp^4+5471610*qp^2*kq^2+kp^2*(64171402*qp^2+33509012*kq^2))+qsq^10*(-97440*qp^2-5722150*kp^2)+3075072*qp^6*kq^2*(1/6*qp^4+971/1001*kq^4+kp^4+941/3003*qp^2*kq^2+kp^2*(1/3*qp^2+4885/3003*kq^2))+81500*qp*qsq^9*kq*kp+1716288*qp*qsq^5*kq*kp*(2302219/61296*qp^4+104425/107268*kq^4+kp^4+5628025/107268*qp^2*kq^2+kp^2*(32558105/214536*qp^2+4422443/214536*kq^2))-27484164*qp*qsq^7*kq*kp*(4152781/6871041*qp^2+646529/6871041*kq^2+kp^2)-23069632*qp^3*qsq^3*kq*kp*(270537/360463*qp^4+359984/360463*kq^4+kp^4+7100953/720926*qp^2*kq^2+kp^2*(5397284/360463*qp^2+3007151/360463*kq^2))+12247808*qp^5*qsq*kq*kp*(71509/191372*qp^4+48993/47843*kq^4+kp^4+372011/95686*qp^2*kq^2+kp^2*(272859/95686*qp^2+969207/95686*kq^2)))+psq^3*(962640*qsq^11+qsq^3*(-18806400*qp^8+36586656*qp^2*kq^6+331620296*qp^4*kq^4+163369120*qp^6*kq^2+kp^2*(163369120*qp^6+11531520*kq^6+401086928*qp^2*kq^4+862411248*qp^4*kq^2)+kp^4*(331620296*qp^4+19078080*kq^4+401086928*qp^2*kq^2)+kp^6*(36586656*qp^2+11531520*kq^2))+qsq^5*(-23376288*qp^6-4864032*kq^6-15796512*kp^6-169684392*qp^2*kq^4-283932286*qp^4*kq^2+kp^2*(-553411624*qp^4-111907262*kq^4-844611884*qp^2*kq^2)+kp^4*(-448725172*qp^2-129199548*kq^2))+qsq^6*(kp*(-52717780*qp*kq^3-154030204*qp^3*kq)-120515108*qp*kq*kp^3)+qsq^7*(33713232*qp^4+15817176*kq^4+97641556*kp^4+100995446*qp^2*kq^2+kp^2*(304373934*qp^2+154584122*kq^2))+qsq^9*(-10453290*qp^2-8710800*kq^2-40633480*kp^2)-15375360*qp^2*qsq*(-43/770*qp^8+46019/20020*qp^2*kq^6+31919/6864*qp^4*kq^4+802723/480480*qp^6*kq^2+kp^2*(70387/96096*qp^6+kq^6+467063/40040*qp^2*kq^4+2762003/480480*qp^4*kq^2)+kp^4*(284987/160160*qp^4+2839/1716*kq^4+562013/68640*qp^2*kq^2)+kp^6*(9649/40040*qp^2+kq^2))+10250240*qp^7*kq^3*kp+15379248*qp*qsq^8*kq*kp+10696096*qp*qsq^4*kq*kp*(64236299/2674024*qp^4+333710/334253*kq^4+kp^4+47001439/1337012*qp^2*kq^2+kp^2*(16090198/334253*qp^2+5119939/668506*kq^2))-23038976*qp^3*qsq^2*kq*kp*(270537/359984*qp^4+360463/359984*kq^4+kp^4+1349321/89996*qp^2*kq^2+kp^2*(7100953/719968*qp^2+3007151/359984*kq^2)))+psq^4*(9473880*qsq^10+qsq^2*(-8249856*qp^8+42858144*qp^2*kq^6+335130072*qp^4*kq^4+160890800*qp^6*kq^2+kp^2*(73154280*qp^6+7687680*kq^6+296434896*qp^2*kq^4+544424544*qp^4*kq^2)+kp^4*(94579096*qp^4+12718720*kq^4+240930128*qp^2*kq^2)+kp^6*(7686240*qp^2+7687680*kq^2))+qsq^4*(-56464320*qp^6-14752800*kq^6-14752800*kp^6-422889724*qp^2*kq^4-648175370*qp^4*kq^2+kp^2*(-648175370*qp^4-163131632*kq^4-1188006096*qp^2*kq^2)+kp^4*(-422889724*qp^2-163131632*kq^2))+qsq^5*(kp*(-172620676*qp*kq^3-399340324*qp^3*kq)-217862296*qp*kq*kp^3)+qsq^6*(161857344*qp^4+82065544*kq^4+177499788*kp^4+428688990*qp^2*kq^2+kp^2*(685450534*qp^2+369867604*kq^2))+qsq^8*(-75392364*qp^2-63272712*kq^2-140982478*kp^2)-768768*qp^4*kq^2*(31/6*qp^4+971/1001*kq^4+kp^4+43144/3003*qp^2*kq^2+kp^2*(31/3*qp^2+4885/3003*kq^2))+82845812*qp*qsq^7*kq*kp+10678720*qp*qsq^3*kq*kp*(64236299/2669680*qp^4+334253/333710*kq^4+kp^4+8045099/166855*qp^2*kq^2+kp^2*(47001439/1334840*qp^2+5119939/667420*kq^2))-1642688*qp^3*qsq*kq*kp*(1341785/102668*qp^4+28574/25667*kq^4+kp^4+5025445/51334*qp^2*kq^2+kp^2*(1427569/51334*qp^2+869677/25667*kq^2)))+psq^5*(37849968*qsq^9+qsq*(-451584*qp^8+11068512*qp^2*kq^6+123952048*qp^4*kq^4+59894416*qp^6*kq^2+1921920*kq^2*kp^6+kp^2*(11189528*qp^6+1921920*kq^6+76240984*qp^2*kq^4+138621944*qp^4*kq^2)+kp^4*(10077240*qp^4+3179680*kq^4+52459256*qp^2*kq^2))+qsq^3*(-23376288*qp^6-15796512*kq^6-4864032*kp^6-448725172*qp^2*kq^4-553411624*qp^4*kq^2+kp^2*(-283932286*qp^4-129199548*kq^4-844611884*qp^2*kq^2)+kp^4*(-169684392*qp^2-111907262*kq^2))+qsq^4*(kp*(-217862296*qp*kq^3-399340324*qp^3*kq)-172620676*qp*kq*kp^3)+qsq^5*(259794624*qp^4+169658844*kq^4+169658844*kp^4+771935388*qp^2*kq^2+kp^2*(771935388*qp^2+491018428*kq^2))+qsq^7*(-210694806*qp^2-187511106*kq^2-268299448*kp^2)-2562560*qp^5*kq^3*kp+172582352*qp*qsq^6*kq*kp+1670800*qp*qsq^2*kq*kp*(16115533/417700*qp^4+107268/104425*kq^4+kp^4+6511621/41770*qp^2*kq^2+kp^2*(225121/4177*qp^2+4422443/208850*kq^2)))+psq^6*(81537192*qsq^8+qsq*(kp*(28112*qp*kq^5+39055584*qp^3*kq^3+13317712*qp^5*kq)+kp^3*(6759928*qp*kq^3+4583888*qp^3*kq))+qsq^2*(1092192*qp^6-6790752*kq^6-208448628*qp^2*kq^4-198862298*qp^4*kq^2+kp^2*(-41430956*qp^4-52767188*kq^4-287678824*qp^2*kq^2)+kp^4*(-19617936*qp^2-40124556*kq^2))+qsq^3*(kp*(-120515108*qp*kq^3-154030204*qp^3*kq)-52717780*qp*kq*kp^3)+qsq^4*(161857344*qp^4+177499788*kq^4+82065544*kp^4+685450534*qp^2*kq^2+kp^2*(428688990*qp^2+369867604*kq^2))+qsq^6*(-291316584*qp^2-295527844*kq^2-295527844*kp^2)+1921920*qp^4*kq^2*(5/3*qp^2+6029/4290*kq^2+kp^2)+172582352*qp*qsq^5*kq*kp)+psq^7*(104396928*qsq^7+qsq*(213792*qp^6-883008*kq^6-33756900*qp^2*kq^4-34261040*qp^4*kq^2-6126120*kq^2*kp^4+kp^2*(-2765578*qp^4-8790446*kq^4-38229476*qp^2*kq^2))+qsq^3*(33713232*qp^4+97641556*kq^4+15817176*kp^4+304373934*qp^2*kq^2+kp^2*(100995446*qp^2+154584122*kq^2))+qsq^5*(-210694806*qp^2-268299448*kq^2-187511106*kp^2)+82845812*qp*qsq^4*kq*kp-2586116*qp*qsq^2*kq*kp*(4152781/646529*qp^2+6871041/646529*kq^2+kp^2))+psq^8*(81537192*qsq^6-560560*qp^4*kq^2+qsq^2*(498624*qp^4+25994460*kq^4+64171402*qp^2*kq^2+kp^2*(5471610*qp^2+33509012*kq^2))+qsq^4*(-75392364*qp^2-140982478*kq^2-63272712*kp^2)+qsq*kp*(-2342340*qp*kq^3-1425948*qp^3*kq)+15379248*qp*qsq^3*kq*kp)+psq^9*(37849968*qsq^5+qsq*(-38640*qp^4+2442216*kq^4+6292440*qp^2*kq^2+3283280*kq^2*kp^2)+qsq^3*(-10453290*qp^2-40633480*kq^2-8710800*kp^2)+81500*qp*qsq^2*kq*kp)+psq^10*(9473880*qsq^4+qsq^2*(-97440*qp^2-5722150*kq^2))+psq^11*(962640*qsq^3-350350*qsq*kq^2)+30750720*qsq*psq*(qp^4*(kp^2*(6477/80080*qp^6+kq^6+68323/60060*qp^2*kq^4+9941/24024*qp^4*kq^2)+kp^4*(783/5720*qp^4+2839/1716*kq^4+68323/60060*qp^2*kq^2)+kp^6*(841/2860*qp^2+kq^2)+841/2860*qp^2*kq^2*(6477/23548*qp^4+kq^4+27/58*qp^2*kq^2))+qsq^4*(-21/1430*qp^8+83977/256256*qp^4*kq^4+199813/549120*qp^6*kq^2+kp^2*(3743401/1921920*qp^6+1/16*kq^6+6557407/3843840*qp^2*kq^4+17327743/3843840*qp^4*kq^2)+kp^4*(704273/174720*qp^4+2839/27456*kq^4+9530123/3843840*qp^2*kq^2)+kp^6*(1267/3520*qp^2+1/16*kq^2))+qsq^6*(2227/320320*qp^6-657/22880*kp^6-1382789/15375360*qp^4*kq^2+kp^2*(-38933/34944*qp^4-51/256*kq^4-9557369/7687680*qp^2*kq^2)+kp^4*(-562615/512512*qp^2-627889/2196480*kq^2))+qsq^8*(-23/18304*qp^4+14537/183040*kp^4+kp^2*(681/3328*qp^2+41/384*kq^2))-35/3072*qsq^10*kp^2-1/2*qp^2*qsq^2*(-43/770*qp^8+9649/40040*qp^2*kq^6+284987/160160*qp^4*kq^4+70387/96096*qp^6*kq^2+kp^2*(802723/480480*qp^6+kq^6+562013/68640*qp^2*kq^4+2762003/480480*qp^4*kq^2)+kp^4*(31919/6864*qp^4+2839/1716*kq^4+467063/40040*qp^2*kq^2)+kp^6*(46019/20020*qp^2+kq^2))+251/274560*qp*qsq^5*kq*kp*(832357/1757*qp^4+kp^4+286493/1757*qp^2*kq^2+kp^2*(2440974/1757*qp^2+120713/502*kq^2))-39/512*qp*qsq^7*kq*kp*(118829/195195*qp^2+kp^2)-157/2640*qp^3*qsq^3*kq*kp*(1341785/114296*qp^4+25667/28574*kq^4+kp^4+109813/4396*qp^2*kq^2+kp^2*(5025445/57148*qp^2+869677/28574*kq^2))+2333/5720*qp^5*qsq*kq*kp*(71509/195972*qp^4+47843/48993*kq^4+kp^4+90953/32662*qp^2*kq^2+kp^2*(372011/97986*qp^2+323069/32662*kq^2)))+2982912*qp^4*qsq^2*kp^2*(qp-1/2*qsq)*(qp+1/2*qsq)*(1001/5826*qp^4+35035/46608*qsq^4+1001/971*kq^4+kp^4+1001/2913*qp^2*kq^2+qsq^2*(-5005/3884*qp^2-5005/1942*kq^2-42203/11652*kp^2)+kp^2*(941/2913*qp^2+4885/2913*kq^2)+10010/2913*qp*qsq*kq*kp))+s^11*(psq^2*(qsq*(284928*qp^10-14258144*qp^6*kq^4-7686208*qp^8*kq^2+kp^2*(-5182752*qp^8-36690688*qp^4*kq^4-29274400*qp^6*kq^2)+kp^4*(-9660928*qp^6-31702208*qp^4*kq^2))+qsq^3*(-8456832*qp^8+33661160*qp^4*kq^4+24675688*qp^6*kq^2+kp^2*(40818240*qp^6+49885024*qp^2*kq^4+177182024*qp^4*kq^2)+kp^4*(70063808*qp^4+52379264*qp^2*kq^2))+qsq^5*(6153456*qp^6-8076364*qp^2*kq^4-22288298*qp^4*kq^2+kp^2*(-101444318*qp^4-10259352*kq^4-118789468*qp^2*kq^2)+kp^4*(-59961572*qp^2-11194692*kq^2))+qsq^7*(-1744704*qp^4+8409628*kp^4+3892600*qp^2*kq^2+kp^2*(43770854*qp^2+16426722*kq^2))+qsq^9*(153510*qp^2-4615800*kp^2)+2050048*qp^7*kq^3*kp+667360*qp*qsq^8*kq*kp-164736*qp*qsq^4*kq*kp*(-5167915/20592*qp^4+kq^4+kp^4-102563/528*qp^2*kq^2+kp^2*(-7557161/20592*qp^2-12563/429*kq^2))-6735768*qp*qsq^6*kq*kp*(1394183/561314*qp^2+213185/841971*kq^2+kp^2)+988416*qp^3*qsq^2*kq*kp*(821/1287*qp^4+kq^4+kp^4-1470307/30888*qp^2*kq^2+kp^2*(-1470307/30888*qp^2-2699/143*kq^2)))+psq^3*(962640*qsq^10+qsq^2*(-8456832*qp^8+70063808*qp^4*kq^4+40818240*qp^6*kq^2+kp^2*(24675688*qp^6+52379264*qp^2*kq^4+177182024*qp^4*kq^2)+kp^4*(33661160*qp^4+49885024*qp^2*kq^2))+qsq^4*(5510784*qp^6-48017068*qp^2*kq^4-125495166*qp^4*kq^2+kp^2*(-189964198*qp^4-20979736*kq^4-247663872*qp^2*kq^2)+kp^4*(-87324548*qp^2-21603296*kq^2))+qsq^5*(kp*(-17224032*qp*kq^3-83018360*qp^3*kq)-26500792*qp*kq*kp^3)+qsq^6*(14657520*qp^4+5147928*kq^4+24895716*kp^4+55642094*qp^2*kq^2+kp^2*(149450032*qp^2+56741630*kq^2))+qsq^8*(-7648536*qp^2-5354760*kq^2-24473094*kp^2)-3075072*qp^6*kq^2*(1/2*qp^2+6887/6006*kq^2+kp^2)+10964008*qp*qsq^7*kq*kp-329472*qp*qsq^3*kq*kp*(-11155973/41184*qp^4+kq^4+kp^4-5102021/20592*qp^2*kq^2+kp^2*(-5102021/20592*qp^2-18427/858*kq^2))+164736*qp^3*qsq*kq*kp*(-47819/936*qp^4+kq^4+kp^4-437395/1716*qp^2*kq^2+kp^2*(-556415/5148*qp^2-1997/33*kq^2)))+psq^4*(7492104*qsq^9+qsq*(-750144*qp^8+40420344*qp^4*kq^4+30538288*qp^6*kq^2+kp^2*(7862456*qp^6+18507872*qp^2*kq^4+64296056*qp^4*kq^2)+kp^4*(3872512*qp^4+16013632*qp^2*kq^2))+qsq^3*(5510784*qp^6-87324548*qp^2*kq^4-189964198*qp^4*kq^2+kp^2*(-125495166*qp^4-21603296*kq^4-247663872*qp^2*kq^2)+kp^4*(-48017068*qp^2-20979736*kq^2))+qsq^5*(62970468*qp^4+21174640*kq^4+33446908*kp^4+177680088*qp^2*kq^2+kp^2*(237084612*qp^2+102343518*kq^2))+qsq^7*(-46143228*qp^2-31300080*kq^2-64463782*kp^2)-512512*qp^5*kq^3*kp+39782872*qp*qsq^6*kq*kp-164736*qp*qsq^2*kq*kp*(-5167915/20592*qp^4+kq^4+kp^4-7557161/20592*qp^2*kq^2+kp^2*(-102563/528*qp^2-12563/429*kq^2))-35874320*qp*qsq^4*kq*kp*(16971807/4484290*qp^2+kq^2+kp^2))+psq^5*(24002640*qsq^8+qsq*(kp*(10220984*qp^3*kq^3+9524516*qp^5*kq)+kp^3*(1286208*qp*kq^3+2315208*qp^3*kq))+qsq^2*(6153456*qp^6-59961572*qp^2*kq^4-101444318*qp^4*kq^2+kp^2*(-22288298*qp^4-11194692*kq^4-118789468*qp^2*kq^2)+kp^4*(-8076364*qp^2-10259352*kq^2))+qsq^3*(kp*(-26500792*qp*kq^3-83018360*qp^3*kq)-17224032*qp*kq*kp^3)+qsq^4*(62970468*qp^4+33446908*kq^4+21174640*kp^4+237084612*qp^2*kq^2+kp^2*(177680088*qp^2+102343518*kq^2))+qsq^6*(-99188754*qp^2-74499474*kq^2-92810292*kp^2)+768768*qp^4*kq^2*(17/6*qp^2+6887/6006*kq^2+kp^2)+58972448*qp*qsq^5*kq*kp)+psq^6*(41285880*qsq^7+qsq*(554448*qp^6-12083520*qp^2*kq^4-24832184*qp^4*kq^2-2022020*kq^2*kp^4+kp^2*(-2321228*qp^4-2333800*kq^4-20991940*qp^2*kq^2))+qsq^3*(14657520*qp^4+24895716*kq^4+5147928*kp^4+149450032*qp^2*kq^2+kp^2*(55642094*qp^2+56741630*kq^2))+qsq^5*(-99188754*qp^2-92810292*kq^2-74499474*kp^2)+39782872*qp*qsq^4*kq*kp-1705480*qp*qsq^2*kq*kp*(597507/60910*qp^2+841971/213185*kq^2+kp^2))+psq^7*(41285880*qsq^6-448448*qp^4*kq^2+qsq^2*(-1744704*qp^4+8409628*kq^4+43770854*qp^2*kq^2+kp^2*(3892600*qp^2+16426722*kq^2))+qsq^4*(-46143228*qp^2-64463782*kq^2-31300080*kp^2)+qsq*kp*(-590744*qp*kq^3-1192360*qp^3*kq)+10964008*qp*qsq^3*kq*kp)+psq^8*(24002640*qsq^5+qsq*(-96180*qp^4+934108*kq^4+5474840*qp^2*kq^2+2036034*kq^2*kp^2)+qsq^3*(-7648536*qp^2-24473094*kq^2-5354760*kp^2)+667360*qp*qsq^2*kq*kp)+psq^9*(7492104*qsq^4+qsq^2*(153510*qp^2-4615800*kq^2))+psq^10*(962640*qsq^3-350350*qsq*kq^2)-658944*qsq*psq*(qsq^3*(3907/3432*qp^8-15127/2574*qp^4*kq^4-982807/82368*qp^6*kq^2+kp^2*(-173513/3744*qp^6-250213/10296*qp^2*kq^4-730637/7488*qp^4*kq^2)+kp^4*(-1684181/27456*qp^4-578371/20592*qp^2*kq^2))+qsq^5*(-11551/13728*qp^6+44639/12672*qp^4*kq^2+kp^2*(238771/6336*qp^4+3535/1152*kq^4+5247985/164736*qp^2*kq^2)+kp^4*(62935/3432*qp^2+291725/82368*kq^2))+qsq^7*(8015/54912*qp^4-233527/164736*kp^4+kp^2*(-684355/82368*qp^2-791/256*kq^2))+1225/2304*qsq^9*kp^2+143323/2574*qp^4*qsq*(37738/143323*qp^2*(-1113/37738*qp^4+kq^4+161961/301904*qp^2*kq^2)+kp^2*(120097/573292*qp^4+495347/573292*kq^4+914825/1146584*qp^2*kq^2)+kp^4*(445567/1146584*qp^2+kq^2))+qp^5*kq*kp*(-233/143*qp^4+kq^4+kp^4-2597/234*qp^2*kq^2+kp^2*(-2597/234*qp^2-12563/429*kq^2))-203/104*qp*qsq^4*kq*kp*(2381129/321552*qp^4+13781/7656*qp^2*kq^2+kp^2*(1277623/160776*qp^2+kq^2))+6713/7488*qp*qsq^6*kq*kp*(149045/73843*qp^2+kp^2)-1/4*qp^3*qsq^2*kq*kp*(-47819/936*qp^4+kq^4+kp^4-556415/5148*qp^2*kq^2+kp^2*(-437395/1716*qp^2-1997/33*kq^2)))-3526144*qp^4*qsq^2*kp^2*(qp-1/2*qsq)*(qp+1/2*qsq)*(-7007/13774*qsq^3+qsq*(3003/6887*qp^2+6006/6887*kq^2+kp^2)-4004/6887*qp*kq*kp))+s^12*(psq^2*(qsq^2*(-2488704*qp^8+4644480*qp^4*kq^4+5343928*qp^6*kq^2+kp^2*(5343928*qp^6+5253248*qp^2*kq^4+31761888*qp^4*kq^2)+kp^4*(4644480*qp^4+5253248*qp^2*kq^2))+qsq^4*(4663680*qp^6-1304040*qp^2*kq^4-9646162*qp^4*kq^2+kp^2*(-32318870*qp^4-1313312*kq^4-28633152*qp^2*kq^2)+kp^4*(-7346712*qp^2-1313312*kq^2))+qsq^6*(-2069544*qp^4+1169928*kp^4+2120174*qp^2*kq^2+kp^2*(18764686*qp^2+4806096*kq^2))+qsq^8*(242676*qp^2-2285122*kp^2)-512512*qp^6*kq^2*(1/2*qp^2+986/1001*kq^2+kp^2)+503460*qp*qsq^7*kq*kp-424680*qp*qsq^5*kq*kp*(2229113/106170*qp^2+20191/21234*kq^2+kp^2)+4819328*qp^3*qsq^3*kq*kp*(3840207/1204832*qp^2+595087/602416*kq^2+kp^2)-2552256*qp^5*qsq*kq*kp*(78697/159516*qp^2+3961/3798*kq^2+kp^2))+psq^4*(3613368*qsq^8+qsq^2*(4663680*qp^6-7346712*qp^2*kq^4-32318870*qp^4*kq^2+kp^2*(-9646162*qp^4-1313312*kq^4-28633152*qp^2*kq^2)+kp^4*(-1304040*qp^2-1313312*kq^2))+qsq^4*(12446736*qp^4+2524408*kq^4+2524408*kp^4+45718460*qp^2*kq^2+kp^2*(45718460*qp^2+17171648*kq^2))+qsq^6*(-17265204*qp^2-9465232*kq^2-17780310*kp^2)+128128*qp^4*kq^2*(15/2*qp^2+986/1001*kq^2+kp^2)+12156300*qp*qsq^5*kq*kp-2182344*qp*qsq^3*kq*kp*(3325451/272793*qp^2+274585/272793*kq^2+kp^2)+397296*qp^3*qsq*kq*kp*(37307/3204*qp^2+56347/49662*kq^2+kp^2))+psq^6*(12438864*qsq^6-224224*qp^4*kq^2+qsq^2*(-2069544*qp^4+1169928*kq^4+18764686*qp^2*kq^2+kp^2*(2120174*qp^2+4806096*kq^2))+qsq^4*(-17265204*qp^2-17780310*kq^2-9465232*kp^2)+qsq*kp*(-6524*qp*kq^3-676276*qp^3*kq)+4808832*qp*qsq^3*kq*kp)+psq^7*(9255216*qsq^5+qsq*(-67032*qp^4+153664*kq^4+2931656*qp^2*kq^2+758758*kq^2*kp^2)+qsq^3*(-3512088*qp^2-9130714*kq^2-1965912*kp^2)+503460*qp*qsq^2*kq*kp)+psq^8*(3613368*qsq^4+qsq^2*(242676*qp^2-2285122*kq^2))+psq^9*(577584*qsq^3-210210*qsq*kq^2)-5253248*qsq*psq*(qp^4*(12/533*qp^6+23929/82082*qp^2*kq^4+1615/7462*qp^4*kq^2+kp^2*(1615/7462*qp^4+kq^4+42358/41041*qp^2*kq^2)+kp^4*(23929/82082*qp^2+kq^2))+qsq^4*(-423/6314*qp^6+583777/2626624*qp^4*kq^2+kp^2*(2798841/1313312*qp^4+1/16*kq^4+131129/101024*qp^2*kq^2)+kp^4*(18373/50512*qp^2+1/16*kq^2))+qsq^6*(1197/93808*qp^4-343/11726*kp^4+kp^2*(-4027/7216*qp^2-379/2624*kq^2))+105/2624*qsq^8*kp^2-1/2*qp^2*qsq^2*(-4776/41041*qp^6+39175/164164*qp^2*kq^4+32195/25256*qp^4*kq^2+kp^2*(10025/3157*qp^4+kq^4+1076351/164164*qp^2*kq^2)+kp^4*(378985/164164*qp^2+kq^2))+233/187616*qp*qsq^5*kq*kp*(169069/1631*qp^2+kp^2)-56347/656656*qp^3*qsq^3*kq*kp*(1156517/112694*qp^2+49662/56347*kq^2+kp^2)+11883/23452*qp^5*qsq*kq*kp*(78697/166362*qp^2+3798/3961*kq^2+kp^2))+2626624*qsq*psq^3*(5157/23452*qsq^8+qp^2*(-4776/41041*qp^6+378985/164164*qp^2*kq^4+10025/3157*qp^4*kq^2+kp^2*(32195/25256*qp^4+kq^4+1076351/164164*qp^2*kq^2)+kp^4*(39175/164164*qp^2+kq^2))+qsq^2*(110874/41041*qp^6-781511/328328*qp^2*kq^4-2594103/187616*qp^4*kq^2+kp^2*(-2594103/187616*qp^4-3/4*kq^4-5334811/328328*qp^2*kq^2)+kp^4*(-781511/328328*qp^2-3/4*kq^2))+qsq^4*(417279/328328*qp^4+103863/328328*kq^4+338721/328328*kp^4+220429/29848*qp^2*kq^2+kp^2*(5549683/328328*qp^2+6316581/1313312*kq^2))+qsq^6*(-439011/328328*qp^2-18903/25256*kq^2-4565357/1313312*kp^2)+10734/5863*qp*qsq^5*kq*kp-274585/328328*qp*qsq^3*kq*kp*(3325451/274585*qp^2+272793/274585*kq^2+kp^2)+595087/328328*qp^3*qsq*kq*kp*(3840207/1190174*qp^2+602416/595087*kq^2+kp^2))-328328*qsq*psq^5*(-3384/3157*qp^6-1156902/41041*qsq^6+18373/3157*qp^2*kq^4+2798841/82082*qp^4*kq^2+qsq^2*(-417279/41041*qp^4-338721/41041*kq^4-103863/41041*kp^4-5549683/41041*qp^2*kq^2+kp^2*(-220429/3731*qp^2-6316581/164164*kq^2))+qsq^4*(3377610/41041*qp^2+650851/11726*kq^2+650851/11726*kp^2)+kq^2*kp^4+kp^2*(583777/164164*qp^4+kq^4+131129/6314*qp^2*kq^2)-233775/6314*qp*qsq^3*kq*kp+100955/82082*qp*qsq*kq*kp*(2229113/100955*qp^2+21234/20191*kq^2+kp^2))-504832*qp^4*qsq^2*kp^2*(qp-1/2*qsq)*(qp+1/2*qsq)*(1001/1972*qp^2-7007/3944*qsq^2+1001/986*kq^2+kp^2))+s^13*(psq^3*(192528*qsq^8+256256*qp^6*kq^2+qsq^2*(1764096*qp^6-5559272*qp^4*kq^2+kp^2*(-2782408*qp^4-4020016*qp^2*kq^2))+qsq^4*(485760*qp^4+3938620*qp^2*kq^2+kp^2*(6916380*qp^2+1674244*kq^2))+qsq^6*(-962718*qp^2-432840*kq^2-1915728*kp^2)+1290768*qp*qsq^5*kq*kp+18304*qp*qsq^3*kq*kp*(-38175/143*qp^2+kq^2+kp^2)-9152*qp^3*qsq*kq*kp*(-45593/286*qp^2+kq^2+kp^2))+psq^5*(1944360*qsq^6-64064*qp^4*kq^2+qsq^2*(-997188*qp^4+4559460*qp^2*kq^2+kp^2*(680508*qp^2+841698*kq^2))+qsq^4*(-3569004*qp^2-2641268*kq^2-1722746*kp^2)+1290768*qp*qsq^3*kq*kp-232304*qp^3*qsq*kq*kp)+psq^6*(1944360*qsq^5+qsq*(-17052*qp^4+901192*qp^2*kq^2+170170*kq^2*kp^2)+qsq^3*(-962718*qp^2-1915728*kq^2-432840*kp^2)+184536*qp*qsq^2*kq*kp)+psq^7*(969000*qsq^4+qsq^2*(131082*qp^2-634436*kq^2))+psq^8*(192528*qsq^3-70070*qsq*kq^2)+36608*qsq*psq*(qsq*(-189/572*qp^8+25213/1144*qp^6*kq^2+kp^2*(34341/1144*qp^6+587/8*qp^4*kq^2))+qsq^3*(1113/572*qp^6-40657/4576*qp^4*kq^2+kp^2*(-376257/4576*qp^4-591/16*qp^2*kq^2))+qsq^5*(-4263/9152*qp^4+kp^2*(112649/4576*qp^2+595/128*kq^2))-245/128*qsq^7*kp^2-14519/2288*qp^3*qsq^4*kq*kp+qp^5*kq*kp*(-101/26*qp^2+kq^2+kp^2)-1/4*qp^3*qsq^2*kq*kp*(-45593/286*qp^2+kq^2+kp^2))-54912*qsq*psq^2*(63/286*qp^8-11447/572*qp^6*kq^2+qsq^2*(-4594/143*qp^6+347801/6864*qp^4*kq^2+kp^2*(694909/6864*qp^4+1757/24*qp^2*kq^2))+qsq^4*(83099/4576*qp^4-56709/4576*qp^2*kq^2+kp^2*(-379955/4576*qp^2-981/64*kq^2))+qsq^6*(-21847/9152*qp^2+14419/1248*kp^2)+kp^2*(-25213/1716*qp^6-587/12*qp^4*kq^2)-699/208*qp*qsq^5*kq*kp-1/6*qp*qsq^3*kq*kp*(-159917/572*qp^2+kq^2+kp^2)+qp^3*qsq*kq*kp*(-19762/429*qp^2+kq^2+kp^2))+9152*qsq*psq^4*(1113/143*qp^6+121125/1144*qsq^6-376257/1144*qp^4*kq^2+qsq^2*(690/13*qp^4+1729095/2288*qp^2*kq^2+kp^2*(984655/2288*qp^2+2927/16*kq^2))+qsq^4*(-892251/2288*qp^2-861373/4576*kq^2-660317/2288*kp^2)+kp^2*(-40657/1144*qp^4-591/4*qp^2*kq^2)+138279/572*qp*qsq^3*kq*kp+qp*qsq*kq*kp*(-159917/572*qp^2+kq^2+kp^2))-64064*qp^4*qsq^5*kp^2+256256*qp^6*qsq^3*kp^2)+s^14*(psq^2*(32032*qp^6*kq^2+qsq^2*(328896*qp^6-295724*qp^4*kq^2+kp^2*(-295724*qp^4-336336*qp^2*kq^2))+qsq^4*(-190464*qp^4+82940*qp^2*kq^2+kp^2*(471900*qp^2+84084*kq^2))+qsq^6*(25896*qp^2-75504*kp^2)+30888*qp*qsq^5*kq*kp-339768*qp^3*qsq^3*kq*kp+185328*qp^5*qsq*kq*kp)+psq^4*(110016*qsq^6-8008*qp^4*kq^2+qsq^2*(-190464*qp^4+471900*qp^2*kq^2+kp^2*(82940*qp^2+84084*kq^2))+qsq^4*(-303312*qp^2-161876*kq^2-161876*kp^2)+154440*qp*qsq^3*kq*kp-30888*qp^3*qsq*kq*kp)+psq^6*(110016*qsq^4+qsq^2*(25896*qp^2-75504*kq^2))+psq^7*(27504*qsq^3-10010*qsq*kq^2)+336336*qsq*psq*(qp^4*(8/91*qp^4+85/294*qp^2*kq^2+kp^2*(85/294*qp^2+kq^2))+qsq^4*(-10/7007*qp^4+kp^2*(18/49*qp^2+1/16*kq^2))-5/168*qsq^6*kp^2-1/2*qp^2*qsq^2*(228/7007*qp^4+139/588*qp^2*kq^2+kp^2*(1363/588*qp^2+kq^2))-9/98*qp^3*qsq^3*kq*kp+27/49*qp^5*qsq*kq*kp)-168168*qsq*psq^3*(-1146/7007*qsq^6+qp^2*(228/7007*qp^4+1363/588*qp^2*kq^2+kp^2*(139/588*qp^2+kq^2))+qsq^2*(-312/539*qp^4-50/21*qp^2*kq^2+kp^2*(-50/21*qp^2-3/4*kq^2))+qsq^4*(5240/7007*qp^2+31/98*kq^2+29/28*kp^2)-45/49*qp*qsq^3*kq*kp+99/49*qp^3*qsq*kq*kp)+21021*qsq*psq^5*(-160/7007*qp^4+55008/7007*qsq^4+288/49*qp^2*kq^2+qsq^2*(-41920/7007*qp^2-58/7*kq^2-124/49*kp^2)+kq^2*kp^2+72/49*qp*qsq*kq*kp)-8008*qp^4*qsq^4*kp^2+32032*qp^6*qsq^2*kp^2)+50102272*qsq*psq*s*(-2*qp+qsq+psq)*(2*qp+qsq+psq)*(psq^4*(qsq^5*(-1211/35584*qp^4*kq^6-577/35584*qp^6*kq^4+kp^4*(-2707/71168*qp^6-1595549/1565696*kq^6-3742897/1565696*qp^2*kq^4-914795/1565696*qp^4*kq^2)+kp^6*(-11327/142336*qp^4-3860685/1565696*kq^4-2266587/1565696*qp^2*kq^2)+kp^8*(-11045/71168*qp^2-1076203/1565696*kq^2)-333801/782848*kq^2*kp^2*(17039/333801*qp^6+kq^6+297301/222534*qp^2*kq^4+92119/74178*qp^4*kq^2))+qsq^7*(5381/71168*kp^8+447/71168*qp^4*kq^4+kp^4*(5269/142336*qp^4+1042135/3131392*kq^4+1356403/6262784*qp^2*kq^2)+kp^6*(24665/284672*qp^2+1866647/6262784*kq^2)+333801/3131392*kq^2*kp^2*(115511/667602*qp^4+kq^4+170845/222534*qp^2*kq^2))+151/1138688*qsq^11*kp^4-57373/97856*qsq*kq^4*(5412/57373*qp^4*kq^6-13112/57373*qp^6*kq^4+7700/57373*qp^8*kq^2+kp^4*(64537/57373*qp^6-10704/57373*kq^6+210653/57373*qp^2*kq^4+281952/57373*qp^4*kq^2)+kp^6*(117414/57373*qp^4+88561/57373*kq^4+972731/57373*qp^2*kq^2)+kp^8*(254067/57373*qp^2+kq^2)+90259/57373*qp^2*kp^2*(2937/90259*qp^6+kq^6-53545/90259*qp^2*kq^4+113029/90259*qp^4*kq^2))+168477/97856*qsq^3*kq^2*(kp^2*(11/2524*qp^8+37089/112318*kq^8+415001/673908*qp^2*kq^6+216309/224636*qp^4*kq^4+152651/673908*qp^6*kq^2)+kp^4*(124091/673908*qp^6+50036/168477*kq^6+2660309/673908*qp^2*kq^4+331185/224636*qp^4*kq^2)+kp^6*(242011/673908*qp^4+2307967/673908*kq^4+227188/56159*qp^2*kq^2)+kp^8*(497057/673908*qp^2+kq^2)+4840/168477*qp^4*kq^2*(35/88*qp^4+kq^4+279/440*qp^2*kq^2))-2939/284672*qsq^9*kp^2*(111267/129316*kq^4+kp^4-2483/11756*qp^2*kq^2+kp^2*(6399/11756*qp^2+712857/258632*kq^2))+659/1138688*qp*qsq^10*kq*kp^3+46571/24464*qp*kq^5*kp*(kp^4*(42053/93142*qp^4-9893/13306*qp^2*kq^2)+kp^6*(-31240/46571*qp^2+kq^2)-3795/13306*qp^2*kp^2*(803/2415*qp^4+kq^4-1906/2415*qp^2*kq^2)-1573/46571*qp^2*kq^2*(qp+kq)*(-qp+kq)*(-15/11*qp^2+kq^2))-258975/97856*qp*qsq^2*kq^3*kp*(kp^2*(-19151/517950*qp^6-158917/517950*kq^6+444482/258975*qp^2*kq^4+14861/258975*qp^4*kq^2)+kp^4*(81389/517950*qp^4+67521/57550*kq^4+146327/172650*qp^2*kq^2)+kp^6*(-66286/258975*qp^2+kq^2)-12452/258975*qp^2*kq^2*(166/283*qp^4+kq^4-1713/566*qp^2*kq^2))+191119/391424*qp*qsq^4*kq*kp*(kp^2*(-5159/191119*qp^6+kq^6+733567/382238*qp^2*kq^4-34892/191119*qp^4*kq^2)+kp^4*(19668/191119*qp^4+200047/191119*kq^4+733567/382238*qp^2*kq^2)+kp^6*(-35046/191119*qp^2+kq^2)-35046/191119*qp^2*kq^2*(469/3186*qp^4+kq^4-298/531*qp^2*kq^2))+927/142336*qp*qsq^6*kq*kp*(kp^6+6964/927*qp^2*kq^4+1300/927*qp^4*kq^2+kp^2*(910/309*qp^4-621499/20394*kq^4+2070/103*qp^2*kq^2)+kp^4*(-22837/1854*qp^2+235997/20394*kq^2))+1733/569344*qp*qsq^8*kq*kp*(kp^4-4767/1733*qp^2*kq^2+kp^2*(-8343/1733*qp^2+2334/1733*kq^2)))+psq^5*(qsq^4*(-333801/782848*kq^2*kp^8+kp^4*(-577/35584*qp^6-3860685/1565696*kq^6-3742897/1565696*qp^2*kq^4-829071/1565696*qp^4*kq^2)+kp^6*(-1211/35584*qp^4-1595549/1565696*kq^4-891903/1565696*qp^2*kq^2)-11045/71168*qp^2*kq^4*(2707/11045*qp^4+kq^4+241/470*qp^2*kq^2)-1076203/1565696*kq^2*kp^2*(34078/1076203*qp^6+kq^6+2266587/1076203*qp^2*kq^4+914795/1076203*qp^4*kq^2))+qsq^6*(3255/71168*kp^8+kp^2*(1521081/6262784*kq^6+2590405/6262784*qp^2*kq^4+7057/284672*qp^4*kq^2)+kp^4*(11345/284672*qp^4+396553/391424*kq^4+1211873/3131392*qp^2*kq^2)+kp^6*(2581/35584*qp^2+803285/3131392*kq^2)+15967/284672*qp^2*kq^4*(1571/4562*qp^2+kq^2))+qsq^8*(-7327/284672*kp^6-6963/1138688*qp^2*kq^4+kp^2*(-566381/25051136*kq^4-24793/1138688*qp^2*kq^2)+kp^4*(-4989/284672*qp^2-642305/6262784*kq^2))+qsq^10*(705/1138688*kp^4-379/569344*kq^2*kp^2)-17031/48928*kq^4*(517/4866*qp^4*kq^6-1111/5677*qp^6*kq^4+3047/34062*qp^8*kq^2+kq^2*kp^8+kp^4*(12694/17031*qp^6+1567/4866*kq^6-539/811*qp^2*kq^4+219665/34062*qp^4*kq^2)+kp^6*(3806/2433*qp^4+121/4866*kq^4-48955/34062*qp^2*kq^2)-6479/11354*qp^2*kq^2*kp^2*(-381/589*qp^4+kq^4-2948/1767*qp^2*kq^2))+209691/195712*qsq^2*kq^2*(kq^2*kp^8+kp^2*(188207/419382*kq^8+3091/6078*qp^2*kq^6+769331/419382*qp^4*kq^4+48037/419382*qp^6*kq^2)+kp^4*(25388/209691*qp^6+19765/209691*kq^6+548485/139794*qp^2*kq^4+134423/69897*qp^4*kq^2)+kp^6*(53284/209691*qp^4+99530/69897*kq^4+65783/69897*qp^2*kq^2)+22451/209691*qp^2*kq^2*(319/4082*qp^6+kq^6+827/4082*qp^2*kq^4+2299/2041*qp^4*kq^2))+5661/2224*qp*qsq*kq^5*kp*(143/22644*qp^6+143/5661*kq^6+kp^6+344/5661*qp^2*kq^4-125/629*qp^4*kq^2+kp^2*(-73/7548*qp^4+11165/22644*kq^4-96826/62271*qp^2*kq^2)+kp^4*(-5654/5661*qp^2-148295/249084*kq^2))-12193/8896*qp*qsq^3*kq^3*kp*(185/48772*qp^6+7881/48772*kq^6+kp^6-13901/48772*qp^2*kq^4-659/12193*qp^4*kq^2+kp^2*(2191/48772*qp^4-267884/134123*kq^4-124590/134123*qp^2*kq^2)+kp^4*(-9788/12193*qp^2-529951/268246*kq^2))+3245/17792*qp*qsq^5*kq*kp*(kp^6+kq^2*(19/220*qp^4+kq^4-8331/12980*qp^2*kq^2)+kp^2*(19/220*qp^4-289457/57112*kq^4-1277/12980*qp^2*kq^2)+kp^4*(-8331/12980*qp^2-289457/57112*kq^2))+12983/142336*qp*qsq^7*kq*kp*(-30565/51932*kq^4+kp^4+1049/51932*qp^2*kq^2+kp^2*(-2553/25966*qp^2+1168/12983*kq^2))+8993/1138688*qp*qsq^9*kq*kp*(259/391*kq^2+kp^2))+psq^6*(qsq^5*(3255/71168*kq^4*(2269/2604*qp^4+kq^4+5162/3255*qp^2*kq^2)+kp^4*(10997/569344*qp^4+396553/391424*kq^4+2590405/6262784*qp^2*kq^2)+kp^6*(15967/284672*qp^2+1521081/6262784*kq^2)+803285/3131392*kq^2*kp^2*(77627/803285*qp^4+kq^4+1211873/803285*qp^2*kq^2))+qsq^7*(-3255/284672*kq^6-7951/284672*kp^6-6189/569344*qp^2*kq^4+kp^2*(-1262739/25051136*kq^4-7973/569344*qp^2*kq^2)+kp^4*(-10003/569344*qp^2-1344405/12525568*kq^2))+qsq^9*(1085/1138688*kq^4+1147/569344*kp^4+1057/569344*kq^2*kp^2)+66211/391424*qsq*kq^4*(kp^2*(10428/66211*qp^6-39024/66211*kq^6+258643/66211*qp^2*kq^4+252759/66211*qp^4*kq^2)+kp^4*(122144/66211*qp^4+129710/66211*kq^4+1561998/66211*qp^2*kq^2)+kp^6*(368049/66211*qp^2+kq^2)+37400/66211*qp^2*kq^2*(2453/1700*qp^4+kq^4-214/425*qp^2*kq^2))-3543/6116*qsq^3*kq^2*(11935/113376*kq^2*(2579/4340*qp^6+kq^6+997/434*qp^2*kq^4+10237/4340*qp^4*kq^2)+kp^2*(869/75584*qp^6+163613/302336*kq^6+2298313/907008*qp^2*kq^4+423721/907008*qp^4*kq^2)+kp^4*(81037/302336*qp^4+992747/226752*kq^4+3757547/907008*qp^2*kq^2)+kp^6*(719323/907008*qp^2+kq^2))-124019/195712*qp*kq^5*kp*(kp^2*(-20757/124019*qp^4+11/2531*kq^4-200640/124019*qp^2*kq^2)+kp^4*(-18953/17717*qp^2+kq^2)-13156/124019*qp^2*kq^2*(-106/299*qp^2+kq^2))+761259/782848*qp*qsq^2*kq^3*kp*(-91993/761259*kq^2*(4196/8363*qp^4+kq^4-34205/8363*qp^2*kq^2)+kp^2*(-49357/761259*qp^4+728846/761259*kq^4-141416/253753*qp^2*kq^2)+kp^4*(-95293/253753*qp^2+kq^2))-621499/3131392*qp*qsq^4*kq*kp*(-20394/621499*kq^2*(910/309*qp^4+kq^4-22837/1854*qp^2*kq^2)+kp^2*(-28600/621499*qp^4-235997/621499*kq^4-409860/621499*qp^2*kq^2)+kp^4*(-153208/621499*qp^2+kq^2))+1425/1138688*qp*qsq^6*kq*kp*(kq^4+kp^4-972/95*qp^2*kq^2+kp^2*(-972/95*qp^2-37048/475*kq^2))+2683/569344*qp*qsq^8*kq*kp*(1271/5366*kq^2+kp^2))+psq^7*(qsq^4*(333801/3131392*kq^2*kp^6+5381/71168*kq^4*(5269/10762*qp^4+kq^4+24665/21524*qp^2*kq^2)+kp^2*(1866647/6262784*kq^6+1356403/6262784*qp^2*kq^4+10501/569344*qp^4*kq^2)+kp^4*(447/71168*qp^4+1042135/3131392*kq^4+512535/6262784*qp^2*kq^2))+qsq^6*(-7951/284672*kq^6-3255/284672*kp^6-10003/569344*qp^2*kq^4+kp^2*(-1344405/12525568*kq^4-7973/569344*qp^2*kq^2)+kp^4*(-6189/569344*qp^2-1262739/25051136*kq^2))+qsq^8*(3507/1138688*kq^4+2081/569344*kp^4+2533/284672*kq^2*kp^2)+17031/195712*kq^4*(kq^2*kp^6+kp^4*(6556/5677*qp^4+2557/2433*kq^4-40631/17031*qp^2*kq^2)-3553/17031*qp^2*kq^2*(-277/323*qp^4+kq^4-218/323*qp^2*kq^2)-671/4866*kq^2*kp^2*(-842/61*qp^4+kq^4+4653/427*qp^2*kq^2))-209691/782848*qsq^2*kq^2*(kq^2*kp^6+41228/209691*kq^2*(319/3748*qp^6+kq^6+1084/937*qp^2*kq^4+10483/3748*qp^4*kq^2)+kp^4*(13112/69897*qp^4+1205567/419382*kq^4+167273/419382*qp^2*kq^2)+32378/209691*kq^2*kp^2*(183579/64756*qp^4+kq^4+229593/16189*qp^2*kq^2))-26425/35584*qp*qsq*kq^5*kp*(94/3775*qp^4+5794/26425*kq^4+kp^4-12926/26425*qp^2*kq^2+kp^2*(-811/3775*qp^2+148286/290675*kq^2))+3575/8896*qp*qsq^3*kq^3*kp*(49/3575*qp^4-3083/5720*kq^4+kp^4-557/3575*qp^2*kq^2+kp^2*(-3279/28600*qp^2+25327/62920*kq^2))-30565/569344*qp*qsq^5*kq*kp*(-51932/30565*kq^4+kp^4+5106/30565*qp^2*kq^2+kp^2*(-1049/30565*qp^2-4672/30565*kq^2))-3827/569344*qp*qsq^7*kq*kp*(kq^2+kp^2))+psq^8*(qsq^5*(-7327/284672*kq^6-4989/284672*qp^2*kq^4+kp^2*(-642305/6262784*kq^4-24793/1138688*qp^2*kq^2)+kp^4*(-6963/1138688*qp^2-566381/25051136*kq^2))+qsq^7*(2081/569344*kq^4+3507/1138688*kp^4+2533/284672*kq^2*kp^2)+1305/1565696*qsq*kq^4*(17336/1305*kq^2*(-3137/788*qp^4+kq^4-1088/197*qp^2*kq^2)+kp^2*(-2497/435*qp^4+9551/1305*kq^4-665941/1305*qp^2*kq^2)+kp^4*(-17853/145*qp^2+kq^2))+33097/782848*qsq^3*kq^2*(32648/33097*kq^2*(3263/11872*qp^4+kq^4+6077/2968*qp^2*kq^2)+kp^2*(7491/264776*qp^4+1668053/264776*kq^4+1228019/264776*qp^2*kq^2)+kp^4*(313863/264776*qp^2+kq^2))+343/8896*qp*kq^5*kp*(1/56*kq^4-1003/392*qp^2*kq^2+kp^2*(-2043/686*qp^2+kq^2))-211/4448*qp*qsq^2*kq^3*kp*(24979/13504*kq^4-22699/13504*qp^2*kq^2+kp^2*(-8853/6752*qp^2+kq^2))+1167/284672*qp*qsq^4*kq*kp*(1733/2334*kq^4-2781/778*qp^2*kq^2+kp^2*(-1589/778*qp^2+kq^2))+1271/1138688*qp*qsq^6*kq*kp*(5366/1271*kq^2+kp^2))+psq^9*(qsq^6*(1147/569344*kq^4+1085/1138688*kp^4+1057/569344*kq^2*kp^2)-5677/782848*kq^6*(3047/11354*qp^4-308/811*kq^4+kp^4-9251/5677*qp^2*kq^2+kp^2*(-57717/11354*qp^2+1133/1622*kq^2))+69897/3131392*qsq^2*kq^4*(3509/139794*qp^4+26224/69897*kq^4+kp^4+61138/69897*qp^2*kq^2+kp^2*(-109571/139794*qp^2+89126/23299*kq^2))-111267/12525568*qsq^4*kq^2*(129316/111267*kq^4+kp^4+2607/4121*qp^2*kq^2+kp^2*(-2101/8559*qp^2+237619/74178*kq^2))+5127/71168*qp*qsq*kq^5*kp*(515/10254*qp^2+10157/10254*kq^2+kp^2)-5563/142336*qp*qsq^3*kq^3*kp*(599/22252*qp^2+28143/22252*kq^2+kp^2)+5957/1138688*qp*qsq^5*kq*kp*(391/259*kq^2+kp^2))+psq^11*(-49/71168*kq^8-51/142336*qsq^2*kq^6+151/1138688*qsq^4*kq^4)+psq*kp^4*(qsq^4*(kp^2*(-175/2224*qp^8-57373/97856*kq^8-972731/97856*qp^2*kq^6-801/278*qp^4*kq^4-113029/97856*qp^6*kq^2)+kp^4*(149/1112*qp^6-8051/8896*kq^6-210653/97856*qp^2*kq^4+53545/97856*qp^4*kq^2)+kp^6*(-123/2224*qp^4+669/6116*kq^4-90259/97856*qp^2*kq^2)-23097/8896*qp^2*kq^2*(89/7699*qp^6+kq^6+3558/7699*qp^2*kq^4+5867/23097*qp^4*kq^2))+qsq^6*(33459/35584*qp^2*kq^6+347/1112*qp^4*kq^4+237/8896*qp^6*kq^2+kp^2*(2453/17792*qp^6+66211/391424*kq^6+780999/195712*qp^2*kq^4+252759/391424*qp^4*kq^2)+kp^4*(-107/2224*qp^4+64855/195712*kq^4+23513/35584*qp^2*kq^2)+kp^6*(425/4448*qp^2-2439/24464*kq^2))+qsq^8*(197/17792*kp^6-14607/142336*qp^2*kq^4-681/142336*qp^4*kq^2+kp^2*(-3137/71168*qp^4+1305/1565696*kq^4-665941/1565696*qp^2*kq^2)+kp^4*(-17/278*qp^2+9551/1565696*kq^2))-2619/3058*qp^2*kq^4*(3223/5238*qp^2*kq^6-979/873*qp^4*kq^4+2651/5238*qp^6*kq^2+kp^2*(3850/2619*qp^6+kq^6+5245/2619*qp^2*kq^4+452/2619*qp^4*kq^2)+kp^4*(-6556/2619*qp^4-2*kq^4+5155/5238*qp^2*kq^2)+kp^6*(902/873*qp^2+kq^2))+4799/12232*qsq^2*kq^2*(kp^2*(7700/4799*qp^8+kq^8+36974/4799*qp^2*kq^6+93451/9598*qp^4*kq^4+60429/9598*qp^6*kq^2)+kp^4*(-13112/4799*qp^6-2*kq^6+17022/4799*qp^2*kq^4-15934/4799*qp^4*kq^2)+kp^6*(5412/4799*qp^4+kq^4+59483/9598*qp^2*kq^2)+46695/9598*qp^2*kq^2*(110/849*qp^6+kq^6+712/4245*qp^2*kq^4+835/849*qp^4*kq^2))-295/71168*qsq^10*kp^2*(-517/590*qp^2+19741/25960*kq^2+kp^2)+qp*qsq*kq^5*kp*(-52/139*qp^6+kq^6+kp^6+953/556*qp^2*kq^4-1711/278*qp^4*kq^2+kp^2*(-1711/278*qp^4-kq^4-22411/1529*qp^2*kq^2)+kp^4*(953/556*qp^2-kq^2))-141/278*qp*qsq^3*kq^3*kp*(-23/1128*qp^6+2343/376*kq^6+kp^6-5045/376*qp^2*kq^4-1559/376*qp^4*kq^2+kp^2*(-4003/564*qp^4-91789/6204*kq^4-170615/6204*qp^2*kq^2)+kp^4*(2371/1128*qp^2+1591/376*kq^2))+143/2224*qp*qsq^5*kq*kp*(1/4*qp^6+5661/143*kq^6+kp^6-514/13*qp^2*kq^4-219/572*qp^4*kq^2+kp^2*(-1125/143*qp^4-148295/6292*kq^4-96826/1573*qp^2*kq^2)+kp^4*(344/143*qp^2+1015/52*kq^2))-2897/17792*qp*qsq^7*kq*kp*(329/2897*qp^4+26425/5794*kq^4+kp^4-5677/5794*qp^2*kq^2+kp^2*(-6463/2897*qp^2+74143/31867*kq^2))+10157/142336*qp*qsq^9*kq*kp*(515/10157*qp^2+10254/10157*kq^2+kp^2))+4799/12232*psq^2*kp^2*(qsq^5*(13321/19196*qp^4*kq^6+6347/19196*qp^6*kq^4+kp^2*(3509/153568*qp^8+209691/76784*kq^8+197349/76784*qp^2*kq^6+403269/76784*qp^4*kq^4+48037/153568*qp^6*kq^2)+kp^4*(25289/76784*qp^6+149295/38392*kq^6+1645455/153568*qp^2*kq^4+769331/153568*qp^4*kq^2)+kp^6*(9097/153568*qp^4+19765/76784*kq^4+213279/153568*qp^2*kq^2)+kp^8*(22451/76784*qp^2+188207/153568*kq^2))+qsq^7*(-10307/76784*kp^8-4917/38392*qp^4*kq^4+kp^2*(-3509/307136*qp^6-209691/307136*kq^6-167273/614272*qp^2*kq^4-183579/614272*qp^4*kq^2)+kp^4*(-115313/307136*qp^4-1205567/614272*kq^4-229593/153568*qp^2*kq^2)+kp^6*(-2981/19196*qp^2-16189/153568*kq^2))-561/614272*qsq^11*kp^4+qsq*kq^4*(5412/4799*qp^4*kq^6-13112/4799*qp^6*kq^4+7700/4799*qp^8*kq^2+kp^2*(3025/4799*qp^8+59483/9598*qp^2*kq^6-15934/4799*qp^4*kq^4+60429/9598*qp^6*kq^2)+kp^4*(45925/9598*qp^6+kq^6+17022/4799*qp^2*kq^4+93451/9598*qp^4*kq^2)+kp^6*(3916/4799*qp^4-2*kq^4+36974/4799*qp^2*kq^2)+kp^8*(46695/9598*qp^2+kq^2))-118121/38392*qsq^3*kq^2*(kp^2*(9559/118121*qp^8+139794/118121*kq^8+177337/118121*qp^2*kq^6+589056/118121*qp^4*kq^4+104220/118121*qp^6*kq^2)+kp^4*(96503/118121*qp^6-73009/118121*kq^6+839051/118121*qp^2*kq^4+647864/118121*qp^4*kq^2)+kp^6*(16929/118121*qp^4-8606/118121*kq^4+2877/1763*qp^2*kq^2)+kp^8*(91597/118121*qp^2+kq^2)+38720/118121*qp^4*kq^2*(35/88*qp^4+kq^4+279/440*qp^2*kq^2))+1639/76784*qsq^9*kp^2*(319/4768*qp^4+69897/26224*kq^4+kp^4-9961/4768*qp^2*kq^2+kp^2*(2779/1192*qp^2+133689/13112*kq^2))-29689/4914176*qp*qsq^10*kq*kp^3+22759/4799*qp^3*kq^5*kp*(44/2069*qp^6+564/2069*kq^6+kp^6-1292/2069*qp^2*kq^4+684/2069*qp^4*kq^2+kp^2*(1097/2069*qp^4+941/2069*kq^4-2306/2069*qp^2*kq^2)+kp^4*(-6326/2069*qp^2-57216/22759*kq^2))-16269/4799*qp*qsq^2*kq^3*kp*(4333/5916*qp^2*(44/4333*qp^6+kq^6-13178/4333*qp^2*kq^4+2425/4333*qp^4*kq^2)+kp^2*(2425/5916*qp^6+kq^6-193671/21692*qp^2*kq^4-837/493*qp^4*kq^2)+kp^4*(-6589/2958*qp^4-9105/5423*kq^4-193671/21692*qp^2*kq^2)+kp^6*(4333/5916*qp^2+kq^2))+158917/76784*qp*qsq^4*kq*kp*(kp^2*(1328/14447*qp^6-517950/158917*kq^6-438981/158917*qp^2*kq^4-2702/14447*qp^4*kq^2)+kp^4*(-6852/14447*qp^4-607689/158917*kq^4-888964/158917*qp^2*kq^2)+kp^6*(2264/14447*qp^2+kq^2)+12052/14447*qp^2*kq^2*(1741/12052*qp^4+kq^4-7399/12052*qp^2*kq^2))-91993/307136*qp*qsq^6*kq*kp*(kp^6+25989/8363*qp^2*kq^4+4487/8363*qp^4*kq^2+kp^2*(4196/8363*qp^4-761259/91993*kq^4+38568/8363*qp^2*kq^2)+kp^4*(-34205/8363*qp^2-728846/91993*kq^2))-274769/1228544*qp*qsq^8*kq*kp*(kp^4-17706/24979*qp^2*kq^2+kp^2*(-22699/24979*qp^2+13504/24979*kq^2)))+5677/12232*psq^3*kp^2*(qsq^4*(111267/90832*kq^2*kp^8+kp^2*(275/6488*qp^8+168477/45416*kq^8+170391/11354*qp^2*kq^6+993555/181664*qp^4*kq^4+152651/181664*qp^6*kq^2)+kp^4*(3069/45416*qp^6+2307967/181664*kq^6+2660309/181664*qp^2*kq^4+648927/181664*qp^4*kq^2)+kp^6*(605/5677*qp^4+1787/1622*kq^4+415001/181664*qp^2*kq^2)+497057/181664*qp^2*kq^2*(267/45187*qp^6+kq^6+22001/45187*qp^2*kq^4+11281/45187*qp^4*kq^2))+qsq^6*(-1705/12976*kp^8+kp^2*(-28369/363328*qp^6-7086/5677*kq^6-3757547/726656*qp^2*kq^4-423721/726656*qp^4*kq^2)+kp^4*(-112607/363328*qp^4-141821/25952*kq^4-2298313/726656*qp^2*kq^2)+kp^6*(-54835/181664*qp^2-490839/726656*kq^2)-719323/726656*qp^2*kq^2*(948/65393*qp^4+kq^4+22101/65393*qp^2*kq^2))+qsq^8*(583/6488*kp^6+kp^2*(35893/1453312*qp^4+33097/363328*kq^4+1228019/2906624*qp^2*kq^2)+kp^4*(66847/363328*qp^2+1668053/2906624*kq^2)+313863/2906624*qp^2*kq^2*(227/9511*qp^2+kq^2))+kq^4*(3421/5677*qp^4*kq^6-6270/5677*qp^6*kq^4+407/811*qp^8*kq^2+kq^2*kp^8+kp^2*(550/811*qp^8-7093/11354*qp^2*kq^6+2723/811*qp^4*kq^4+7383/11354*qp^6*kq^2)+kp^4*(6138/5677*qp^6+kq^6-433/11354*qp^2*kq^4+163033/11354*qp^4*kq^2)+kp^6*(9680/5677*qp^4-2*kq^4-10086/5677*qp^2*kq^2))-69897/22708*qsq^2*kq^2*(kq^2*kp^8+kp^2*(7700/69897*qp^8+118121/139794*kq^8+64253/46598*qp^2*kq^6+14084/3039*qp^4*kq^4+17370/23299*qp^6*kq^2)+kp^4*(4092/23299*qp^6-4303/69897*kq^6+839051/139794*qp^2*kq^4+98176/23299*qp^4*kq^2)+kp^6*(19360/69897*qp^4-73009/139794*kq^4+177337/139794*qp^2*kq^2)+91597/139794*qp^2*kq^2*(79/757*qp^6+kq^6+1539/8327*qp^2*kq^4+8773/8327*qp^4*kq^2))-2255/726656*qsq^10*kp^2*(517/820*qp^2-17289/7216*kq^2+kp^2)-77319/11354*qp*qsq*kq^5*kp*(-23/7029*qp^6+376/2343*kq^6+kp^6+2371/7029*qp^2*kq^4-8006/7029*qp^4*kq^2+kp^2*(-1559/2343*qp^4+1591/2343*kq^4-341230/77319*qp^2*kq^2)+kp^4*(-5045/2343*qp^2-183578/77319*kq^2))+2937/811*qp*qsq^3*kq^3*kp*(41/2492*qp^6+kq^6+kp^6-517/267*qp^2*kq^4-7355/14952*qp^4*kq^2+kp^2*(-7355/14952*qp^4-39167/6853*kq^4-127135/27412*qp^2*kq^2)+kp^4*(-517/267*qp^2-39167/6853*kq^2))-86691/181664*qp*qsq^5*kq*kp*(5/213*qp^6+48772/7881*kq^6+kp^6-39152/7881*qp^2*kq^4+2191/7881*qp^4*kq^2+kp^2*(-2636/7881*qp^4-28646/2343*kq^4-166120/28897*qp^2*kq^2)+kp^4*(-13901/7881*qp^2-1071536/86691*kq^2))-169565/363328*qp*qsq^7*kq*kp*(-392/15415*qp^4-5720/3083*kq^4+kp^4+3279/15415*qp^2*kq^2+kp^2*(4456/15415*qp^2-25327/33913*kq^2))-309573/2906624*qp*qsq^9*kq*kp*(599/28143*qp^2+22252/28143*kq^2+kp^2))+kp^4*(-1/2*qsq+kq)*(1/2*qsq+kq)*(qsq^3*(317/556*qp^4*kq^6+577/556*qp^6*kq^4+kp^2*(277/2224*qp^8+5677/12232*kq^8-1155/1112*qp^2*kq^6+78939/12232*qp^4*kq^4+589/2224*qp^6*kq^2)+kp^4*(-303/1112*qp^6-5677/6116*kq^6+913/2224*qp^2*kq^4+157/139*qp^4*kq^2)+kp^6*(329/2224*qp^4+5677/12232*kq^4-1121/2224*qp^2*kq^2))+qsq^5*(-447/1112*qp^4*kq^4+kp^2*(-277/4448*qp^6-5677/24464*kq^6+23545/97856*qp^2*kq^4-5617/8896*qp^4*kq^2)+kp^4*(-109/2224*qp^4-23555/97856*kq^4+2971/8896*qp^2*kq^2)+kp^6*(323/4448*qp^2+35/8896*kq^2))+49/17792*qsq^9*kp^4-49/4448*qsq^7*kp^2*(-277/392*qp^4-811/308*kq^4+kp^4+5247/392*qp^2*kq^2+kp^2*(841/196*qp^2-159/56*kq^2))-63/71168*qp*qsq^8*kq*kp^3-2619/3058*qp^2*qsq*kq^2*(902/873*qp^2*kq^6-6556/2619*qp^4*kq^4+3850/2619*qp^6*kq^2+kp^2*(2651/5238*qp^6+kq^6+5155/5238*qp^2*kq^4+452/2619*qp^4*kq^2)+kp^4*(-979/873*qp^4-2*kq^4+5245/2619*qp^2*kq^2)+kp^6*(3223/5238*qp^2+kq^2))+qp^3*kq^3*kp*(-22/139*qp^6-kq^6-kp^6+308/139*qp^2*kq^4-147/139*qp^4*kq^2+kp^2*(-147/139*qp^4+kq^4+412/139*qp^2*kq^2)+kp^4*(308/139*qp^2+kq^2))-299/1112*qp*qsq^4*kq*kp*(3889/1196*qp^2*kq^4+qp^2*kp^4+1887/1196*qp^4*kq^2+kp^2*(-106/299*qp^4-46571/6578*kq^4+863/92*qp^2*kq^2))-49/17792*qp*qsq^6*kq*kp*(kp^4-8172/49*qp^2*kq^2+kp^2*(-1003/7*qp^2+401/7*kq^2))+143/556*qp^3*qsq^2*kq*kp*(1791/286*kq^6+kp^6-2855/143*qp^2*kq^4+73/26*qp^4*kq^2+kp^2*(15/11*qp^4-2083/121*kq^4-57/11*qp^2*kq^2)+kp^4*(-26/11*qp^2+1219/286*kq^2)))-19741/6262784*psq^10*kq^2*(-1/2*qsq+kq)*(1/2*qsq+kq)*(qsq^3*(15510/19741*kq^2-16676/19741*kp^2)-1386/19741*qp*kq^3*kp+qsq*kq^2*(-22748/19741*qp^2+25960/19741*kq^2+kp^2)+14498/19741*qp*qsq^2*kq*kp))+946176*qsq^2*psq^2*kq^4*kp^4*(-1/2*qsq+kq)*(1/2*qsq+kq)*(-1/2*psq+kp)*(1/2*psq+kp)*(-2*qp+qsq+psq)^2*(2*qp+qsq+psq)^2*(qp-1/2*qsq-1/2*psq-kq+kp)*(qp+1/2*qsq+1/2*psq+kq+kp)*(-qp-1/2*qsq-1/2*psq+kq+kp)*(-qp+1/2*qsq+1/2*psq-kq+kp))


==> anc/README.md <==
# Data for Publication

This directory contains the data and example code demonstrating how to import and use the computational results for cosmological perturbation theory calculations. The main example is provided in the Mathematica notebook `mathem_example.nb`.

## Overview

This repository contains:

- **DataCompressed/**: Numerical data for loop calculations and linear power spectra
- **mathem_example.nb**: Mathematica notebook demonstrating data import and usage
- **Fkernels_pub/**: F-kernels used for integration after integrand manipulations
- **utils/**: Utility functions for data handling

## Usage Instructions

1. Open `mathem_example.nb` in Mathematica
2. Execute the cells to see examples of data import and manipulation
3. The notebook demonstrates how to load power spectra, loop results, and k-range data
4. Modify the examples as needed for your specific analysis requirements

## Main Example: mathem_example.nb

The Mathematica notebook `mathem_example.nb` provides a complete example of how to:

1. Import the compressed numerical data from the `DataCompressed/` directory
2. Load linear power spectrum data and fit $\Delta \mathcal{P}$
3. Calculate loop corrections and EFT counterterms using $\Delta \mathcal{P}_{\text{fit}, 1}$ or $\Delta \mathcal{P}_{\text{fit}, 2}$

## DataCompressed Directory Structure

### kRange.npy

Contains the wave-number ($k$) grid used for all calculations. This defines the $k$-space sampling for the power spectrum and loop integral evaluations.

### 1L/ - One-Loop Results

- `T_1L_10.npy`: results for $T_{1-\text{loop}, (1,0)}$
- `T_1L_11.npy`: results for $T_{1-\text{loop}, (1,1)}$
- `T_1L_20.npy`: results for $T_{1-\text{loop}, (2,0)}$
- `T_1L_21.npy`: results for $T_{1-\text{loop}, (2,1)}$
- `T_1L_Planck.npy`: One-loop results for integrations with Planck power-spectrum.

### 2L/ - Two-Loop Results

- `T_2L_10.npy`: results for $T_{2-\text{loop}, (1,0)}$
- `T_2L_11.npy`: results for $T_{2-\text{loop}, (1,1)}$
- `T_2L_20.npy`: results for $T_{2-\text{loop}, (2,0)}$
- `T_2L_21.npy`: results for $T_{2-\text{loop}, (2,1)}$
- `T_2L_Planck.npy`: Two-loop results for integrations with Planck power-spectrum.

### 2L_EFTCounterterms/ - EFT Counterterm Data

- `I_ct33_Planck.npy`: Counterterm integrals $I_{33}^{[0]}$ (Planck parameters)
- `I_ct15_Planck.npy`: Counterterm integrals $I_{15}^{[0]}$ (Planck parameters)
- `I_ct42_Planck.npy`: Counterterm integrals $I_{42}^{[0]}$ (Planck parameters)
- `T_ct33.npy`: Counterterm integrals $T_{\text{ct}, 33}$
- `T_ct15.npy`: Counterterm integrals $T_{\text{ct}, 15}^{i}$
- `T_ct42_1.npy`: Counterterm integrals $T_{\text{ct}, 42, 1}^{i}$
- `T_ct42_2.npy`: Counterterm integrals $T_{\text{ct}, 42, 2}^{i}$

### linear_PS/ - Linear Power Spectrum Data

- `pk_fid.dat`: Fiducial linear power spectrum P(k) in two-column format (k, P(k))
- `pk_42.dat`: Linear power spectrum for $j=1$

All `.npy` files are NumPy binary format arrays that can be imported using the utility function provided in `utils/getnpy.m`.

## Data Structure and File Formats

### Array Dimensions and Organization

All numerical data is organized with consistent indexing:

**kRange.npy**: `(140,)` - 1D array

- Contains the k-values (wave numbers) in h/Mpc
- Range: 10⁻³ to 10⁰ h/Mpc
- All other arrays use this k-grid

**Loop Integrals** (T_1L_\*, T_2L_\*): `(140, n_components, 4)`

- **Axis 0** (140): values of integral for corresponding k in `kRange.npy`
- **Axis 1** (24, 16, $16^2$ or 1): Number of integrals per k value: 
  - For `T_*L_10.npy`: 24 ($\Delta \mathcal{P}_{\text{fit},1}$)
  - For `T_*L_21.npy`: 16 ($\Delta \mathcal{P}_{\text{fit},2}$)
  - For `T_*L_20.npy`: $16^2$ ($\Delta \mathcal{P}_{\text{fit},2}$ for two indices)
  - For `T_*L_11.npy` and `T_*L_Planck.npy`: 1 configuration (Planck parameters)
- **Axis 2** (4)
  - Component 0: integral value
  - Component 1: integral error  
  - Component 2: p-value of integration
  - Component 3: number of points for integration

**EFT Counterterm Results** (I_ct\*_Planck.npy and T_ct*.npy): `(140, n_coefficients, n_components, 4)`

- **Axis 0** (140): k-values corresponding to `kRange.npy`  
- **Axis 1** (1 for `ct33`, 7 for `ct15`, 4 for `ct42`): integrals for independent coefficients
- **Axis 2** (24, 16, $16^2$ or 1): Same components as loop results
- **Axis 3** (4): Same components as loop results

### Data Access Pattern

The typical workflow for accessing and using the data involves several steps:

#### 1. Loading Raw Data

```mathematica
(* Load the k-range grid *)
kRange = getnpy["DataCompressed/kRange.npy"];

(* Load linear power spectra *)
P11Planck = Import["DataCompressed/linear_PS/pk_fid.dat"];
P11input = Import["DataCompressed/linear_PS/pk_42.dat"];

(* Load loop integral results *)
T1L10Raw = getnpy["DataCompressed/1L/T_1L_10.npy"];
T2L10Raw = getnpy["DataCompressed/2L/T_2L_10.npy"];

(* Load counterterm data *)
Tct15Raw = getnpy["DataCompressed/2L_EFTCounterterms/T_ct15.npy"];
```

#### 2. Processing Data with Uncertainty Information

The `.npy` files contain both central values and uncertainties. Use the utility functions to extract this information:

```mathematica
(* Convert to Around objects with uncertainties *)
T1L10 = createAroundTensor[T1L10Raw] * norm1L * Nj;
T2L10 = createAroundTensor[T2L10Raw] * norm2L * Nj;

(* For counterterms*)
Tct15 = createAroundTensorCT[Tct15Raw] * norm1L;
```

Where:

- `createAroundTensor` extracts columns 1-2 (value, error) from 3D arrays
- `createAroundTensorCT` extracts columns 1-2 from 4D arrays  
- `norm1L = 1/(2π)³` and `norm2L = 1/(2π)⁶` are normalization factors


#### 3. Combining Results with Cosmological Fits

```mathematica
(* Reshape data to matrix form for operations (like T_*L_20) *)
T1L20Matrix = ArrayReshape[T1L20, {140, 16, 16}];

(* Combine with ΔP fits *)
D1P1L = T1L10.DPfit1Coeff + T1L11.{1} * DP11k;
D2P1L = DPfit2Coeff.Transpose[T1L20Matrix.DPfit2Coeff] + T1L21.DPfit2Coeff * DP11k;

(* Final cosmological result *)
P1LTotal = Planck1L.{1} + D1P1L + D2P1L;
```

The array indexing follows the pattern `[k_index, coefficient_index, component_index, integral_info]`  (`coefficient_index` is present only for counterterms) where `integral_info` corresponds to: (1) central value, (2) uncertainty, (3) p-value, (4) number of integration points.

## F-kernels for Integration

The `Fkernels_pub/` directory contains the F-kernels used for numerical integration after the integrand manipulations described in the associated paper:

- `Fkernels_1L_UVreg_part.txt`: One-loop F-kernels with UV regularization and partitioned. Each line corresponds to a different kernel:
  1. $F_{22}^{\text{part.}}(\vec{q}, \vec{k} - \vec{q})$,
  2. $F_{3}^{\text{UV-reg.}}(\vec{k}, \vec{q}, - \vec{q})$
- `Fkernels_2L_UVreg_part.txt`: Two-loop F-kernels with UV regularization and partitioned. Each line corresponds to a different kernel:
  1. $F_{3}^{(s), \text{UV-reg.}}(\vec{k}, \vec{q}, - \vec{q} )F_{3}^{(s), \text{UV-reg.}}(\vec{k}, \vec{p}, - \vec{p})$
  2. $F_{33}^{\text{II,part.}}(\vec{q}, \vec{p}, \vec{k})$,
  3. $F_{42}^{\text{UV-reg.,part.}}(\vec{q}, \vec{p}, \vec{k})$,
  4. $F_{5}^{(s), \text{UV-reg.}}(\vec{k}, \vec{q}, - \vec{q}, \vec{p}, - \vec{p})$

- `F2F2ctPart.txt`: $F_{\text{ct}, 22}^{\text{part.}, i}(\vec{q}, \vec{k} - \vec{q})$, each line corresponds to a different component $i$,
- `F3ctUVreg.txt`:  $e_{\text{ct}, 3}^{i, \text{UV-reg., loc.}}(\vec{k}, \vec{q}, - \vec{q})$, each line corresponds to a different component $i$.

These text files contain the analytical expressions for the kernels in a format suitable for symbolic computation, with variables representing momentum components and loop integration variables. $f_{screen}$ is left arbitrary. 

## Utilities

The `utils/` directory contains several Mathematica functions for data handling and analysis:

### utils/getnpy.m

- **`getnpy[file]`**: A Mathematica function for reading NumPy `.npy` files directly into Mathematica. This utility enables seamless import of the compressed numerical data into the Mathematica environment for analysis and visualization.

- **`kBinslin[Nmax, kmin, kmax]`**: Generates a linear k-binning grid with `Nmax` points between `kmin` and `kmax`. Used for creating uniform momentum grids.

### utils/arrayReshape.m

- **`createAroundTensor[inputTensor]`**: Extracts the first two columns (central value and uncertainty) from 3D arrays and converts them to Mathematica `Around` objects for automatic uncertainty propagation.

- **`createAroundTensorCT[inputTensor]`**: Similar to `createAroundTensor` but designed for 4D counterterm arrays, extracting central values and uncertainties from the appropriate dimensions.

### utils/fit.m

- **`IntegerFit[Plin, knFit, imax]`**: Performs fitting of linear power spectrum data using $\Delta \mathcal{P}_{\text{fit}, 2}$. Returns the fitted function and coefficients.

- **`BWfit[Plinwig, knFitwiggle]`**: Fits the "wiggle" component of the power spectrum using Breit-Wigner-like basis functions.

- **`FullFit[ΔPlin, imax]`**: Complete fitting procedure that combines `IntegerFit` and `BWfit`. Returns $\Delta \mathcal{P}_{\text{fit}, 1}$ and $\Delta \mathcal{P}_{\text{fit}, 2}$.



==> anc/mathem_example.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    426876,       9480]
NotebookOptionsPosition[    419513,       9366]
NotebookOutlinePosition[    419927,       9383]
CellTagsIndexPosition[    419884,       9380]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9597546412528048`*^9, 3.9597546538266172`*^9}, 
   3.960995829616762*^9, {3.965801849024147*^9, 3.965801850225136*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"db32828b-d845-4bb5-b47b-ca79a46c34f3"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"(*", 
   RowBox[{"Importing", " ", "functions"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Scan", "[", 
   RowBox[{"Get", ",", 
    RowBox[{"FileNames", "[", 
     RowBox[{"\"\<*.m\>\"", ",", "\"\<utils\>\""}], "]"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.9597559936334057`*^9, 3.959755995856182*^9}, {
  3.9597560264882936`*^9, 3.9597560365839577`*^9}, {3.960987092244577*^9, 
  3.960987092758184*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"eee52a60-08e7-429e-9d75-833cc3ee736f"],

Cell[CellGroupData[{

Cell["Importing linear PS and fit", "Section",
 CellChangeTimes->{{3.9609891384886847`*^9, 3.960989141259264*^9}, {
  3.9609956060804663`*^9, 
  3.9609956081374683`*^9}},ExpressionUUID->"85772159-2833-41fa-a935-\
d7fb234fe5c5"],

Cell[CellGroupData[{

Cell["imports and setup", "Subsection",
 CellChangeTimes->{{3.965965845317572*^9, 
  3.96596584769937*^9}},ExpressionUUID->"fb111a7d-4019-4f40-948d-\
b2868a48ca85"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"EFT", " ", "coefficients"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"EftCt15", "=", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["c", 
        RowBox[{"\[Delta]", ",", "1"}]], ",", 
       SubscriptBox["c", 
        RowBox[{"\[Delta]", ",", "2"}]], ",", 
       SubscriptBox["c", 
        RowBox[{"\[Delta]", ",", "3"}]], ",", 
       SubscriptBox["c", 
        RowBox[{"r\[Delta]", ",", "1"}]], ",", 
       SubscriptBox["c", 
        RowBox[{"r\[Delta]", ",", "2"}]], ",", 
       SubscriptBox["c", 
        RowBox[{
         SuperscriptBox["\[Delta]", "2"], ",", "1"}]], ",", 
       SubscriptBox["c", 
        RowBox[{
         SuperscriptBox["r\[Delta]", "2"], ",", "1"}]]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EftCt15Full", "=", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["c", 
        RowBox[{"\[Delta]", ",", "1"}]], ",", 
       SubscriptBox["c", 
        RowBox[{"\[Delta]", ",", "2"}]], ",", 
       SubscriptBox["c", 
        RowBox[{"\[Delta]", ",", "3"}]], ",", 
       SubscriptBox["c", 
        RowBox[{"r\[Delta]", ",", "1"}]], ",", 
       SubscriptBox["c", 
        RowBox[{"r\[Delta]", ",", "2"}]], ",", 
       SubscriptBox["c", 
        RowBox[{
         SuperscriptBox["\[Delta]", "2"], ",", "1"}]], ",", 
       SubscriptBox["c", 
        RowBox[{
         SuperscriptBox["r\[Delta]", "2"], ",", "1"}]], ",", 
       SubscriptBox["c", 
        RowBox[{"d2\[Delta]", ",", "1"}]]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EftCt42", "=", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["c", 
        RowBox[{"\[Delta]", ",", "1"}]], ",", 
       SubscriptBox["c", 
        RowBox[{"\[Delta]", ",", "2"}]], ",", 
       SubscriptBox["c", 
        RowBox[{"r\[Delta]", ",", "1"}]], ",", 
       SubscriptBox["c", 
        RowBox[{
         SuperscriptBox["\[Delta]", "2"], ",", "1"}]]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EftCt33", "=", 
     RowBox[{"{", 
      SubscriptBox["c", 
       RowBox[{"\[Delta]", ",", "1"}]], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EftRenCond", "=", " ", 
     RowBox[{"{", "cren", "}"}]}], ";"}], 
   RowBox[{"(*", 
    SubscriptBox[
     SuperscriptBox["c", 
      RowBox[{"[", "2", "]"}]], 
     RowBox[{"\[Delta]", ",", "1"}]], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.960994747652478*^9, 3.960994795810657*^9}, 
   3.960994891073873*^9, {3.960995367570855*^9, 3.96099537662155*^9}, 
   3.963475741534794*^9, {3.9634758549981318`*^9, 3.963475877377768*^9}, {
   3.963476649498007*^9, 3.963476650573674*^9}, {3.963476734125211*^9, 
   3.963476756325016*^9}, {3.96356955672755*^9, 3.963569557273574*^9}, {
   3.963904547630288*^9, 3.963904551130439*^9}, {3.964632264858034*^9, 
   3.964632274780636*^9}, 3.964633184289523*^9, {3.9652123739850283`*^9, 
   3.965212382873804*^9}, {3.96521292262774*^9, 3.965212924314856*^9}, {
   3.965468749515679*^9, 3.965468752945155*^9}, {3.965802224201047*^9, 
   3.965802225596733*^9}, {3.9778878857464933`*^9, 3.977888001039366*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"79a778db-4216-4410-b29c-5c3335f11d00"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Cosmological", " ", "paramters", " ", "needed", " ", "for", " ", "growth",
     " ", "factor", " ", "calculation"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"cosmoparamsPlanck", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"h", "->", "0.673"}], ",", "\[IndentingNewLine]", 
      RowBox[{"\[Omega]cdm0", "->", "0.1203"}], ",", "\[IndentingNewLine]", 
      RowBox[{"\[Omega]b0", "->", "0.02237"}], ",", "\[IndentingNewLine]", 
      RowBox[{"mnu", "->", "0.06"}]}], "\[IndentingNewLine]", "}"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.965730107135613*^9, 3.965730133281501*^9}, {
  3.965730413310562*^9, 3.965730441344282*^9}, {3.965730696206908*^9, 
  3.965730706867799*^9}, {3.965731827675396*^9, 3.9657318342117357`*^9}, {
  3.965799182139233*^9, 3.965799236539412*^9}, {3.965799304818679*^9, 
  3.965799310144011*^9}, {3.9657994236551123`*^9, 3.9657994338673153`*^9}, {
  3.9657995619576683`*^9, 3.965799563497573*^9}, {3.965801686068536*^9, 
  3.965801703715703*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"793d7fb3-4221-4a16-b1f9-bacf15232ca5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cosmoparamsinput", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"h", "->", "0.662"}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Omega]cdm0", "->", "0.1173"}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Omega]b0", "->", "0.02193"}], ",", "\[IndentingNewLine]", 
     RowBox[{"mnu", "->", "0.0"}]}], "\[IndentingNewLine]", "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.965799242991481*^9, 3.96579924939482*^9}, {
  3.965799551092667*^9, 3.965799578122435*^9}, {3.965799627027734*^9, 
  3.9657996354842997`*^9}, {3.965801683545126*^9, 3.9658017118460827`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"548ece4b-6c00-47bd-8f65-7fad0bd0e0e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cosmoparamsinput", "=", "cosmoparamsPlanck"}], ";"}]], "Input",
 CellChangeTimes->{{3.96580187943751*^9, 3.9658018855522633`*^9}, {
  3.977889119891892*^9, 3.977889121478395*^9}, {3.97788919484618*^9, 
  3.977889195789578*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"2def2c73-8886-4ef5-a374-94fd86b94140"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"zinput", " ", "=", " ", "0.57"}], " ", ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"redshift", " ", "of", " ", "the", " ", "\"\<input\>\"", " ", 
      RowBox[{"cosmology", ".", " ", "Planck"}], " ", "is", " ", "at", " ", 
      "z"}], "=", "0.57"}], ",", " ", 
    RowBox[{"j", "=", 
     RowBox[{
      RowBox[{"1", " ", "cosmo", " ", "is", " ", "z"}], " ", "=", " ", 
      "0"}]}]}], "*)"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"zoutput", " ", "=", " ", "1.23"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"desired", " ", "output", " ", "redshift"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.965959056324046*^9, 3.965959155337989*^9}, {
  3.965965432177018*^9, 3.965965433068668*^9}, {3.965965505350194*^9, 
  3.9659655103271837`*^9}, {3.978674244914515*^9, 3.978674245728393*^9}, {
  3.9786743107249403`*^9, 3.978674311224759*^9}, {3.9786743958983717`*^9, 
  3.978674396758218*^9}, {3.978674753397546*^9, 3.978674754361611*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"1aab8588-801a-4794-8608-bfe30d37ef3b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"P11Planck", "=", 
    RowBox[{
    "Import", "[", "\"\<DataCompressed/linear_PS/pk_fid.dat\>\"", "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"P11input", "=", 
     RowBox[{
     "Import", "[", "\"\<DataCompressed/linear_PS/pk_42.dat\>\"", "]"}]}], 
    ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"j", "=", 
      RowBox[{"1", " ", "cosmology"}]}], ",", " ", 
     RowBox[{
     "but", " ", "can", " ", "import", " ", "P11", " ", "of", " ", "any", " ",
       "cosmology"}]}], " ", "*)"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P11input", "=", "P11Planck"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nj", "=", 
   RowBox[{
    RowBox[{"Max", "[", "P11input", "]"}], "/", 
    RowBox[{"Max", "[", "P11Planck", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.960987266315414*^9, 3.960987320741659*^9}, {
   3.96098752785351*^9, 3.960987543584538*^9}, {3.9609876733967333`*^9, 
   3.960987673639146*^9}, {3.960987726159923*^9, 3.960987727663952*^9}, 
   3.960988975502132*^9, {3.960989127550264*^9, 3.9609891285686903`*^9}, {
   3.965452871159047*^9, 3.96545288576398*^9}, {3.965452937172761*^9, 
   3.9654529373745213`*^9}, {3.965461763492957*^9, 3.9654617733645697`*^9}, {
   3.965461972179845*^9, 3.965461977804728*^9}, {3.965463136806197*^9, 
   3.965463137221789*^9}, {3.9654632522293253`*^9, 3.9654632551719933`*^9}, {
   3.9654671192421017`*^9, 3.96546712083322*^9}, {3.965467543663088*^9, 
   3.965467549373687*^9}, {3.965715773325346*^9, 3.965715775768709*^9}, {
   3.965715837891699*^9, 3.965715904568138*^9}, {3.965715947775652*^9, 
   3.9657159497675943`*^9}, {3.9657299870132093`*^9, 3.965729987231902*^9}, {
   3.9658018422430553`*^9, 3.965801843019987*^9}, {3.965959158518063*^9, 
   3.965959164673473*^9}, {3.965965515180604*^9, 3.965965522921236*^9}, {
   3.965965739958102*^9, 3.9659657673628197`*^9}, {3.966055557078113*^9, 
   3.966055566600931*^9}, {3.9660557161230917`*^9, 3.9660557219704638`*^9}, {
   3.977889124003034*^9, 3.97788912916022*^9}, {3.977889200954391*^9, 
   3.977889209409671*^9}, 3.977889274969365*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"2ac8c509-bc69-4fd8-ada9-7048296164b7"],

Cell["\<\
To get the power-spectrum for Planck, set P11input = P11Planck and \
cosmoparamsinput=cosmoparamsPlanck\
\>", "Text",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.965467557254064*^9, 3.965467573151388*^9}, {
  3.9657157784434977`*^9, 3.965715782543301*^9}, {3.96579956703934*^9, 
  3.965799575275226*^9}, {3.965801854846789*^9, 3.965801855304759*^9}},
 Background->RGBColor[
  0.4, 0.6, 1, 0.33],ExpressionUUID->"0331638a-3abb-49d2-8894-cfd72ee25c69"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"P11PlanckInterp", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Interpolation", "[", "P11Planck", "]"}], "[", "x", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P11inputInterp", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Interpolation", "[", "P11input", "]"}], "[", "x", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.960987369818941*^9, 3.960987381770554*^9}, {
   3.960987420513589*^9, 3.9609874849178677`*^9}, 3.9653710809969063`*^9, {
   3.965715787677816*^9, 3.9657157938433323`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"dfa60f4c-cab1-4a73-9523-74046eafdb2d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DP11", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"P11inputInterp", "[", "x", "]"}], " ", "-", " ", 
   RowBox[{
    RowBox[{"P11PlanckInterp", "[", "x", "]"}], "*", "Nj"}]}]}]], "Input",
 CellChangeTimes->{{3.9609885055116673`*^9, 3.96098854865764*^9}, 
   3.960988978111887*^9, {3.9657157966016607`*^9, 3.965715797027277*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"be41e294-e489-4e8e-9776-c63a68728115"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LogLinearPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"P11PlanckInterp", "[", "x", "]"}], "*", "Nj"}], ",", 
     RowBox[{"P11inputInterp", "[", "x", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "5"}]], ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9609874319004183`*^9, 3.960987518293182*^9}, {
   3.960987684700879*^9, 3.960987687916319*^9}, 3.9609877326493464`*^9, 
   3.960988976780599*^9, {3.965715801878113*^9, 3.965715802308519*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"10b7a793-91e7-4be9-9024-d11f9d03543e"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.24, 0.6, 0.8], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwVlHc8198Xx+09PsjeW8gqkXkkZWVXssouKzMpyV4JWSHZZGdv3tf2UWYZ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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ], 
       TagBox[
        {RGBColor[0.95, 0.627, 0.1425], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwVlHc8198Xx+09PsjeW8gqkXkkZWVXssouKzMpyV4JWSHZZGdv3tf2UWYZ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          "]]},
        Annotation[#, "Charting`Private`Tag#2"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJwVlHc8198Xx+09PsjeW8gqkXkkZWVXssouKzMpyV4JWSHZZGdv3tf2UWYZ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              "]]}, "Charting`Private`Tag#1"], 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.95, 0.627, 0.1425], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJwVlHc8198Xx+09PsjeW8gqkXkkZWVXssouKzMpyV4JWSHZZGdv3tf2UWYZ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              "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-Log[100000], 0}, {0., 13359.465835045361`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {-11.752778078823749`, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.95, 0.627, 0.1425], 
              AbsoluteThickness[2]], 
             Directive[
              Opacity[1.], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Exp[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Log, Exp}, {Identity, Identity}}|>, 
           "Primitives" -> {}, "GCFlag" -> False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{-Log[100000], 0}, {0., 13359.465835045361`}}, 
          "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {-11.752778078823749`, 0}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.95, 0.627, 0.1425], 
             AbsoluteThickness[2]], 
            Directive[
             Opacity[1.], 
             RGBColor[0.24, 0.6, 0.8], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Exp[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Log, Exp}, {Identity, Identity}}|>, 
          "Primitives" -> {}, "GCFlag" -> False|>, 
        "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwVlHc8198Xx+09PsjeW8gqkXkkZWVXssouKzMpyV4JWSHZZGdv3tf2UWYZ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          "]]}, "Charting`Private`Tag#1"], 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.95, 0.627, 0.1425], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwVlHc8198Xx+09PsjeW8gqkXkkZWVXssouKzMpyV4JWSHZZGdv3tf2UWYZ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          "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{-Log[100000], 0}, {0., 13359.465835045361`}}, 
       "Frame" -> {{False, False}, {False, False}}, 
       "AxesOrigin" -> {-11.752778078823749`, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.95, 0.627, 0.1425], 
          AbsoluteThickness[2]], 
         Directive[
          Opacity[1.], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           (Exp[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Log, Exp}, {Identity, Identity}}|>, 
       "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-11.752778078823749`, 0},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      MachinePrecision, RotateLabel -> 0], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->
   NCache[{{-Log[100000], 0}, {0., 
     13359.465835045361`}}, {{-11.512925464970229`, 0}, {0., 
     13359.465835045361`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{
    Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
     MachinePrecision, RotateLabel -> 0], Automatic}]], "Output",
 CellChangeTimes->{{3.9609874690223837`*^9, 3.9609875462703876`*^9}, 
   3.960987688883453*^9, 3.960987733673491*^9, 3.960989747771371*^9, 
   3.960989781542592*^9, 3.96099586638656*^9, 3.9610585339604483`*^9, 
   3.963569539145323*^9, 3.9639046387212543`*^9, 3.96463223463949*^9, 
   3.965212859925645*^9, 3.965452586894157*^9, 3.965452888776929*^9, 
   3.965452940480187*^9, 3.9654617762941723`*^9, 3.965461836053041*^9, 
   3.965461951135384*^9, 3.9654619930526123`*^9, 3.965463260487167*^9, 
   3.965463292272461*^9, 3.965463472886559*^9, {3.96546376914192*^9, 
   3.9654637851636763`*^9}, 3.965466874046723*^9, {3.965467123931973*^9, 
   3.965467138963483*^9}, 3.965468768619286*^9, 3.9657155511426764`*^9, 
   3.965715850145433*^9, 3.965716061429899*^9, 3.965730018951442*^9, 
   3.965801857688785*^9, 3.965801889584296*^9, 3.96595917725994*^9, {
   3.9659657749546843`*^9, 3.9659658001483183`*^9}, 3.966055511587682*^9, {
   3.966055571159047*^9, 3.9660555798250313`*^9}, 3.966055727251602*^9, 
   3.9660557765757313`*^9, {3.977888511537386*^9, 3.977888540418663*^9}, {
   3.977889079381394*^9, 3.9778891013994293`*^9}, 3.97788914090142*^9, 
   3.977889304413795*^9, 3.977891245206513*^9, 3.977906786077455*^9, 
   3.977982652782094*^9, 3.978673299441742*^9, 3.978674249025363*^9, 
   3.9786743156295033`*^9, 3.978674402168304*^9, {3.9786747436163282`*^9, 
   3.97867475774899*^9}, 3.980313026660734*^9, 3.9809563426528797`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"41ab6e4d-8c46-493a-b4c4-9b0e14a2a58f"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"kRange", "=", 
   RowBox[{"getnpy", "[", "\"\<DataCompressed/kRange.npy\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P11k", "=", 
   RowBox[{"P11inputInterp", "[", "kRange", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P11kPlanck", "=", 
   RowBox[{"P11PlanckInterp", "[", "kRange", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DP11k", "=", 
   RowBox[{"DP11", "[", "kRange", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.960988680464864*^9, 3.960988689746683*^9}, {
  3.96098879313321*^9, 3.960988793360622*^9}, {3.960992393018112*^9, 
  3.960992405685301*^9}, {3.965453063891717*^9, 3.965453073877589*^9}, {
  3.965715805902858*^9, 3.9657158063268623`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"4e3571e7-29c1-433b-89b2-21f02584b9ce"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"k2List", "=", 
   SuperscriptBox["kRange", "2"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k4List", "=", 
   SuperscriptBox["kRange", "4"]}], ";"}]}], "Input",
 CellLabel->"In[24]:=",ExpressionUUID->"e724526a-3a50-4abf-92d4-61d979ab6e7b"]
}, Closed]],

Cell[CellGroupData[{

Cell["Fit Delta P", "Subsection",
 CellChangeTimes->{{3.960989254953596*^9, 3.96098926268277*^9}, 
   3.960990141845492*^9},ExpressionUUID->"e41015e2-6eba-406c-9815-\
0e2c22640b9b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FitResults", "=", 
   RowBox[{"FullFit", "[", 
    RowBox[{"DP11", ",", "3"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DPfit1Coeff", "=", 
   RowBox[{"FitResults", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DPfit2Coeff", "=", 
   RowBox[{"FitResults", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DPfit1", "=", 
   RowBox[{"FitResults", "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DPfit2", "=", 
   RowBox[{"FitResults", "[", 
    RowBox[{"[", "4", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.960989585132142*^9, 3.96098966757132*^9}, {
  3.9609897857210827`*^9, 3.960989786794668*^9}, {3.960989819134687*^9, 
  3.960989839997156*^9}, {3.960989912969172*^9, 3.96098995305898*^9}, {
  3.960990107769064*^9, 3.960990119981344*^9}, {3.9609902351197042`*^9, 
  3.960990271576294*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"999ec4c3-a0e2-41a7-857f-2f4279922a66"]
}, Closed]],

Cell[CellGroupData[{

Cell["compute linear growth factor", "Subsection",
 CellChangeTimes->{{3.965713903038147*^9, 
  3.965713907965315*^9}},ExpressionUUID->"17377255-63d5-4a02-951c-\
23794c2d0827"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hsubs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalH]", "[", "a_", "]"}], "\[RuleDelayed]", 
      RowBox[{"\[ScriptCapitalH]0", 
       SqrtBox[
        RowBox[{
         FractionBox["\[CapitalOmega]m0", "a"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[CapitalOmega]m0"}], ")"}]}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ScriptCapitalH]", "\[Prime]",
        MultilineFunction->None], "[", "a_", "]"}], ":>", 
      FractionBox[
       RowBox[{"\[ScriptCapitalH]0", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["\[CapitalOmega]m0", 
            SuperscriptBox["a", "2"]]}], "+", 
          RowBox[{"2", " ", "a", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[CapitalOmega]m0"}], ")"}]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{
          FractionBox["\[CapitalOmega]m0", "a"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[CapitalOmega]m0"}], ")"}]}]}]]}]]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ScriptCapitalH]", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "a_", "]"}], ":>", 
      FractionBox[
       RowBox[{
       "3", " ", "*", "\[ScriptCapitalH]0", "*", " ", "\[CapitalOmega]m0", " ", 
        RowBox[{"(", 
         RowBox[{"\[CapitalOmega]m0", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[CapitalOmega]m0"}], ")"}]}]}], ")"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["a", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           RowBox[{"\[CapitalOmega]m0", "+", 
            RowBox[{
             SuperscriptBox["a", "3"], 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[CapitalOmega]m0"}], ")"}]}]}], "a"], ")"}], 
         RowBox[{"3", "/", "2"}]]}]]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{3.965731889587254*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"99809401-8f52-4836-928a-58f85d4eda3e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]mfn", "[", "a_", "]"}], "=", " ", 
   FractionBox["\[CapitalOmega]m0", 
    RowBox[{"\[CapitalOmega]m0", " ", "+", " ", 
     RowBox[{
      SuperscriptBox["a", "3"], 
      RowBox[{"(", 
       RowBox[{"1", "-", "\[CapitalOmega]m0"}], ")"}]}]}]]}], ";"}]], "Input",\

 CellChangeTimes->{{3.802653799714283*^9, 3.802653803265809*^9}, {
   3.802653854129196*^9, 3.802653880752152*^9}, 3.965729909037434*^9, {
   3.965729963007633*^9, 3.9657299631921663`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"781b2d7c-b47a-419d-8ca7-fbfe043be1fa"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ain", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "5"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]m0", " ", "=", " ", 
   RowBox[{
    RowBox[{
     FractionBox["\[Omega]cdm0", 
      SuperscriptBox["h", "2"]], "+", 
     FractionBox["\[Omega]b0", 
      SuperscriptBox["h", "2"]], "+", 
     FractionBox["mnu", 
      RowBox[{
       SuperscriptBox["h", "2"], "93.14"}]]}], "/.", "cosmoparamsinput"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"adiabaticEOM", " ", "=", " ", 
   RowBox[{
    RowBox[{
     SuperscriptBox["a", "2"], 
     RowBox[{
      RowBox[{"DD", "''"}], "[", "a", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", 
       FractionBox[
        RowBox[{"a", " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalH]", "'"}], "[", "a", "]"}]}], 
        RowBox[{"\[ScriptCapitalH]", "[", "a", "]"}]]}], ")"}], "a", " ", 
     RowBox[{
      RowBox[{"DD", "'"}], "[", "a", "]"}]}], " ", "-", 
    RowBox[{
     FractionBox["3", "2"], 
     RowBox[{"\[CapitalOmega]m", "[", "a", "]"}], 
     RowBox[{"DD", "[", "a", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"adiabaticEOMsubs", "=", 
   RowBox[{
    RowBox[{"adiabaticEOM", "/.", "hsubs"}], "/.", 
    RowBox[{"\[CapitalOmega]m", "\[Rule]", 
     RowBox[{"Function", "[", 
      RowBox[{"a", ",", 
       RowBox[{"\[CapitalOmega]mfn", "[", "a", "]"}]}], "]"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.802653683008602*^9, 3.802653794864193*^9}, {
   3.802653885152019*^9, 3.802653894817814*^9}, {3.802654268203278*^9, 
   3.802654301139038*^9}, {3.965713935064455*^9, 3.965713938158216*^9}, {
   3.965714051468953*^9, 3.965714052975366*^9}, {3.965729906380982*^9, 
   3.9657299068367453`*^9}, {3.965729982429175*^9, 3.965729983992256*^9}, {
   3.9657300783522253`*^9, 3.965730092399063*^9}, 3.965730766696231*^9, {
   3.965731841669177*^9, 3.965731853516529*^9}, {3.965801818760936*^9, 
   3.9658018245464897`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"9dad168d-c8aa-4e91-ac6c-a45024576d37"],

Cell[BoxData[
 RowBox[{
  RowBox[{"adiabaticgrowingsol", "=", 
   RowBox[{
    RowBox[{"NDSolve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"adiabaticEOMsubs", "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"DD", "[", "ain", "]"}], "\[Equal]", "ain"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"DD", "'"}], "[", "ain", "]"}], "==", "1"}]}], "}"}], ",", 
      "DD", ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "ain", ",", "1.2"}], "}"}]}], "]"}], "\[LeftDoubleBracket]",
     "1", "\[RightDoubleBracket]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.802653903225911*^9, 3.802653979568684*^9}, {
  3.802654061635681*^9, 3.802654061919961*^9}, {3.8026541100360928`*^9, 
  3.802654133701069*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"7cd02159-c79a-463b-b2e6-4f5e3ffba833"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Dnorm", "[", "a_", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"DD", "[", "a", "]"}], 
      RowBox[{"DD", "[", "1", "]"}]], "/.", "adiabaticgrowingsol"}], ")"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.965714393653282*^9, 3.965714430353899*^9}, {
  3.9658018623415737`*^9, 3.965801862922092*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"5e14403f-6ad0-4eee-8a26-b3d1c920cf78"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["1-loop corrections and CT", "Section",
 CellChangeTimes->{{3.9609879982453003`*^9, 3.960988012027256*^9}, {
  3.9646329835822563`*^9, 
  3.964632985246633*^9}},ExpressionUUID->"56db93d7-e640-442d-9e9c-\
d46bc333cf49"],

Cell[BoxData[
 RowBox[{
  RowBox[{"norm1L", "=", 
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "\[Pi]"}], ")"}], "3"]]}], ";"}]], "Input",
 CellChangeTimes->{{3.960988394790638*^9, 3.960988424515984*^9}, {
  3.9652128635887833`*^9, 3.965212864145303*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"1df6ddbf-f16d-4f5a-8635-cf81c4e70691"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Planck1L", "=", 
   RowBox[{
    RowBox[{"createAroundTensor", "[", 
     RowBox[{
     "getnpy", "[", "\"\<DataCompressed/1L/T_1L_Planck.npy\>\"", "]"}], "]"}],
     "*", "norm1L", "*", 
    SuperscriptBox["Nj", "2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1L10", "=", 
   RowBox[{
    RowBox[{"createAroundTensor", "[", 
     RowBox[{"getnpy", "[", "\"\<DataCompressed/1L/T_1L_10.npy\>\"", "]"}], 
     "]"}], "*", "norm1L", "*", "Nj"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1L11", "=", 
   RowBox[{
    RowBox[{"createAroundTensor", "[", 
     RowBox[{"getnpy", "[", "\"\<DataCompressed/1L/T_1L_11.npy\>\"", "]"}], 
     "]"}], "*", "norm1L", "*", "Nj"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1L20", "=", 
   RowBox[{
    RowBox[{"createAroundTensor", "[", 
     RowBox[{"getnpy", "[", "\"\<DataCompressed/1L/T_1L_20.npy\>\"", "]"}], 
     "]"}], "*", "norm1L"}]}], ";", 
  RowBox[{"T1L21", "=", 
   RowBox[{
    RowBox[{"createAroundTensor", "[", 
     RowBox[{"getnpy", "[", "\"\<DataCompressed/1L/T_1L_21.npy\>\"", "]"}], 
     "]"}], "*", "norm1L"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.960988026712829*^9, 3.960988027668087*^9}, {
   3.960988105316514*^9, 3.960988133366503*^9}, {3.960988275238029*^9, 
   3.960988332369257*^9}, {3.960990890837743*^9, 3.960990906106144*^9}, {
   3.960991010548601*^9, 3.960991047287506*^9}, {3.9609913737184553`*^9, 
   3.960991382393601*^9}, 3.964632243587376*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"83112129-24e8-4310-a80e-2b38150062d0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"T1L20Matrix", "=", 
   RowBox[{"ArrayReshape", "[", 
    RowBox[{"T1L20", ",", 
     RowBox[{"{", 
      RowBox[{"140", ",", "16", ",", "16"}], "}"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.960991262040359*^9, 3.960991295087512*^9}, {
  3.960992341448173*^9, 3.960992341894099*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"6895a2a0-d384-4949-b017-1ef1dc22037d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"D1P1L", "=", 
   RowBox[{
    RowBox[{"T1L10", ".", "DPfit1Coeff"}], "+", 
    RowBox[{
     RowBox[{"T1L11", ".", 
      RowBox[{"{", "1", "}"}]}], "*", "DP11k"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D2P1L", "=", 
   RowBox[{
    RowBox[{"DPfit2Coeff", ".", 
     RowBox[{"Transpose", "[", 
      RowBox[{"T1L20Matrix", ".", "DPfit2Coeff"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"T1L21", ".", "DPfit2Coeff"}], "*", "DP11k"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.960990699657827*^9, 3.9609907034011106`*^9}, {
  3.960990922934395*^9, 3.9609909865632343`*^9}, {3.9609911009132633`*^9, 
  3.960991126842507*^9}, {3.960991300918519*^9, 3.960991305203154*^9}, {
  3.9609923475701027`*^9, 3.960992348883286*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"65987142-1650-42a4-9e89-f3ea0867d447"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P1LCosmo1", "=", 
   RowBox[{
    RowBox[{"Planck1L", ".", 
     RowBox[{"{", "1", "}"}]}], "+", "D1P1L", "+", "D2P1L"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.960991345388536*^9, 3.9609914253136473`*^9}, 
   3.965463478698591*^9},
 CellLabel->"In[47]:=",ExpressionUUID->"121e8856-0811-472e-8bcd-ad15b4f6ea2e"],

Cell["1-loop EFT counterterms", "Text",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9646335096277933`*^9, 3.964633513661303*^9}, {
  3.965959248184312*^9, 3.9659592535958567`*^9}},
 Background->RGBColor[
  0.4, 0.6, 1, 0.33],ExpressionUUID->"4964092f-4769-4f7d-b2b0-c6c68259f0ef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P13ct", "=", 
   RowBox[{
    RowBox[{"-", "2"}], 
    FractionBox["k2List", 
     RowBox[{"9", 
      SuperscriptBox[
       SubscriptBox["k", "NL"], "2"]}]], 
    SubscriptBox["c", 
     RowBox[{"\[Delta]", ",", "1"}]], "*", "P11k"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9646335262759953`*^9, 3.964633542403771*^9}, {
  3.964633575945971*^9, 3.964633606190238*^9}, {3.964633707467311*^9, 
  3.964633735123404*^9}, {3.965212801928843*^9, 3.9652128040889883`*^9}, {
  3.965462012462134*^9, 3.965462014205369*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"7557fcfe-c1fc-4daf-8045-79aec7ef7748"]
}, Closed]],

Cell[CellGroupData[{

Cell["2-loop corrections and CT", "Section",
 CellChangeTimes->{{3.9609879982453003`*^9, 3.960988012027256*^9}, {
  3.960991597587596*^9, 3.960991597684123*^9}, {3.960995629606702*^9, 
  3.960995630831594*^9}},ExpressionUUID->"a850461a-80a5-417a-b8f9-\
f3128cec38b1"],

Cell[CellGroupData[{

Cell["2-loop no-counterterm UV reg", "Subsection",
 CellChangeTimes->{{3.965965892055121*^9, 
  3.965965902435985*^9}},ExpressionUUID->"df77ea2f-afcd-415f-8936-\
6a86cf25736a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"norm2L", "=", 
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "\[Pi]"}], ")"}], "6"]]}], ";"}]], "Input",
 CellChangeTimes->{{3.960988394790638*^9, 3.960988424515984*^9}, {
  3.960991599121727*^9, 3.96099160136935*^9}, {3.965453017257361*^9, 
  3.9654530233099737`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"4a283517-e1ff-4938-ba94-42575e55f8b5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Planck2L", "=", 
   RowBox[{
    RowBox[{"createAroundTensor", "[", 
     RowBox[{
     "getnpy", "[", "\"\<DataCompressed/2L/T_2L_Planck.npy\>\"", "]"}], "]"}],
     "*", "norm2L", "*", 
    SuperscriptBox["Nj", "3"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2L10", "=", 
   RowBox[{
    RowBox[{"createAroundTensor", "[", 
     RowBox[{"getnpy", "[", "\"\<DataCompressed/2L/T_2L_10.npy\>\"", "]"}], 
     "]"}], "*", "norm2L", "*", 
    SuperscriptBox["Nj", "2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2L11", "=", 
   RowBox[{
    RowBox[{"createAroundTensor", "[", 
     RowBox[{"getnpy", "[", "\"\<DataCompressed/2L/T_2L_11.npy\>\"", "]"}], 
     "]"}], "*", "norm2L", "*", 
    SuperscriptBox["Nj", "2"]}]}], ";", 
  RowBox[{"T2L20", "=", 
   RowBox[{
    RowBox[{"createAroundTensor", "[", 
     RowBox[{"getnpy", "[", "\"\<DataCompressed/2L/T_2L_20.npy\>\"", "]"}], 
     "]"}], "*", "norm2L", "*", "Nj"}]}], ";", 
  RowBox[{"T2L21", "=", 
   RowBox[{
    RowBox[{"createAroundTensor", "[", 
     RowBox[{"getnpy", "[", "\"\<DataCompressed/2L/T_2L_21.npy\>\"", "]"}], 
     "]"}], "*", "norm2L", "*", "Nj"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.960988026712829*^9, 3.960988027668087*^9}, {
  3.960988105316514*^9, 3.960988133366503*^9}, {3.960988275238029*^9, 
  3.960988332369257*^9}, {3.960990890837743*^9, 3.960990906106144*^9}, {
  3.960991010548601*^9, 3.960991047287506*^9}, {3.9609913737184553`*^9, 
  3.960991382393601*^9}, {3.960991602722292*^9, 3.960991653677539*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"07127534-51ee-4735-922a-83a27af8eeaf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"T2L20Matrix", "=", 
   RowBox[{"ArrayReshape", "[", 
    RowBox[{"T2L20", ",", 
     RowBox[{"{", 
      RowBox[{"140", ",", "16", ",", "16"}], "}"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.960991262040359*^9, 3.960991295087512*^9}, {
  3.9609916573654413`*^9, 3.960991657472022*^9}, {3.960992121755947*^9, 
  3.960992140208433*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"561942f4-0980-4652-a2c9-07d51bdb7939"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"D1P2L", "=", 
   RowBox[{
    RowBox[{"T2L10", ".", "DPfit1Coeff"}], "+", 
    RowBox[{
     RowBox[{"T2L11", ".", 
      RowBox[{"{", "1", "}"}]}], "*", "DP11k"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D2P2L", "=", 
   RowBox[{
    RowBox[{"DPfit2Coeff", ".", 
     RowBox[{"Transpose", "[", 
      RowBox[{"T2L20Matrix", ".", "DPfit2Coeff"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"T2L21", ".", "DPfit2Coeff"}], "*", "DP11k"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.960990699657827*^9, 3.9609907034011106`*^9}, {
  3.960990922934395*^9, 3.9609909865632343`*^9}, {3.9609911009132633`*^9, 
  3.960991126842507*^9}, {3.960991300918519*^9, 3.960991305203154*^9}, {
  3.960991659343288*^9, 3.960991675024136*^9}, {3.9609923179771633`*^9, 
  3.960992320094307*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"1b4b4916-a041-4130-b0b6-4ab554feef00"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P2LCosmo1", "=", 
   RowBox[{
    RowBox[{"Planck2L", ".", 
     RowBox[{"{", "1", "}"}]}], "+", "D1P2L", "+", "D2P2L"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.960991345388536*^9, 3.9609914253136473`*^9}, {
  3.960991678418583*^9, 3.960991688251114*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"06d8af9f-4a57-4de8-a87a-83a100bbf81e"]
}, Closed]],

Cell[CellGroupData[{

Cell["2-loop EFT CT", "Subsection",
 CellChangeTimes->{{3.9609879982453003`*^9, 3.960988012027256*^9}, {
  3.960991597587596*^9, 3.960991597684123*^9}, {3.9609926553162937`*^9, 
  3.960992657980658*^9}},ExpressionUUID->"f3fe4f3b-ef40-4050-aa65-\
559b3546dd71"],

Cell[BoxData[
 RowBox[{
  RowBox[{"norm1L", "=", 
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "\[Pi]"}], ")"}], "3"]]}], ";"}]], "Input",
 CellChangeTimes->{{3.960988394790638*^9, 3.960988424515984*^9}, {
  3.960991599121727*^9, 3.96099160136935*^9}, {3.960992660302166*^9, 
  3.9609926626734257`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"b3895ee5-c0ee-47af-88e2-dbc89875c527"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"PlanckI33", "=", 
   RowBox[{
    RowBox[{"createAroundTensorCT", "[", 
     RowBox[{
     "getnpy", 
      "[", "\"\<DataCompressed/2L_EFTCounterterms/I_ct33_Planck.npy\>\"", 
      "]"}], "]"}], "*", "norm1L", "*", "Nj"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PlanckI15", "=", 
   RowBox[{
    RowBox[{"createAroundTensorCT", "[", 
     RowBox[{
     "getnpy", 
      "[", "\"\<DataCompressed/2L_EFTCounterterms/I_ct15_Planck.npy\>\"", 
      "]"}], "]"}], "*", "norm1L", "*", "Nj"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PlanckI42", "=", 
   RowBox[{
    RowBox[{"createAroundTensorCT", "[", 
     RowBox[{
     "getnpy", 
      "[", "\"\<DataCompressed/2L_EFTCounterterms/I_ct42_Planck.npy\>\"", 
      "]"}], "]"}], "*", "norm1L", "*", 
    SuperscriptBox["Nj", "2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tct33", "=", 
   RowBox[{
    RowBox[{"createAroundTensorCT", "[", 
     RowBox[{
     "getnpy", "[", "\"\<DataCompressed/2L_EFTCounterterms/T_ct33.npy\>\"", 
      "]"}], "]"}], "*", "norm1L"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tct15", "=", 
   RowBox[{
    RowBox[{"createAroundTensorCT", "[", 
     RowBox[{
     "getnpy", "[", "\"\<DataCompressed/2L_EFTCounterterms/T_ct15.npy\>\"", 
      "]"}], "]"}], "*", "norm1L"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tct421", "=", 
   RowBox[{
    RowBox[{"createAroundTensorCT", "[", 
     RowBox[{
     "getnpy", "[", "\"\<DataCompressed/2L_EFTCounterterms/T_ct42_1.npy\>\"", 
      "]"}], "]"}], "*", "norm1L", "*", "Nj"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tct422", "=", 
   RowBox[{
    RowBox[{"createAroundTensorCT", "[", 
     RowBox[{
     "getnpy", "[", "\"\<DataCompressed/2L_EFTCounterterms/T_ct42_2.npy\>\"", 
      "]"}], "]"}], "*", "norm1L"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.960988026712829*^9, 3.960988027668087*^9}, {
  3.960988105316514*^9, 3.960988133366503*^9}, {3.960988275238029*^9, 
  3.960988332369257*^9}, {3.960990890837743*^9, 3.960990906106144*^9}, {
  3.960991010548601*^9, 3.960991047287506*^9}, {3.9609913737184553`*^9, 
  3.960991382393601*^9}, {3.960991602722292*^9, 3.960991653677539*^9}, {
  3.960992974403592*^9, 3.960992984693454*^9}, {3.960993759772497*^9, 
  3.960993797285861*^9}, {3.960993961411327*^9, 3.960993997501549*^9}, {
  3.960994036805212*^9, 3.9609940627619123`*^9}, {3.9609941080141277`*^9, 
  3.96099415326269*^9}, {3.960994239285058*^9, 3.9609942413236837`*^9}, {
  3.964632284021397*^9, 3.964632314403263*^9}, {3.964632394711843*^9, 
  3.9646323962941027`*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"a27356c3-5717-4efd-87d0-941fc6bd2d91"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tct422Matrix", "=", 
   RowBox[{"ArrayReshape", "[", 
    RowBox[{"Tct422", ",", 
     RowBox[{"{", 
      RowBox[{"140", ",", "4", ",", "16", ",", "16"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.960991262040359*^9, 3.960991295087512*^9}, {
  3.9609916573654413`*^9, 3.960991657472022*^9}, {3.960992121755947*^9, 
  3.960992140208433*^9}, {3.960994159633871*^9, 3.960994173881399*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"fe85fc83-a56e-4d48-b349-9540592175e1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"I33", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"P11k", "*", "Nj"}], "+", "DP11k"}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"PlanckI33", ".", 
       RowBox[{"{", "1", "}"}]}], "+", 
      RowBox[{"Tct33", ".", "DPfit1Coeff"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I15", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"P11k", "*", "Nj"}], "+", "DP11k"}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"PlanckI15", ".", 
       RowBox[{"{", "1", "}"}]}], "+", 
      RowBox[{"Tct15", ".", "DPfit1Coeff"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I42", "=", 
   RowBox[{
    RowBox[{"PlanckI42", ".", 
     RowBox[{"{", "1", "}"}]}], "+", 
    RowBox[{"Tct421", ".", "DPfit1Coeff"}], "+", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"DPfit2Coeff", ".", "#", ".", "DPfit2Coeff"}], "&"}], ",", 
      "Tct422Matrix", ",", 
      RowBox[{"{", "2", "}"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.960994225639924*^9, 3.9609943263019648`*^9}, {
   3.9609943590368767`*^9, 3.960994419159091*^9}, 3.9609946494309063`*^9, {
   3.964632322915649*^9, 3.964632393145713*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"4fedc5c5-3ad5-46ff-ad32-731682d5fe52"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"P33ctUVreg", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       SubscriptBox["k", "NL"], "2"]], 
     RowBox[{"I33", ".", "EftCt33"}]}], "+", 
    RowBox[{"P11k", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FractionBox["k2List", 
         RowBox[{"9", 
          SuperscriptBox[
           SubscriptBox["k", "NL"], "2"]}]], 
        SubscriptBox["c", 
         RowBox[{"\[Delta]", ",", "1"}]]}], ")"}], "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P42ct", "=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      SubscriptBox["k", "NL"], "2"]], 
    RowBox[{"I42", ".", "EftCt42"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P15ctUVreg", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       SubscriptBox["k", "NL"], "2"]], 
     RowBox[{"I15", ".", "EftCt15"}]}], "+", 
    RowBox[{"P11k", 
     FractionBox["k4List", 
      RowBox[{"13", 
       SuperscriptBox[
        SubscriptBox["k", "NL"], "4"]}]], 
     SubscriptBox["c", 
      RowBox[{"d2\[Delta]", ",", "1"}]]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PRenCond", " ", "=", " ", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", "cren"}], 
      RowBox[{"9", " ", 
       SuperscriptBox["knl", "2"]}]]}], "k2List", " ", "P11k"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9609950568777943`*^9, 3.9609950843364077`*^9}, {
   3.9635695667383213`*^9, 3.963569567407138*^9}, {3.96463242200078*^9, 
   3.964632425298099*^9}, {3.964632488035903*^9, 3.964632491507869*^9}, {
   3.9646325382557697`*^9, 3.964632563569459*^9}, {3.964632779415626*^9, 
   3.964632787131545*^9}, {3.9646336936726313`*^9, 3.9646336986871567`*^9}, {
   3.9652124627461567`*^9, 3.965212497006198*^9}, 3.965212626034246*^9, {
   3.977887854005328*^9, 3.977887854281855*^9}, 3.9778893668919888`*^9},
 CellLabel->"In[85]:=",ExpressionUUID->"c04ad003-7cd2-43ce-b5cd-670e1c865e68"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Full PS and plots", "Section",
 CellChangeTimes->{{3.9609926184626713`*^9, 3.960992627625317*^9}, 
   3.9609948936229057`*^9},ExpressionUUID->"917117d4-daf7-4d86-b7f0-\
d02f7e42a7f7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DfactorSubs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Doutput", "->", 
      RowBox[{"Dnorm", "[", 
       FractionBox["1", 
        RowBox[{"1", "+", "zoutput"}]], "]"}]}], ",", 
     RowBox[{"Dinput", "->", 
      RowBox[{"Dnorm", "[", 
       FractionBox["1", 
        RowBox[{"1", "+", "zinput"}]], "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.977888335872745*^9, 3.977888364160239*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"4e137d73-3667-4f67-84a8-903c7fbeff34"],

Cell["\<\
The 2-loop contribution to the EFT DM power-spectrum is computed according to \
Eq. (4.84)\
\>", "Text",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.96521272767974*^9, 3.9652127664677773`*^9}, {
  3.9652129638680773`*^9, 3.965212964336182*^9}, {3.965468807824367*^9, 
  3.965468808248514*^9}},
 Background->RGBColor[
  0.4, 0.6, 1, 0.33],ExpressionUUID->"5baf246f-c452-4bd7-870a-2db9d37f6d81"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"P11full", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["Doutput", "Dinput"], ")"}], "2"], 
     RowBox[{"P11inputInterp", "[", "kRange", "]"}]}], "/.", 
    "DfactorSubs"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P1Lfull", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["Doutput", "Dinput"], ")"}], "4"], 
     RowBox[{"(", 
      RowBox[{"P1LCosmo1", "+", "P13ct"}], ")"}]}], "/.", "DfactorSubs"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P2Lfull", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["Doutput", "Dinput"], ")"}], "6"], 
     RowBox[{"(", 
      RowBox[{
      "P2LCosmo1", "+", "P42ct", "+", "P15ctUVreg", "+", "P33ctUVreg", "+", 
       "PRenCond"}], ")"}]}], "/.", "DfactorSubs"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.977888295382823*^9, 3.9778883286372633`*^9}, {
  3.977888367428925*^9, 3.9778883720818872`*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"c1670f80-ca9c-4205-b5c1-7cdd26cb88ec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FullPS", "=", 
   RowBox[{"P11full", "+", "P1Lfull", "+", "P2Lfull"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9658020971546917`*^9, 3.965802112143113*^9}, {
   3.965802384718099*^9, 3.965802409378705*^9}, 3.9659585285925303`*^9, {
   3.977888049368018*^9, 3.977888055744916*^9}, {3.977888294769704*^9, 
   3.977888322224225*^9}, {3.9778883770280027`*^9, 3.977888385159616*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"859e47f2-35dc-47ba-9bbc-68d52026594b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"No", "-", 
    RowBox[{
    "CT", " ", "result", " ", "setting", " ", "ALL", " ", "EFT", " ", 
     "coefficients", " ", "to", " ", "0"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"FullPSnoCT", "=", 
    RowBox[{"FullPS", "/.", 
     RowBox[{"Thread", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"EftCt15Full", ",", "EftRenCond"}], "}"}], "//", 
         "Flatten"}], ")"}], "->", "0"}], "]"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.960992467118782*^9, 3.9609925009949512`*^9}, {
   3.960992537333931*^9, 3.960992537802372*^9}, {3.9609956461393223`*^9, 
   3.960995667046094*^9}, {3.960995754847797*^9, 3.9609958026639757`*^9}, {
   3.964632825566671*^9, 3.964632825694977*^9}, {3.9646336330182123`*^9, 
   3.964633635486849*^9}, {3.964633666593642*^9, 3.964633671331225*^9}, {
   3.96521228712784*^9, 3.965212287927465*^9}, {3.9652127131709623`*^9, 
   3.965212713568025*^9}, {3.965802205904532*^9, 3.965802208985507*^9}, {
   3.96580224128881*^9, 3.965802267236261*^9}, {3.9658025076973743`*^9, 
   3.965802510903056*^9}, {3.9778880613129883`*^9, 3.977888095166327*^9}, {
   3.977888550114511*^9, 3.977888553236559*^9}, {3.977888623291869*^9, 
   3.977888627629477*^9}, 3.977888799225369*^9},
 CellLabel->"In[94]:=",ExpressionUUID->"b64257a7-b83a-4856-826d-847789359510"],

Cell["\<\
We can interpolate if one point is needed within the provided kRange\
\>", "Text",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{3.977888645676106*^9},
 Background->RGBColor[
  0.4, 0.6, 1, 0.33],ExpressionUUID->"d6532a48-62ed-403e-a93a-8cd95e647479"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"P11fullInter", "=", " ", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"Transpose", "[", 
     RowBox[{"{", 
      RowBox[{"kRange", ",", "P11full"}], "}"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P1LfullInter", "=", " ", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"Transpose", "[", 
     RowBox[{"{", 
      RowBox[{"kRange", ",", "P1Lfull"}], "}"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P2LfullInter", "=", " ", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"Transpose", "[", 
     RowBox[{"{", 
      RowBox[{"kRange", ",", "P2Lfull"}], "}"}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9778886400268297`*^9, 3.97788871500881*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"85e03eed-03a4-4015-93b5-73ab043b56f2"],

Cell[TextData[{
 "We impose the renormalization condition at ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["k", "TI"], "\[LongEqual]", "0.005"}], TraditionalForm], 
     "errors" -> {}, "input" -> "k=0.005", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "40ed726d-2b84-454c-856f-21618b7f6383"]
}], "Text",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{
  3.977888645676106*^9, {3.97788872230186*^9, 3.9778887434732323`*^9}, {
   3.9779062033820553`*^9, 3.977906203998946*^9}},
 Background->RGBColor[
  0.4, 0.6, 1, 0.33],ExpressionUUID->"e36d4a49-db3b-438a-9fae-8d428e7465ad"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"kren", " ", "=", " ", "0.005"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"crensol", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"P2LfullInter", "[", "kren", "]"}], "==", "0"}], ",", 
       "cren"}], "]"}], "\[LeftDoubleBracket]", "1", 
     "\[RightDoubleBracket]"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FullPSRenCond", " ", "=", " ", 
   RowBox[{"FullPS", "/.", "crensol"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9778887113297653`*^9, 3.977888711814857*^9}, {
  3.977888749621966*^9, 3.977888750799971*^9}, {3.97788881636627*^9, 
  3.977888816606657*^9}, {3.9779058536902933`*^9, 3.977905856232561*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"26c1f8d3-13cb-4677-a87e-e2142a62ae93"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Result", " ", "with", " ", "random", " ", "EFT", " ", "coefficients"}], ",",
     " ", 
    RowBox[{"and", " ", "knl", " ", "set", " ", "to", " ", "1"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"RandomReal", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
     RowBox[{"Length", "[", "EftCt15Full", "]"}]}], "]"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"FullPSeval", "=", 
     RowBox[{
      RowBox[{"FullPSRenCond", "/.", 
       RowBox[{"Thread", "[", 
        RowBox[{"EftCt15Full", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.8882980640159017`"}], ",", 
           RowBox[{"-", "0.5898590465449312`"}], ",", "1.9833128887289773`", ",",
            "0.05723782013757006`", ",", 
           RowBox[{"-", "1.917204867195128`"}], ",", "1.9098716002765022`", ",", 
           RowBox[{"-", "0.03448692273417642`"}], ",", 
           "1.5843152759871977`"}], "}"}]}], "]"}]}], "/.", 
      RowBox[{
       SubscriptBox["k", "NL"], "->", "1"}]}]}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FullPSevalInter", "=", " ", 
     RowBox[{"Interpolation", "[", 
      RowBox[{"Transpose", "[", 
       RowBox[{"{", 
        RowBox[{"kRange", ",", "FullPSeval"}], "}"}], "]"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.965802269459729*^9, 3.965802327144515*^9}, {
   3.9778882523873863`*^9, 3.977888270168138*^9}, 3.977888697146048*^9, {
   3.9778887690118513`*^9, 3.977888834115923*^9}, {3.977888903610695*^9, 
   3.977888910914613*^9}, {3.977888967549428*^9, 3.977889010224772*^9}, 
   3.9778891751093817`*^9, {3.9778912016532173`*^9, 3.977891220068931*^9}, {
   3.977891442694954*^9, 3.9778915184063597`*^9}, {3.977906010057518*^9, 
   3.977906017711446*^9}, {3.977906050069565*^9, 3.9779060507749577`*^9}, {
   3.9779064841722603`*^9, 3.977906486655429*^9}, {3.97790670908709*^9, 
   3.9779067162260427`*^9}, {3.977906749162757*^9, 3.977906749425836*^9}, {
   3.977906860827483*^9, 3.977906861021922*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"20347297-fb72-4d11-8917-2a8e1acc7482"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9778912182180653`*^9, 3.977891218218995*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"29f557b3-e221-485d-8a12-dd87bbb931e6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Plot11Data", "=", 
   RowBox[{
    RowBox[{"Transpose", "[", 
     RowBox[{"{", 
      RowBox[{"kRange", ",", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["Doutput", "Dinput"], ")"}], "2"], "P11k"}]}], "}"}], 
     "]"}], "/.", "DfactorSubs"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot1LData", "=", 
   RowBox[{
    RowBox[{"Transpose", "[", 
     RowBox[{"{", 
      RowBox[{"kRange", ",", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["Doutput", "Dinput"], ")"}], "4"], "P1LCosmo1"}]}], 
      "}"}], "]"}], "/.", "DfactorSubs"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot2LData", "=", 
   RowBox[{
    RowBox[{"Transpose", "[", 
     RowBox[{"{", 
      RowBox[{"kRange", ",", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["Doutput", "Dinput"], ")"}], "6"], "P2LCosmo1"}]}], 
      "}"}], "]"}], "/.", "DfactorSubs"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PlotFullPSnoCT", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"kRange", ",", "FullPSnoCT"}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PlotFullPS", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"kRange", ",", "FullPSeval"}], "}"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.960991720306663*^9, 3.960991754166553*^9}, {
   3.9609923669630833`*^9, 3.960992412942477*^9}, {3.9609925135853786`*^9, 
   3.960992545011466*^9}, {3.9609956512989407`*^9, 3.960995682781842*^9}, {
   3.9652130538658524`*^9, 3.965213060372903*^9}, {3.965802318281126*^9, 
   3.9658023295819683`*^9}, {3.965802538963119*^9, 3.965802540876294*^9}, 
   3.9786789472024593`*^9},
 CellLabel->
  "In[104]:=",ExpressionUUID->"68f3671c-f1d5-4986-81fd-245e435340cf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"PlotFullPS", ",", "PlotFullPSnoCT"}], "}"}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*SuperscriptBox[SubscriptBox[\(P\), \(NNLO\)], \
\(EFT\)]\)\>\"", 
      ",", "\"\<\!\(\*SuperscriptBox[SubscriptBox[\(P\), \(NNLO\)], \(no - CT\
\)]\)\>\""}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.9609925500250893`*^9, {3.960992584398012*^9, 3.9609925979885817`*^9}, {
   3.960995729630784*^9, 3.960995730256549*^9}, 3.9609958097089357`*^9, {
   3.964632831316884*^9, 3.9646329095405283`*^9}, {3.96463327220354*^9, 
   3.964633329332893*^9}, {3.964633414071765*^9, 3.964633425150426*^9}, {
   3.9658025428330803`*^9, 3.965802558403967*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"a70731db-04a5-46f0-9dbe-123fd6a45caa"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-6.907755278982137, 
            7.04487448793495}, {-6.907755278982137, 7.044874488730386}}], 
           
           LineBox[{{-6.907755278982137, 
            7.044874488730386}, {-6.907755278982137, 7.044874489525822}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-6.743284915196847, 
            7.1975015033090575`}, {-6.743284915196847, 7.197501504405094}}], 
           
           LineBox[{{-6.743284915196847, 
            7.197501504405094}, {-6.743284915196847, 7.19750150550113}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-6.5788145514115595`, 
            7.3484070939030195`}, {-6.5788145514115595`, 
            7.3484070954470555`}}], 
           
           LineBox[{{-6.5788145514115595`, 
            7.3484070954470555`}, {-6.5788145514115595`, 
            7.3484070969910915`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-6.41434418762627, 
            7.497180222066372}, {-6.41434418762627, 7.497180224184999}}], 
           
           LineBox[{{-6.41434418762627, 
            7.497180224184999}, {-6.41434418762627, 7.497180226303626}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-6.249873823840981, 
            7.6433494600596115`}, {-6.249873823840981, 7.64334946301876}}], 
           
           LineBox[{{-6.249873823840981, 
            7.64334946301876}, {-6.249873823840981, 7.643349465977908}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-6.085403460055692, 
            7.78634846937158}, {-6.085403460055692, 7.786348473456026}}], 
           
           LineBox[{{-6.085403460055692, 
            7.786348473456026}, {-6.085403460055692, 7.786348477540471}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-5.920933096270404, 
            7.925531976276653}, {-5.920933096270404, 7.925531981927585}}], 
           
           LineBox[{{-5.920933096270404, 
            7.925531981927585}, {-5.920933096270404, 7.925531987578517}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-5.756462732485114, 
            8.060180775845074}, {-5.756462732485114, 8.060180783733253}}], 
           
           LineBox[{{-5.756462732485114, 
            8.060180783733253}, {-5.756462732485114, 8.060180791621432}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-5.591992368699826, 
            8.18949138306143}, {-5.591992368699826, 8.189491393967574}}], 
           
           LineBox[{{-5.591992368699826, 
            8.189491393967574}, {-5.591992368699826, 8.189491404873717}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-5.427522004914536, 
            8.312559867298685}, {-5.427522004914536, 8.312559882440476}}], 
           
           LineBox[{{-5.427522004914536, 
            8.312559882440476}, {-5.427522004914536, 8.312559897582268}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-5.263051641129247, 
            8.428368312843485}, {-5.263051641129247, 8.428368333717806}}], 
           
           LineBox[{{-5.263051641129247, 
            8.428368333717806}, {-5.263051641129247, 8.428368354592127}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-5.098581277343959, 
            8.535751576350705}, {-5.098581277343959, 8.535751605380948}}], 
           
           LineBox[{{-5.098581277343959, 
            8.535751605380948}, {-5.098581277343959, 8.535751634411191}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-4.934110913558669, 
            8.633315872754633}, {-4.934110913558669, 8.63331591277859}}], 
           
           LineBox[{{-4.934110913558669, 
            8.63331591277859}, {-4.934110913558669, 8.633315952802546}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-4.7696405497733805`, 
            8.719400579759792}, {-4.7696405497733805`, 8.719400634284806}}], 
           
           LineBox[{{-4.7696405497733805`, 
            8.719400634284806}, {-4.7696405497733805`, 8.719400688809817}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-4.605170185988091, 
            8.791996942944253}, {-4.605170185988091, 8.791997018637689}}], 
           
           LineBox[{{-4.605170185988091, 
            8.791997018637689}, {-4.605170185988091, 8.79199709433112}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-4.537447095017678, 
            8.817396427745908}, {-4.537447095017678, 8.817396513600054}}], 
           
           LineBox[{{-4.537447095017678, 
            8.817396513600054}, {-4.537447095017678, 8.817396599454192}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-4.469724004047265, 
            8.839892260355667}, {-4.469724004047265, 8.839892358287155}}], 
           
           LineBox[{{-4.469724004047265, 
            8.839892358287155}, {-4.469724004047265, 8.839892456218633}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-4.4020009130768525`, 
            8.859251853994733}, {-4.4020009130768525`, 8.85925196621414}}], 
           
           LineBox[{{-4.4020009130768525`, 
            8.85925196621414}, {-4.4020009130768525`, 8.859252078433535}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-4.334277822106439, 
            8.875239234127084}, {-4.334277822106439, 8.875239361375417}}], 
           
           LineBox[{{-4.334277822106439, 
            8.875239361375417}, {-4.334277822106439, 8.875239488623734}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-4.266554731136026, 
            8.887608497434204}, {-4.266554731136026, 8.887608644607466}}], 
           
           LineBox[{{-4.266554731136026, 
            8.887608644607466}, {-4.266554731136026, 8.887608791780707}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-4.198831640165612, 
            8.896054681653704}, {-4.198831640165612, 8.896054849001384}}], 
           
           LineBox[{{-4.198831640165612, 
            8.896054849001384}, {-4.198831640165612, 8.896055016349036}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-4.1311085491952, 8.900253203261514}, {-4.1311085491952, 
            8.900253390467865}}], 
           
           LineBox[{{-4.1311085491952, 8.900253390467865}, {-4.1311085491952, 
            8.900253577674182}}]}}, Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-4.063385458224786, 
            8.899878151397662}, {-4.063385458224786, 8.899878364471888}}], 
           
           LineBox[{{-4.063385458224786, 
            8.899878364471888}, {-4.063385458224786, 8.899878577546069}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-3.9956623672543734`, 
            8.894581522422047}, {-3.9956623672543734`, 8.894581763671093}}], 
           
           LineBox[{{-3.9956623672543734`, 
            8.894581763671093}, {-3.9956623672543734`, 8.894582004920082}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-3.92793927628396, 
            8.883998038594086}, {-3.92793927628396, 8.883998312713134}}], 
           
           LineBox[{{-3.92793927628396, 
            8.883998312713134}, {-3.92793927628396, 8.883998586832107}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-3.8602161853135475`, 
            8.867755454159393}, {-3.8602161853135475`, 8.867755763320512}}], 
           
           LineBox[{{-3.8602161853135475`, 
            8.867755763320512}, {-3.8602161853135475`, 8.867756072481534}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-3.792493094343134, 
            8.845516207996758}, {-3.792493094343134, 8.84551656163885}}], 
           
           LineBox[{{-3.792493094343134, 
            8.84551656163885}, {-3.792493094343134, 8.845516915280816}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-3.724770003372721, 
            8.817036076819411}, {-3.724770003372721, 8.817036477998446}}], 
           
           LineBox[{{-3.724770003372721, 
            8.817036477998446}, {-3.724770003372721, 8.81703687917732}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-3.657046912402308, 
            8.782091081706255}, {-3.657046912402308, 8.782091533680163}}], 
           
           LineBox[{{-3.657046912402308, 
            8.782091533680163}, {-3.657046912402308, 8.782091985653866}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-3.5893238214318948`, 
            8.740495971458007}, {-3.5893238214318948`, 8.740496485561087}}], 
           
           LineBox[{{-3.5893238214318948`, 
            8.740496485561087}, {-3.5893238214318948`, 8.740496999663902}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-3.5216007304614814`, 
            8.692498703523786}, {-3.5216007304614814`, 8.692499285220004}}], 
           
           LineBox[{{-3.5216007304614814`, 
            8.692499285220004}, {-3.5216007304614814`, 8.692499866915885}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-3.4538776394910684`, 
            8.638619279914288}, {-3.4538776394910684`, 8.638619939815467}}], 
           
           LineBox[{{-3.4538776394910684`, 
            8.638619939815467}, {-3.4538776394910684`, 8.63862059971621}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-3.3861545485206554`, 
            8.57938775945206}, {-3.3861545485206554`, 8.57938850153507}}], 
           
           LineBox[{{-3.3861545485206554`, 
            8.57938850153507}, {-3.3861545485206554`, 8.579389243617529}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-3.3184314575502425`, 
            8.515821958763354}, {-3.3184314575502425`, 8.515822786784252}}], 
           
           LineBox[{{-3.3184314575502425`, 
            8.515822786784252}, {-3.3184314575502425`, 8.515823614804464}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-3.250708366579829, 
            8.44979592748123}, {-3.250708366579829, 8.449796862584408}}], 
           
           LineBox[{{-3.250708366579829, 
            8.449796862584408}, {-3.250708366579829, 8.449797797686713}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-3.182985275609416, 
            8.383266704012803}, {-3.182985275609416, 8.383267776489847}}], 
           
           LineBox[{{-3.182985275609416, 
            8.383267776489847}, {-3.182985275609416, 8.38326884896574}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-3.115262184639003, 
            8.318209466265417}, {-3.115262184639003, 8.318210683574142}}], 
           
           LineBox[{{-3.115262184639003, 
            8.318210683574142}, {-3.115262184639003, 8.318211900881385}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-3.0475390936685898`, 
            8.256623690602918}, {-3.0475390936685898`, 8.25662508920857}}], 
           
           LineBox[{{-3.0475390936685898`, 
            8.25662508920857}, {-3.0475390936685898`, 8.256626487812268}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-2.979816002698177, 
            8.200309965226058}, {-2.979816002698177, 8.200311552058809}}], 
           
           LineBox[{{-2.979816002698177, 
            8.200311552058809}, {-2.979816002698177, 8.20031313888904}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-2.9120929117277634`, 
            8.149561776984795}, {-2.9120929117277634`, 8.14956356748887}}], 
           
           LineBox[{{-2.9120929117277634`, 
            8.14956356748887}, {-2.9120929117277634`, 8.14956535798974}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-2.844369820757351, 
            8.103097670097554}, {-2.844369820757351, 8.103099692018654}}], 
           
           LineBox[{{-2.844369820757351, 
            8.103099692018654}, {-2.844369820757351, 8.103101713935667}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-2.776646729786938, 
            8.057637000364533}, {-2.776646729786938, 8.057639289018866}}], 
           
           LineBox[{{-2.776646729786938, 
            8.057639289018866}, {-2.776646729786938, 8.05764157766796}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-2.7089236388165245`, 
            8.008058951203065}, {-2.7089236388165245`, 8.008061522438748}}], 
           
           LineBox[{{-2.7089236388165245`, 
            8.008061522438748}, {-2.7089236388165245`, 8.00806409366782}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-2.641200547846111, 
            7.948264159137306}, {-2.641200547846111, 7.9482670963473625`}}], 
           
           LineBox[{{-2.641200547846111, 
            7.9482670963473625`}, {-2.641200547846111, 7.948270033548792}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-2.573477456875698, 
            7.872552798249367}, {-2.573477456875698, 7.872555225346234}}], 
           
           LineBox[{{-2.573477456875698, 
            7.872555225346234}, {-2.573477456875698, 7.872557652437211}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-2.505754365905285, 
            7.777665603986216}, {-2.505754365905285, 7.777666833021895}}], 
           
           LineBox[{{-2.505754365905285, 
            7.777666833021895}, {-2.505754365905285, 7.777668062056063}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-2.438031274934872, 
            7.665054673793109}, {-2.438031274934872, 7.66505721089406}}], 
           
           LineBox[{{-2.438031274934872, 
            7.66505721089406}, {-2.438031274934872, 7.665059747988574}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-2.3703081839644584`, 
            7.542673611065419}, {-2.3703081839644584`, 7.542678285210019}}], 
           
           LineBox[{{-2.3703081839644584`, 
            7.542678285210019}, {-2.3703081839644584`, 7.542682959332771}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-2.3025850929940455`, 
            7.424305646941409}, {-2.3025850929940455`, 7.424310866189772}}], 
           
           LineBox[{{-2.3025850929940455`, 
            7.424310866189772}, {-2.3025850929940455`, 7.424316085410894}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-2.2772819601040015`, 
            7.384239550593956}, {-2.2772819601040015`, 7.384245027998625}}], 
           
           LineBox[{{-2.2772819601040015`, 
            7.384245027998625}, {-2.2772819601040015`, 7.384250505373291}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-2.2519788272139567`, 
            7.347422746219743}, {-2.2519788272139567`, 7.347428490177385}}], 
           
           LineBox[{{-2.2519788272139567`, 
            7.347428490177385}, {-2.2519788272139567`, 7.347434234102034}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-2.2266756943239123`, 
            7.314164144034729}, {-2.2266756943239123`, 7.314170172763068}}], 
           
           LineBox[{{-2.2266756943239123`, 
            7.314170172763068}, {-2.2266756943239123`, 7.314176201455061}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-2.201372561433868, 
            7.2844814188722795`}, {-2.201372561433868, 7.284487686749646}}], 
           
           LineBox[{{-2.201372561433868, 
            7.284487686749646}, {-2.201372561433868, 7.2844939545877265`}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-2.176069428543823, 
            7.258034873874265}, {-2.176069428543823, 7.258041377026918}}], 
           
           LineBox[{{-2.176069428543823, 
            7.258041377026918}, {-2.176069428543823, 7.25804788013728}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-2.1507662956537787`, 
            7.234175279218331}, {-2.1507662956537787`, 7.234182047124023}}], 
           
           LineBox[{{-2.1507662956537787`, 
            7.234182047124023}, {-2.1507662956537787`, 7.23418881498391}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-2.125463162763735, 
            7.211853857987424}, {-2.125463162763735, 7.211860881006856}}], 
           
           LineBox[{{-2.125463162763735, 
            7.211860881006856}, {-2.125463162763735, 7.211867903976965}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-2.10016002987369, 7.18989005690041}, {-2.10016002987369,
             7.189897363081899}}], 
           
           LineBox[{{-2.10016002987369, 
            7.189897363081899}, {-2.10016002987369, 7.189904669210009}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-2.0748568969836456`, 
            7.166882122285398}, {-2.0748568969836456`, 7.166889759102264}}], 
           
           LineBox[{{-2.0748568969836456`, 
            7.166889759102264}, {-2.0748568969836456`, 7.166897395860809}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-2.049553764093601, 
            7.141490229476872}, {-2.049553764093601, 7.141498236854368}}], 
           
           LineBox[{{-2.049553764093601, 
            7.141498236854368}, {-2.049553764093601, 7.141506244167745}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-2.0242506312035564`, 
            7.112506922841097}, {-2.0242506312035564`, 7.112515345455496}}], 
           
           LineBox[{{-2.0242506312035564`, 
            7.112515345455496}, {-2.0242506312035564`, 7.112523767998956}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-1.9989474983135123`, 
            7.0790602988562705`}, {-1.9989474983135123`, 7.079069123313176}}], 
           
           LineBox[{{-1.9989474983135123`, 
            7.079069123313176}, {-1.9989474983135123`, 7.079077947692212}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-1.9736443654234677`, 
            7.040729098746687}, {-1.9736443654234677`, 7.040738333967505}}], 
           
           LineBox[{{-1.9736443654234677`, 
            7.040738333967505}, {-1.9736443654234677`, 
            7.0407475691030355`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-1.9483412325334233`, 
            6.997656630160079}, {-1.9483412325334233`, 6.997666287585946}}], 
           
           LineBox[{{-1.9483412325334233`, 
            6.997666287585946}, {-1.9483412325334233`, 6.997675944918548}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-1.9230380996433787`, 
            6.950494224443631}, {-1.9230380996433787`, 6.950504291002054}}], 
           
           LineBox[{{-1.9230380996433787`, 
            6.950504291002054}, {-1.9230380996433787`, 6.950514357459142}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-1.8977349667533343`, 
            6.900549043767245}, {-1.8977349667533343`, 6.9005596467403}}], 
           LineBox[{{-1.8977349667533343`, 
            6.9005596467403}, {-1.8977349667533343`, 6.900570249600933}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-1.87243183386329, 
            6.849537019203297}, {-1.87243183386329, 6.84954833665049}}], 
           
           LineBox[{{-1.87243183386329, 6.84954833665049}, {-1.87243183386329,
             6.8495596539695995`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-1.8471287009732456`, 
            6.799379607757644}, {-1.8471287009732456`, 6.799391574906662}}], 
           
           LineBox[{{-1.8471287009732456`, 
            6.799391574906662}, {-1.8471287009732456`, 6.799403541912468}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-1.821825568083201, 
            6.752074814975794}, {-1.821825568083201, 6.752087452762405}}], 
           
           LineBox[{{-1.821825568083201, 
            6.752087452762405}, {-1.821825568083201, 6.7521000903893045`}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-1.7965224351931566`, 
            6.709069580091967}, {-1.7965224351931566`, 6.709082811637383}}], 
           
           LineBox[{{-1.7965224351931566`, 
            6.709082811637383}, {-1.7965224351931566`, 6.709096043007727}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-1.7712193023031118`, 
            6.67116447959362}, {-1.7712193023031118`, 6.6711782626713125`}}], 
           
           
           LineBox[{{-1.7712193023031118`, 
            6.6711782626713125`}, {-1.7712193023031118`, 
            6.671192045559034}}]}}, Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-1.7459161694130676`, 
            6.638256720582407}, {-1.7459161694130676`, 6.638271051511868}}], 
           
           LineBox[{{-1.7459161694130676`, 
            6.638271051511868}, {-1.7459161694130676`, 6.638285382235956}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-1.7206130365230232`, 
            6.609118465711762}, {-1.7206130365230232`, 6.609133312512542}}], 
           
           LineBox[{{-1.7206130365230232`, 
            6.609133312512542}, {-1.7206130365230232`, 6.609148159092897}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-1.6953099036329788`, 
            6.582083650342328}, {-1.6953099036329788`, 6.582099057290029}}], 
           
           LineBox[{{-1.6953099036329788`, 
            6.582099057290029}, {-1.6953099036329788`, 6.58211446400036}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-1.6700067707429342`, 
            6.554846420926647}, {-1.6700067707429342`, 6.5548623041925325`}}], 
           
           LineBox[{{-1.6700067707429342`, 
            6.5548623041925325`}, {-1.6700067707429342`, 
            6.5548781872061435`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-1.6447036378528896`, 
            6.52508920571257}, {-1.6447036378528896`, 6.5251056974235695`}}], 
           
           
           LineBox[{{-1.6447036378528896`, 
            6.5251056974235695`}, {-1.6447036378528896`, 
            6.525122188862597}}]}}, Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-1.619400504962845, 
            6.491029069186495}, {-1.619400504962845, 6.491046316529018}}], 
           
           LineBox[{{-1.619400504962845, 
            6.491046316529018}, {-1.619400504962845, 6.491063563574075}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-1.5940973720728009`, 
            6.451873995486302}, {-1.5940973720728009`, 6.4518920966097255`}}], 
           
           LineBox[{{-1.5940973720728009`, 
            6.4518920966097255`}, {-1.5940973720728009`, 
            6.451910197405504}}]}}, Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           LineBox[{{-1.5687942391827565`, 
            6.408305207401229}, {-1.5687942391827565`, 6.408324730542748}}], 
           
           LineBox[{{-1.5687942391827565`, 
            6.408324730542748}, {-1.5687942391827565`, 6.408344253303122}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-1.543491106292712, 
            6.362047847696068}, {-1.543491106292712, 6.362068092704363}}], 
           
           LineBox[{{-1.543491106292712, 
            6.362068092704363}, {-1.543491106292712, 6.362088337302806}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-1.5181879734026675`, 
            6.31522668093055}, {-1.5181879734026675`, 6.315248081308962}}], 
           
           LineBox[{{-1.5181879734026675`, 
            6.315248081308962}, {-1.5181879734026675`, 6.315269481229407}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-1.492884840512623, 
            6.270255902993059}, {-1.492884840512623, 6.270278378034524}}], 
           
           LineBox[{{-1.492884840512623, 
            6.270278378034524}, {-1.492884840512623, 6.270300852570873}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-1.4675817076225786`, 
            6.228750119466785}, {-1.4675817076225786`, 6.228773592521653}}], 
           
           LineBox[{{-1.4675817076225786`, 
            6.228773592521653}, {-1.4675817076225786`, 6.22879706502555}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-1.442278574732534, 
            6.191530570812714}, {-1.442278574732534, 6.191555097530308}}], 
           
           LineBox[{{-1.442278574732534, 
            6.191555097530308}, {-1.442278574732534, 6.191579623646358}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-1.4169754418424898`, 
            6.158011697950343}, {-1.4169754418424898`, 6.158037294414546}}], 
           
           LineBox[{{-1.4169754418424898`, 
            6.158037294414546}, {-1.4169754418424898`, 6.158062890223587}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-1.391672308952445, 
            6.126472026905363}, {-1.391672308952445, 6.126495272872131}}], 
           
           LineBox[{{-1.391672308952445, 
            6.126495272872131}, {-1.391672308952445, 6.126518518298537}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-1.3663691760624006`, 
            6.094620532945601}, {-1.3663691760624006`, 6.094644358963952}}], 
           
           LineBox[{{-1.3663691760624006`, 
            6.094644358963952}, {-1.3663691760624006`, 6.094668184414637}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-1.341066043172356, 
            6.060520157727673}, {-1.341066043172356, 6.06054468644458}}], 
           
           LineBox[{{-1.341066043172356, 
            6.06054468644458}, {-1.341066043172356, 6.060569214559845}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-1.3157629102823118`, 
            6.0233508911669755`}, {-1.3157629102823118`, 
            6.0233764156197935`}}], 
           
           LineBox[{{-1.3157629102823118`, 
            6.0233764156197935`}, {-1.3157629102823118`, 
            6.023401939421131}}]}}, Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-1.2904597773922675`, 
            5.983387931902666}, {-1.2904597773922675`, 5.983414723675885}}], 
           
           LineBox[{{-1.2904597773922675`, 
            5.983414723675885}, {-1.2904597773922675`, 5.983441514731325}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-1.265156644502223, 
            5.942238794169633}, {-1.265156644502223, 5.942266461315651}}], 
           
           LineBox[{{-1.265156644502223, 
            5.942266461315651}, {-1.265156644502223, 5.942294127696219}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-1.2398535116121783`, 
            5.901986376276352}, {-1.2398535116121783`, 5.902014813718462}}], 
           
           LineBox[{{-1.2398535116121783`, 
            5.902014813718462}, {-1.2398535116121783`, 5.902043250351906}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-1.2145503787221337`, 
            5.864026907497134}, {-1.2145503787221337`, 5.864056531225658}}], 
           
           LineBox[{{-1.2145503787221337`, 
            5.864056531225658}, {-1.2145503787221337`, 
            5.8640861540766425`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-1.1892472458320893`, 
            5.828947752808444}, {-1.1892472458320893`, 5.8289775922351605`}}], 
           
           LineBox[{{-1.1892472458320893`, 
            5.8289775922351605`}, {-1.1892472458320893`, 
            5.8290074307715125`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-1.163944112942045, 
            5.795786512425094}, {-1.163944112942045, 5.795817265907827}}], 
           
           LineBox[{{-1.163944112942045, 
            5.795817265907827}, {-1.163944112942045, 5.795848018444811}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-1.1386409800520005`, 
            5.763051647479607}, {-1.1386409800520005`, 5.763082905864978}}], 
           
           LineBox[{{-1.1386409800520005`, 
            5.763082905864978}, {-1.1386409800520005`, 5.763114163273294}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-1.113337847161956, 
            5.729256818542318}, {-1.113337847161956, 5.729288678334315}}], 
           
           LineBox[{{-1.113337847161956, 
            5.729288678334315}, {-1.113337847161956, 5.729320537111298}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-1.0880347142719116`, 
            5.693947305094007}, {-1.0880347142719116`, 5.69397995189962}}], 
           
           LineBox[{{-1.0880347142719116`, 
            5.69397995189962}, {-1.0880347142719116`, 5.694012597639454}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-1.062731581381867, 
            5.657667856316088}, {-1.062731581381867, 5.657701613672191}}], 
           
           LineBox[{{-1.062731581381867, 
            5.657701613672191}, {-1.062731581381867, 5.657735369888772}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-1.0374284484918226`, 
            5.62182996253476}, {-1.0374284484918226`, 5.6218645898098885`}}], 
           
           
           LineBox[{{-1.0374284484918226`, 
            5.6218645898098885`}, {-1.0374284484918226`, 
            5.6218992158860095`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-1.0121253156017782`, 
            5.5873218182715325`}, {-1.0121253156017782`, 5.587357380626025}}], 
           
           LineBox[{{-1.0121253156017782`, 
            5.587357380626025}, {-1.0121253156017782`, 5.587392941715881}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-0.9868221827117337, 
            5.554733315016991}, {-0.9868221827117337, 5.554769696588972}}], 
           
           LineBox[{{-0.9868221827117337, 
            5.554769696588972}, {-0.9868221827117337, 5.554806076837382}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-0.9615190498216892, 
            5.523286610504491}, {-0.9615190498216892, 5.523323745652319}}], 
           
           LineBox[{{-0.9615190498216892, 
            5.523323745652319}, {-0.9615190498216892, 5.523360879421179}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-0.936215916931645, 
            5.491826875393421}, {-0.936215916931645, 5.4918647560201626`}}], 
           
           LineBox[{{-0.936215916931645, 
            5.4918647560201626`}, {-0.936215916931645, 5.491902635212017}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-0.9109127840416004, 
            5.459906796921389}, {-0.9109127840416004, 5.45994626102939}}], 
           
           LineBox[{{-0.9109127840416004, 
            5.45994626102939}, {-0.9109127840416004, 5.459985723580036}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-0.885609651151556, 
            5.427438848478055}, {-0.885609651151556, 5.4274788929252775`}}], 
           
           LineBox[{{-0.885609651151556, 
            5.4274788929252775`}, {-0.885609651151556, 5.427518935769006}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-0.8603065182615116, 
            5.395686393868118}, {-0.8603065182615116, 5.3957286676957}}], 
           
           LineBox[{{-0.8603065182615116, 
            5.3957286676957}, {-0.8603065182615116, 5.39577093973628}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-0.835003385371467, 
            5.365034568076765}, {-0.835003385371467, 5.365077912553487}}], 
           
           LineBox[{{-0.835003385371467, 
            5.365077912553487}, {-0.835003385371467, 5.365121255151547}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-0.8097002524814225, 
            5.335821897159128}, {-0.8097002524814225, 5.335867186161311}}], 
           
           LineBox[{{-0.8097002524814225, 
            5.335867186161311}, {-0.8097002524814225, 5.335912473112493}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-0.784397119591378, 
            5.307224820164198}, {-0.784397119591378, 5.30727209880721}}], 
           
           LineBox[{{-0.784397119591378, 
            5.30727209880721}, {-0.784397119591378, 5.307319375215058}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-0.7590939867013337, 
            5.278669574462354}, {-0.7590939867013337, 5.278717026795113}}], 
           
           LineBox[{{-0.7590939867013337, 
            5.278717026795113}, {-0.7590939867013337, 5.278764476876256}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-0.7337908538112893, 
            5.249788033549366}, {-0.7337908538112893, 5.24983658748033}}], 
           
           LineBox[{{-0.7337908538112893, 
            5.24983658748033}, {-0.7337908538112893, 5.249885139053925}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-0.7084877209212447, 
            5.221455712571195}, {-0.7084877209212447, 5.221506070637487}}], 
           
           LineBox[{{-0.7084877209212447, 
            5.221506070637487}, {-0.7084877209212447, 5.221556426167972}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-0.6831845880312003, 
            5.194420434131758}, {-0.6831845880312003, 5.194471122961215}}], 
           
           LineBox[{{-0.6831845880312003, 
            5.194471122961215}, {-0.6831845880312003, 5.194521809221444}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-0.657881455141156, 
            5.168798961306053}, {-0.657881455141156, 5.168850964445357}}], 
           
           LineBox[{{-0.657881455141156, 
            5.168850964445357}, {-0.657881455141156, 5.168902964880475}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-0.6325783222511112, 
            5.143275955087144}, {-0.6325783222511112, 5.143328298177929}}], 
           
           LineBox[{{-0.6325783222511112, 
            5.143328298177929}, {-0.6325783222511112, 5.143380638529059}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-0.6072751893610668, 
            5.117716005960037}, {-0.6072751893610668, 5.117770415660042}}], 
           LineBox[{{-0.6072751893610668, 
            5.117770415660042}, {-0.6072751893610668, 5.117824822399792}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-0.5819720564710226, 
            5.092664690941603}, {-0.5819720564710226, 5.092719650361993}}], 
           
           LineBox[{{-0.5819720564710226, 
            5.092719650361993}, {-0.5819720564710226, 
            5.0927746067620125`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-0.5566689235809779, 
            5.068721329709158}, {-0.5566689235809779, 5.068777581310416}}], 
           
           LineBox[{{-0.5566689235809779, 
            5.068777581310416}, {-0.5566689235809779, 5.068833829747609}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-0.5313657906909336, 
            5.0457816607513815`}, {-0.5313657906909336, 5.045838400386553}}], 
           
           
           LineBox[{{-0.5313657906909336, 
            5.045838400386553}, {-0.5313657906909336, 5.045895136802521}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-0.5060626578008888, 
            5.023367739616154}, {-0.5060626578008888, 5.023426506635019}}], 
           
           LineBox[{{-0.5060626578008888, 
            5.023426506635019}, {-0.5060626578008888, 5.023485270200525}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-0.4807595249108445, 
            5.000973581242799}, {-0.4807595249108445, 5.001034433999839}}], 
           
           LineBox[{{-0.4807595249108445, 
            5.001034433999839}, {-0.4807595249108445, 5.001095283054047}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-0.45545639202080024`, 
            4.979406351845238}, {-0.45545639202080024`, 4.979468970701922}}], 
           
           
           LineBox[{{-0.45545639202080024`, 
            4.979468970701922}, {-0.45545639202080024`, 4.97953158563773}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-0.4301532591307555, 
            4.958827502647689}, {-0.4301532591307555, 4.958895124494103}}], 
           
           LineBox[{{-0.4301532591307555, 
            4.958895124494103}, {-0.4301532591307555, 4.958962741768112}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-0.4048501262407112, 
            4.938928114521162}, {-0.4048501262407112, 4.938993350168696}}], 
           
           LineBox[{{-0.4048501262407112, 
            4.938993350168696}, {-0.4048501262407112, 4.939058581560817}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-0.37954699335066683`, 
            4.919174839598866}, {-0.37954699335066683`, 4.919241325973349}}], 
           
           
           LineBox[{{-0.37954699335066683`, 
            4.919241325973349}, {-0.37954699335066683`, 
            4.919307807927688}}]}}, Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-0.3542438604606222, 
            4.900173455770107}, {-0.3542438604606222, 4.900241025680739}}], 
           
           LineBox[{{-0.3542438604606222, 
            4.900241025680739}, {-0.3542438604606222, 4.900308591025987}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-0.32894072757057774`, 
            4.881838822715048}, {-0.32894072757057774`, 4.881907848994054}}], 
           
           
           LineBox[{{-0.32894072757057774`, 
            4.881907848994054}, {-0.32894072757057774`, 
            4.881976870508761}}]}}, Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-0.30363759468053353`, 
            4.864421460788903}, {-0.30363759468053353`, 4.864498797314922}}], 
           
           
           LineBox[{{-0.30363759468053353`, 
            4.864498797314922}, {-0.30363759468053353`, 
            4.864576127860465}}]}}, Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           LineBox[{{-0.27833446179048876`, 
            4.847304993418792}, {-0.27833446179048876`, 4.84737834774362}}], 
           
           LineBox[{{-0.27833446179048876`, 
            4.84737834774362}, {-0.27833446179048876`, 4.847451696687985}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-0.2530313289004444, 
            4.830955583039094}, {-0.2530313289004444, 4.831031516826058}}], 
           
           LineBox[{{-0.2530313289004444, 
            4.831031516826058}, {-0.2530313289004444, 4.83110744484752}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-0.22772819601040012`, 
            4.814871990798654}, {-0.22772819601040012`, 4.814948119497661}}], 
           
           
           LineBox[{{-0.22772819601040012`, 
            4.814948119497661}, {-0.22772819601040012`, 4.81502424240153}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-0.20242506312035544`, 
            4.799150326680217}, {-0.20242506312035544`, 4.799421298418699}}], 
           
           
           LineBox[{{-0.20242506312035544`, 
            4.799421298418699}, {-0.20242506312035544`, 
            4.799692196751389}}]}}, Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-0.17712193023031103`, 
            4.7844527251270845`}, {-0.17712193023031103`, 
            4.784734796309494}}], 
           
           LineBox[{{-0.17712193023031103`, 
            4.784734796309494}, {-0.17712193023031103`, 
            4.785016787950188}}]}}, Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-0.15181879734026646`, 
            4.770099104882065}, {-0.15181879734026646`, 4.770391999241698}}], 
           
           
           LineBox[{{-0.15181879734026646`, 
            4.770391999241698}, {-0.15181879734026646`, 
            4.770684807839344}}]}}, Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-0.12651566445022214`, 
            4.756208110349321}, {-0.12651566445022214`, 4.756512171986096}}], 
           
           
           LineBox[{{-0.12651566445022214`, 
            4.756512171986096}, {-0.12651566445022214`, 
            4.756816141197495}}]}}, Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-0.10121253156017773`, 
            4.743229216466304}, {-0.10121253156017773`, 4.743544418414337}}], 
           
           
           LineBox[{{-0.10121253156017773`, 
            4.743544418414337}, {-0.10121253156017773`, 
            4.743859521041407}}]}}, Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-0.07590939867013305, 
            4.7304173510956735`}, {-0.07590939867013305, 4.730748226586898}}], 
           
           LineBox[{{-0.07590939867013305, 
            4.730748226586898}, {-0.07590939867013305, 4.731078992635743}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-0.0506062657800887, 
            4.717959190453747}, {-0.0506062657800887, 4.718298478912546}}], 
           
           LineBox[{{-0.0506062657800887, 
            4.718298478912546}, {-0.0506062657800887, 4.71863765229373}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           
           LineBox[{{-0.02530313289004439, 
            4.705554797700467}, {-0.02530313289004439, 4.705917856588305}}], 
           
           LineBox[{{-0.02530313289004439, 
            4.705917856588305}, {-0.02530313289004439, 4.706280783712224}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.24, 0.6, 0.8], 
        StyleBox[{{}, {
           LineBox[{{0., 4.695421899155603}, {0., 4.695792620650305}}], 
           LineBox[{{0., 4.695792620650305}, {0., 4.69616320476151}}]}}, 
         Antialiasing -> False]}}, {{
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-6.907755278982137, 
            7.044874133413245}, {-6.907755278982137, 7.044874134192299}}], 
           
           LineBox[{{-6.907755278982137, 
            7.044874134192299}, {-6.907755278982137, 7.044874134971353}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-6.743284915196847, 
            7.197501010698148}, {-6.743284915196847, 7.197501011771228}}], 
           
           LineBox[{{-6.743284915196847, 
            7.197501011771228}, {-6.743284915196847, 7.197501012844309}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-6.5788145514115595`, 
            7.348406409423964}, {-6.5788145514115595`, 7.348406410936548}}], 
           
           LineBox[{{-6.5788145514115595`, 
            7.348406410936548}, {-6.5788145514115595`, 
            7.3484064124491315`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-6.41434418762627, 
            7.497179270979438}, {-6.41434418762627, 7.4971792730537965`}}], 
           
           LineBox[{{-6.41434418762627, 
            7.4971792730537965`}, {-6.41434418762627, 7.497179275128155}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-6.249873823840981, 
            7.643348138510215}, {-6.249873823840981, 7.643348141408178}}], 
           
           LineBox[{{-6.249873823840981, 
            7.643348141408178}, {-6.249873823840981, 7.643348144306141}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-6.085403460055692, 
            7.786346633071844}, {-6.085403460055692, 7.786346637070695}}], 
           
           LineBox[{{-6.085403460055692, 
            7.786346637070695}, {-6.085403460055692, 7.786346641069546}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-5.920933096270404, 
            7.925529424722088}, {-5.920933096270404, 7.92552943025356}}], 
           
           LineBox[{{-5.920933096270404, 
            7.92552943025356}, {-5.920933096270404, 7.925529435785032}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-5.756462732485114, 
            8.060177230368152}, {-5.756462732485114, 8.060177238091125}}], 
           
           LineBox[{{-5.756462732485114, 
            8.060177238091125}, {-5.756462732485114, 8.060177245814097}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-5.591992368699826, 
            8.189486456464207}, {-5.591992368699826, 8.189486467139625}}], 
           
           LineBox[{{-5.591992368699826, 
            8.189486467139625}, {-5.591992368699826, 8.189486477815043}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-5.427522004914536, 
            8.312553021560609}, {-5.427522004914536, 8.312553036381566}}], 
           
           LineBox[{{-5.427522004914536, 
            8.312553036381566}, {-5.427522004914536, 8.312553051202523}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-5.263051641129247, 
            8.428358800179291}, {-5.263051641129247, 8.428358820604208}}], 
           
           LineBox[{{-5.263051641129247, 
            8.428358820604208}, {-5.263051641129247, 8.428358841029125}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-5.098581277343959, 
            8.535738357632317}, {-5.098581277343959, 8.535738386038734}}], 
           
           LineBox[{{-5.098581277343959, 
            8.535738386038734}, {-5.098581277343959, 8.535738414445149}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-4.934110913558669, 
            8.63329750332718}, {-4.934110913558669, 8.633297542477441}}], 
           
           LineBox[{{-4.934110913558669, 
            8.633297542477441}, {-4.934110913558669, 8.633297581627703}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-4.7696405497733805`, 
            8.719375052563821}, {-4.7696405497733805`, 8.71937510585021}}], 
           
           LineBox[{{-4.7696405497733805`, 
            8.71937510585021}, {-4.7696405497733805`, 8.719375159136597}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-4.605170185988091, 
            8.791961466645729}, {-4.605170185988091, 8.791961540616665}}], 
           
           LineBox[{{-4.605170185988091, 
            8.791961540616665}, {-4.605170185988091, 8.791961614587596}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-4.537447095017678, 
            8.817355802181948}, {-4.537447095017678, 8.817355886044714}}], 
           
           LineBox[{{-4.537447095017678, 
            8.817355886044714}, {-4.537447095017678, 8.817355969907473}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-4.469724004047265, 
            8.839845737751466}, {-4.469724004047265, 8.839845833393994}}], 
           
           LineBox[{{-4.469724004047265, 
            8.839845833393994}, {-4.469724004047265, 8.839845929036514}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-4.4020009130768525`, 
            8.859198577357672}, {-4.4020009130768525`, 8.859198686958443}}], 
           
           LineBox[{{-4.4020009130768525`, 
            8.859198686958443}, {-4.4020009130768525`, 8.859198796559202}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-4.334277822106439, 
            8.875178221969962}, {-4.334277822106439, 8.875178346189802}}], 
           
           LineBox[{{-4.334277822106439, 
            8.875178346189802}, {-4.334277822106439, 8.875178470409628}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-4.266554731136026, 
            8.887538626594893}, {-4.266554731136026, 8.887538770336663}}], 
           
           LineBox[{{-4.266554731136026, 
            8.887538770336663}, {-4.266554731136026, 8.887538914078412}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-4.198831640165612, 
            8.89597466407261}, {-4.198831640165612, 8.895974827463458}}], 
           
           LineBox[{{-4.198831640165612, 
            8.895974827463458}, {-4.198831640165612, 8.895974990854281}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-4.1311085491952, 8.900161563917768}, {-4.1311085491952, 
            8.900161746483969}}], 
           
           LineBox[{{-4.1311085491952, 8.900161746483969}, {-4.1311085491952, 
            8.900161929050135}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-4.063385458224786, 
            8.89977320132911}, {-4.063385458224786, 8.899773409058406}}], 
           
           LineBox[{{-4.063385458224786, 
            8.899773409058406}, {-4.063385458224786, 8.89977361678766}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-3.9956623672543734`, 
            8.894461325700858}, {-3.9956623672543734`, 8.894461560759453}}], 
           
           LineBox[{{-3.9956623672543734`, 
            8.894461560759453}, {-3.9956623672543734`, 8.894461795817993}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-3.92793927628396, 
            8.883860378733138}, {-3.92793927628396, 8.883860645709458}}], 
           
           LineBox[{{-3.92793927628396, 
            8.883860645709458}, {-3.92793927628396, 8.883860912685707}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-3.8602161853135475`, 
            8.867597789021321}, {-3.8602161853135475`, 8.867598089877196}}], 
           
           LineBox[{{-3.8602161853135475`, 
            8.867598089877196}, {-3.8602161853135475`, 8.867598390732981}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-3.792493094343134, 
            8.84533563026342}, {-3.792493094343134, 8.845335974389709}}], 
           LineBox[{{-3.792493094343134, 
            8.845335974389709}, {-3.792493094343134, 8.845336318515878}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-3.724770003372721, 
            8.81682925473696}, {-3.724770003372721, 8.816829644919885}}], 
           
           LineBox[{{-3.724770003372721, 
            8.816829644919885}, {-3.724770003372721, 8.816830035102656}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-3.657046912402308, 
            8.781854198523929}, {-3.657046912402308, 8.781854637699807}}], 
           
           LineBox[{{-3.657046912402308, 
            8.781854637699807}, {-3.657046912402308, 8.781855076875491}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-3.5893238214318948`, 
            8.74022465355438}, {-3.5893238214318948`, 8.74022515291118}}], 
           
           LineBox[{{-3.5893238214318948`, 
            8.74022515291118}, {-3.5893238214318948`, 8.74022565226773}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-3.5216007304614814`, 
            8.692187951942598}, {-3.5216007304614814`, 8.692188516557609}}], 
           
           LineBox[{{-3.5216007304614814`, 
            8.692188516557609}, {-3.5216007304614814`, 8.6921890811723}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-3.4538776394910684`, 
            8.63826336590576}, {-3.4538776394910684`, 8.638264006077641}}], 
           
           LineBox[{{-3.4538776394910684`, 
            8.638264006077641}, {-3.4538776394910684`, 8.638264646249114}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-3.3861545485206554`, 
            8.578980126900468}, {-3.3861545485206554`, 8.578980845987445}}], 
           
           LineBox[{{-3.3861545485206554`, 
            8.578980845987445}, {-3.3861545485206554`, 8.578981565073905}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-3.3184314575502425`, 
            8.515355111525636}, {-3.3184314575502425`, 8.515355912526381}}], 
           
           LineBox[{{-3.3184314575502425`, 
            8.515355912526381}, {-3.3184314575502425`, 8.515356713526483}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-3.250708366579829, 
            8.449261279222194}, {-3.250708366579829, 8.44926218298555}}], 
           
           LineBox[{{-3.250708366579829, 
            8.44926218298555}, {-3.250708366579829, 8.449263086748088}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-3.182985275609416, 
            8.382654440175953}, {-3.182985275609416, 8.382655476907937}}], 
           
           LineBox[{{-3.182985275609416, 
            8.382655476907937}, {-3.182985275609416, 8.382656513638846}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-3.115262184639003, 
            8.317508342883514}, {-3.115262184639003, 8.317509518983941}}], 
           
           LineBox[{{-3.115262184639003, 
            8.317509518983941}, {-3.115262184639003, 8.317510695082985}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-3.0475390936685898`, 
            8.255820820672321}, {-3.0475390936685898`, 8.255822172407063}}], 
           
           LineBox[{{-3.0475390936685898`, 
            8.255822172407063}, {-3.0475390936685898`, 8.255823524139977}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-2.979816002698177, 
            8.199390577551357}, {-2.979816002698177, 8.199392110359513}}], 
           
           LineBox[{{-2.979816002698177, 
            8.199392110359513}, {-2.979816002698177, 8.19939364316532}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-2.9120929117277634`, 
            8.148508935093245}, {-2.9120929117277634`, 8.148510662961632}}], 
           
           LineBox[{{-2.9120929117277634`, 
            8.148510662961632}, {-2.9120929117277634`, 8.148512390827033}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-2.844369820757351, 
            8.101891949778922}, {-2.844369820757351, 8.101893899158108}}], 
           
           LineBox[{{-2.844369820757351, 
            8.101893899158108}, {-2.844369820757351, 8.101895848533495}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-2.776646729786938, 
            8.056256237069237}, {-2.776646729786938, 8.056258441955647}}], 
           
           LineBox[{{-2.776646729786938, 
            8.056258441955647}, {-2.776646729786938, 8.056260646837197}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-2.7089236388165245`, 
            8.006477924550365}, {-2.7089236388165245`, 8.006480398295489}}], 
           
           LineBox[{{-2.7089236388165245`, 
            8.006480398295489}, {-2.7089236388165245`, 8.006482872034493}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-2.641200547846111, 
            7.946454487946536}, {-2.641200547846111, 7.946457313940445}}], 
           
           LineBox[{{-2.641200547846111, 
            7.946457313940445}, {-2.641200547846111, 7.946460139926368}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-2.573477456875698, 
            7.870482878733748}, {-2.573477456875698, 7.870485122617061}}], 
           
           LineBox[{{-2.573477456875698, 
            7.870485122617061}, {-2.573477456875698, 7.870487366495339}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-2.505754365905285, 
            7.775300935158989}, {-2.505754365905285, 7.775301541407609}}], 
           
           LineBox[{{-2.505754365905285, 
            7.775301541407609}, {-2.505754365905285, 7.775302147655862}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-2.438031274934872, 
            7.6623562499471864`}, {-2.438031274934872, 7.662358480004977}}], 
           
           LineBox[{{-2.438031274934872, 
            7.662358480004977}, {-2.438031274934872, 7.662360710057795}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-2.3703081839644584`, 
            7.53959914035333}, {-2.3703081839644584`, 7.53960361647299}}], 
           
           LineBox[{{-2.3703081839644584`, 
            7.53960361647299}, {-2.3703081839644584`, 7.539608092572614}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-2.3025850929940455`, 
            7.420805600752146}, {-2.3025850929940455`, 7.4208105914164}}], 
           
           LineBox[{{-2.3025850929940455`, 
            7.4208105914164}, {-2.3025850929940455`, 7.420815582055746}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-2.2772819601040015`, 
            7.380565497927187}, {-2.2772819601040015`, 7.3805707362250335`}}], 
           
           LineBox[{{-2.2772819601040015`, 
            7.3805707362250335`}, {-2.2772819601040015`, 
            7.38057597449544}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-2.2519788272139567`, 
            7.343565336773681}, {-2.2519788272139567`, 7.343570830309673}}], 
           
           LineBox[{{-2.2519788272139567`, 
            7.343570830309673}, {-2.2519788272139567`, 7.343576323815487}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-2.2266756943239123`, 
            7.310113169712067}, {-2.2266756943239123`, 7.310118936334683}}], 
           
           LineBox[{{-2.2266756943239123`, 
            7.310118936334683}, {-2.2266756943239123`, 7.310124702924045}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-2.201372561433868, 
            7.280225891102239}, {-2.201372561433868, 7.280231881220458}}], 
           
           LineBox[{{-2.201372561433868, 
            7.280231881220458}, {-2.201372561433868, 7.280237871302796}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-2.176069428543823, 
            7.253563013493676}, {-2.176069428543823, 7.253569221304974}}], 
           
           LineBox[{{-2.176069428543823, 
            7.253569221304974}, {-2.176069428543823, 7.253575429077736}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-2.1507662956537787`, 
            7.229474823415258}, {-2.1507662956537787`, 7.229481278300509}}], 
           
           LineBox[{{-2.1507662956537787`, 
            7.229481278300509}, {-2.1507662956537787`, 7.229487733144094}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-2.125463162763735, 
            7.206912076618924}, {-2.125463162763735, 7.206918766455752}}], 
           
           LineBox[{{-2.125463162763735, 
            7.206918766455752}, {-2.125463162763735, 7.206925456247827}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-2.10016002987369, 
            7.184694501509725}, {-2.10016002987369, 7.18470145415276}}], 
           
           LineBox[{{-2.10016002987369, 7.18470145415276}, {-2.10016002987369,
             7.184708406747457}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-2.0748568969836456`, 
            7.161420426963353}, {-2.0748568969836456`, 7.161427690998019}}], 
           
           LineBox[{{-2.0748568969836456`, 
            7.161427690998019}, {-2.0748568969836456`, 7.161434954979919}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-2.049553764093601, 
            7.135750826624809}, {-2.049553764093601, 7.135758442858311}}], 
           
           LineBox[{{-2.049553764093601, 
            7.135758442858311}, {-2.049553764093601, 7.135766059033807}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-2.0242506312035564`, 
            7.106478982486835}, {-2.0242506312035564`, 7.106486997029629}}], 
           
           LineBox[{{-2.0242506312035564`, 
            7.106486997029629}, {-2.0242506312035564`, 7.106495011508191}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.9989474983135123`, 
            7.072734283389553}, {-1.9989474983135123`, 7.072742680782738}}], 
           
           LineBox[{{-1.9989474983135123`, 
            7.072742680782738}, {-1.9989474983135123`, 7.072751078105406}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.9736443654234677`, 
            7.034096584850737}, {-1.9736443654234677`, 7.034105373588948}}], 
           
           LineBox[{{-1.9736443654234677`, 
            7.034105373588948}, {-1.9736443654234677`, 7.034114162249918}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.9483412325334233`, 
            6.990710552532942}, {-1.9483412325334233`, 6.99071974399267}}], 
           
           LineBox[{{-1.9483412325334233`, 
            6.99071974399267}, {-1.9483412325334233`, 6.990728935367915}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.9230380996433787`, 
            6.943227497155489}, {-1.9230380996433787`, 6.943237076756881}}], 
           
           LineBox[{{-1.9230380996433787`, 
            6.943237076756881}, {-1.9230380996433787`, 
            6.9432466562665045`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           LineBox[{{-1.8977349667533343`, 
            6.892954353047358}, {-1.8977349667533343`, 6.89296445570569}}], 
           
           LineBox[{{-1.8977349667533343`, 
            6.89296445570569}, {-1.8977349667533343`, 6.89297455826196}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.87243183386329, 
            6.841605335694384}, {-1.87243183386329, 6.841616149972767}}], 
           
           LineBox[{{-1.87243183386329, 
            6.841616149972767}, {-1.87243183386329, 6.8416269641342025`}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.8471287009732456`, 
            6.7910979706735555`}, {-1.8471287009732456`, 6.791109425955745}}], 
           
           LineBox[{{-1.8471287009732456`, 
            6.791109425955745}, {-1.8471287009732456`, 6.791120881106712}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.821825568083201, 
            6.743425941585362}, {-1.821825568083201, 6.743438057869011}}], 
           
           LineBox[{{-1.821825568083201, 
            6.743438057869011}, {-1.821825568083201, 6.743450174005858}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.7965224351931566`, 
            6.700029708648328}, {-1.7965224351931566`, 6.700042401311636}}], 
           
           LineBox[{{-1.7965224351931566`, 
            6.700042401311636}, {-1.7965224351931566`, 6.700055093813843}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.7712193023031118`, 
            6.661704166797329}, {-1.7712193023031118`, 6.661717387152771}}], 
           
           LineBox[{{-1.7712193023031118`, 
            6.661717387152771}, {-1.7712193023031118`, 6.661730607333436}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.7459161694130676`, 
            6.628342983494103}, {-1.7459161694130676`, 6.628356723041781}}], 
           
           LineBox[{{-1.7459161694130676`, 
            6.628356723041781}, {-1.7459161694130676`, 6.628370462400687}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.7206130365230232`, 
            6.598716246448456}, {-1.7206130365230232`, 6.5987304660960895`}}], 
           
           LineBox[{{-1.7206130365230232`, 
            6.5987304660960895`}, {-1.7206130365230232`, 
            6.5987446855415275`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.6953099036329788`, 
            6.57116172836439}, {-1.6953099036329788`, 6.571176470620412}}], 
           
           LineBox[{{-1.6953099036329788`, 
            6.571176470620412}, {-1.6953099036329788`, 6.571191212659103}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.6700067707429342`, 
            6.543379575282437}, {-1.6700067707429342`, 6.543394746557677}}], 
           
           LineBox[{{-1.6700067707429342`, 
            6.543394746557677}, {-1.6700067707429342`, 6.543409917602753}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.6447036378528896`, 
            6.5130622278805275`}, {-1.6447036378528896`, 6.51307796740387}}], 
           
           
           LineBox[{{-1.6447036378528896`, 
            6.51307796740387}, {-1.6447036378528896`, 6.513093706679483}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.619400504962845, 
            6.478439411616812}, {-1.619400504962845, 6.478455877663304}}], 
           
           LineBox[{{-1.619400504962845, 
            6.478455877663304}, {-1.619400504962845, 6.47847234343867}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.5940973720728009`, 
            6.438726713677433}, {-1.5940973720728009`, 6.438744013747349}}], 
           
           LineBox[{{-1.5940973720728009`, 
            6.438744013747349}, {-1.5940973720728009`, 6.438761313517977}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.5687942391827565`, 
            6.394610461609999}, {-1.5687942391827565`, 6.394629207929466}}], 
           
           LineBox[{{-1.5687942391827565`, 
            6.394629207929466}, {-1.5687942391827565`, 6.394647953897514}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.543491106292712, 
            6.347813140571004}, {-1.543491106292712, 6.34783258523405}}], 
           
           LineBox[{{-1.543491106292712, 
            6.34783258523405}, {-1.543491106292712, 6.347852029519008}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.5181879734026675`, 
            6.300445451176222}, {-1.5181879734026675`, 6.300466058588659}}], 
           
           LineBox[{{-1.5181879734026675`, 
            6.300466058588659}, {-1.5181879734026675`, 6.30048666557644}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.492884840512623, 
            6.254904599847881}, {-1.492884840512623, 6.254926281232646}}], 
           
           LineBox[{{-1.492884840512623, 
            6.254926281232646}, {-1.492884840512623, 6.254947962147339}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.4675817076225786`, 
            6.212782482642825}, {-1.4675817076225786`, 6.212805150308701}}], 
           
           LineBox[{{-1.4675817076225786`, 
            6.212805150308701}, {-1.4675817076225786`, 6.212827817460766}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.442278574732534, 
            6.174885448366267}, {-1.442278574732534, 6.17490915375739}}], 
           
           LineBox[{{-1.442278574732534, 
            6.17490915375739}, {-1.442278574732534, 6.1749328585865815`}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.4169754418424898`, 
            6.14062230617238}, {-1.4169754418424898`, 6.140647057636082}}], 
           
           LineBox[{{-1.4169754418424898`, 
            6.140647057636082}, {-1.4169754418424898`, 6.140671808487164}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.391672308952445, 
            6.108283958070613}, {-1.391672308952445, 6.1083060513178555`}}], 
           
           LineBox[{{-1.391672308952445, 
            6.1083060513178555`}, {-1.391672308952445, 6.108328144076998}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.3663691760624006`, 
            6.075605984763573}, {-1.3663691760624006`, 6.07562857350779}}], 
           
           LineBox[{{-1.3663691760624006`, 
            6.07562857350779}, {-1.3663691760624006`, 6.075651161741766}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.341066043172356, 
            6.0406832006160665`}, {-1.341066043172356, 6.040706419511164}}], 
           
           LineBox[{{-1.341066043172356, 
            6.040706419511164}, {-1.341066043172356, 6.040729637867156}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.3157629102823118`, 
            6.002722371565164}, {-1.3157629102823118`, 6.0027465502836295`}}], 
           
           LineBox[{{-1.3157629102823118`, 
            6.0027465502836295`}, {-1.3157629102823118`, 6.0027707284175}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.2904597773922675`, 
            5.962003971475583}, {-1.2904597773922675`, 5.962029418702178}}], 
           
           LineBox[{{-1.2904597773922675`, 
            5.962029418702178}, {-1.2904597773922675`, 5.962054865281229}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           LineBox[{{-1.265156644502223, 
            5.920119209816219}, {-1.265156644502223, 5.92014550127925}}], 
           
           LineBox[{{-1.265156644502223, 
            5.92014550127925}, {-1.265156644502223, 5.9201717920510575`}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.2398535116121783`, 
            5.879111798455975}, {-1.2398535116121783`, 5.879138816498594}}], 
           
           LineBox[{{-1.2398535116121783`, 
            5.879138816498594}, {-1.2398535116121783`, 5.879165833811259}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.2145503787221337`, 
            5.840333139783799}, {-1.2145503787221337`, 5.840361331305987}}], 
           
           LineBox[{{-1.2145503787221337`, 
            5.840361331305987}, {-1.2145503787221337`, 5.840389522033435}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.1892472458320893`, 
            5.804355043404248}, {-1.1892472458320893`, 5.8043833203059485`}}], 
           
           LineBox[{{-1.1892472458320893`, 
            5.8043833203059485`}, {-1.1892472458320893`, 
            5.804411596408087}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.163944112942045, 
            5.7702251064926235`}, {-1.163944112942045, 5.77025422452807}}], 
           
           LineBox[{{-1.163944112942045, 
            5.77025422452807}, {-1.163944112942045, 5.770283341715682}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.1386409800520005`, 
            5.73649178553065}, {-1.1386409800520005`, 5.736521281457822}}], 
           
           LineBox[{{-1.1386409800520005`, 
            5.736521281457822}, {-1.1386409800520005`, 5.73655077651501}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.113337847161956, 
            5.7017131299636725`}, {-1.113337847161956, 5.701743112942817}}], 
           
           LineBox[{{-1.113337847161956, 
            5.701743112942817}, {-1.113337847161956, 5.70177309502301}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.0880347142719116`, 
            5.665467749302904}, {-1.0880347142719116`, 5.665498440030708}}], 
           
           LineBox[{{-1.0880347142719116`, 
            5.665498440030708}, {-1.0880347142719116`, 5.665529129816621}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.062731581381867, 
            5.628285378937061}, {-1.062731581381867, 5.628317153324406}}], 
           
           LineBox[{{-1.062731581381867, 
            5.628317153324406}, {-1.062731581381867, 5.628348926702171}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.0374284484918226`, 
            5.591543576839195}, {-1.0374284484918226`, 5.591576166125026}}], 
           
           LineBox[{{-1.0374284484918226`, 
            5.591576166125026}, {-1.0374284484918226`, 
            5.5916087543488295`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.0121253156017782`, 
            5.556082398881168}, {-1.0121253156017782`, 5.5561158648213}}], 
           
           LineBox[{{-1.0121253156017782`, 
            5.5561158648213}, {-1.0121253156017782`, 5.5561493296415}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.9868221827117337, 
            5.522482763678651}, {-0.9868221827117337, 5.522516957937165}}], 
           
           LineBox[{{-0.9868221827117337, 
            5.522516957937165}, {-0.9868221827117337, 5.52255115102647}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.9615190498216892, 
            5.4899908902427965`}, {-0.9615190498216892, 5.490025725755816}}], 
           
           
           LineBox[{{-0.9615190498216892, 
            5.490025725755816}, {-0.9615190498216892, 
            5.4900605600553645`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.936215916931645, 
            5.457488909133006}, {-0.936215916931645, 5.4575243761325964`}}], 
           
           LineBox[{{-0.936215916931645, 
            5.4575243761325964`}, {-0.936215916931645, 5.457559841874323}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.9109127840416004, 
            5.4245589255830975`}, {-0.9109127840416004, 5.424595994540636}}], 
           
           
           LineBox[{{-0.9109127840416004, 
            5.424595994540636}, {-0.9109127840416004, 
            5.4246330621241174`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.885609651151556, 
            5.391099615395564}, {-0.885609651151556, 5.391137149211651}}], 
           
           LineBox[{{-0.885609651151556, 
            5.391137149211651}, {-0.885609651151556, 5.3911746816190025`}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.8603065182615116, 
            5.358362513246616}, {-0.8603065182615116, 5.3584024031824695`}}], 
           
           
           LineBox[{{-0.8603065182615116, 
            5.3584024031824695`}, {-0.8603065182615116, 
            5.358442291527179}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.835003385371467, 
            5.32670703138054}, {-0.835003385371467, 5.326747944701286}}], 
           
           LineBox[{{-0.835003385371467, 
            5.326747944701286}, {-0.835003385371467, 5.326788856348202}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.8097002524814225, 
            5.296486742833702}, {-0.8097002524814225, 5.296529671687933}}], 
           
           LineBox[{{-0.8097002524814225, 
            5.296529671687933}, {-0.8097002524814225, 5.296572598699357}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.784397119591378, 
            5.266885179752557}, {-0.784397119591378, 5.266930173793505}}], 
           
           LineBox[{{-0.784397119591378, 
            5.266930173793505}, {-0.784397119591378, 5.266975165810081}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.7590939867013337, 
            5.237343853920187}, {-0.7590939867013337, 5.23738884828404}}], 
           
           LineBox[{{-0.7590939867013337, 
            5.23738884828404}, {-0.7590939867013337, 5.23743384062349}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.7337908538112893, 
            5.20748200632357}, {-0.7337908538112893, 5.207528067925066}}], 
           
           LineBox[{{-0.7337908538112893, 
            5.207528067925066}, {-0.7337908538112893, 5.20757412740499}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.7084877209212447, 
            5.1781821031386635`}, {-0.7084877209212447, 5.178230041922939}}], 
           
           
           LineBox[{{-0.7084877209212447, 
            5.178230041922939}, {-0.7084877209212447, 5.178277978409198}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.6831845880312003, 
            5.150203600998942}, {-0.6831845880312003, 5.15025172579933}}], 
           
           LineBox[{{-0.6831845880312003, 
            5.15025172579933}, {-0.6831845880312003, 5.150299848283834}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.657881455141156, 
            5.123679084078806}, {-0.657881455141156, 5.123728524914629}}], 
           
           LineBox[{{-0.657881455141156, 
            5.123728524914629}, {-0.657881455141156, 5.123777963306176}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.6325783222511112, 
            5.0972619735751765`}, {-0.6325783222511112, 5.097311610903392}}], 
           
           
           LineBox[{{-0.6325783222511112, 
            5.097311610903392}, {-0.6325783222511112, 5.097361245767866}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.6072751893610668, 
            5.0708125563821715`}, {-0.6072751893610668, 5.070864388306856}}], 
           
           
           LineBox[{{-0.6072751893610668, 
            5.070864388306856}, {-0.6072751893610668, 5.070916217545132}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.5819720564710226, 
            5.044893088565442}, {-0.5819720564710226, 5.04494536962108}}], 
           
           LineBox[{{-0.5819720564710226, 
            5.04494536962108}, {-0.5819720564710226, 5.044997647943552}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.5566689235809779, 
            5.020127034537761}, {-0.5566689235809779, 5.020180626866535}}], 
           
           LineBox[{{-0.5566689235809779, 
            5.020180626866535}, {-0.5566689235809779, 5.020234216323327}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.5313657906909336, 
            4.996412035489731}, {-0.5313657906909336, 4.996466011196179}}], 
           
           LineBox[{{-0.5313657906909336, 
            4.996466011196179}, {-0.5313657906909336, 4.996519983989408}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.5060626578008888, 
            4.973251683566459}, {-0.5060626578008888, 4.973307833670471}}], 
           
           LineBox[{{-0.5060626578008888, 
            4.973307833670471}, {-0.5060626578008888, 
            4.9733639806218255`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.4807595249108445, 
            4.950116994726069}, {-0.4807595249108445, 4.950175387659906}}], 
           
           LineBox[{{-0.4807595249108445, 
            4.950175387659906}, {-0.4807595249108445, 4.950233777184207}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.45545639202080024`, 
            4.927853448558649}, {-0.45545639202080024`, 4.92791371934799}}], 
           
           LineBox[{{-0.45545639202080024`, 
            4.92791371934799}, {-0.45545639202080024`, 4.927973986504982}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.4301532591307555, 
            4.906634265215352}, {-0.4301532591307555, 4.906700124912786}}], 
           
           LineBox[{{-0.4301532591307555, 
            4.906700124912786}, {-0.4301532591307555, 4.906765980273005}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.4048501262407112, 
            4.886139915038864}, {-0.4048501262407112, 4.886202905888305}}], 
           
           LineBox[{{-0.4048501262407112, 
            4.886202905888305}, {-0.4048501262407112, 
            4.8862658927701474`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.37954699335066683`, 
            4.86580436076106}, {-0.37954699335066683`, 4.8658686513854095`}}], 
           
           LineBox[{{-0.37954699335066683`, 
            4.8658686513854095`}, {-0.37954699335066683`, 
            4.865932937876741}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.3542438604606222, 
            4.846269119546358}, {-0.3542438604606222, 4.846334524719115}}], 
           
           LineBox[{{-0.3542438604606222, 
            4.846334524719115}, {-0.3542438604606222, 4.846399925614315}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.32894072757057774`, 
            4.8274475001713055`}, {-0.32894072757057774`, 
            4.827514453835632}}], 
           
           LineBox[{{-0.32894072757057774`, 
            4.827514453835632}, {-0.32894072757057774`, 
            4.827581403017465}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.30363759468053353`, 
            4.809603326665703}, {-0.30363759468053353`, 4.809679641872812}}], 
           
           
           LineBox[{{-0.30363759468053353`, 
            4.809679641872812}, {-0.30363759468053353`, 
            4.809755951256355}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.27833446179048876`, 
            4.792086986248869}, {-0.27833446179048876`, 4.792158672986211}}], 
           
           
           LineBox[{{-0.27833446179048876`, 
            4.792158672986211}, {-0.27833446179048876`, 
            4.792230354584934}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.2530313289004444, 
            4.775392806415926}, {-0.2530313289004444, 4.77546733515357}}], 
           
           LineBox[{{-0.2530313289004444, 
            4.77546733515357}, {-0.2530313289004444, 4.775541858337094}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.22772819601040012`, 
            4.758990976390969}, {-0.22772819601040012`, 
            4.7590656309612624`}}], 
           
           LineBox[{{-0.22772819601040012`, 
            4.7590656309612624`}, {-0.22772819601040012`, 
            4.759140279958667}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.20242506312035544`, 
            4.7429771000600205`}, {-0.20242506312035544`, 
            4.743262108143357}}], 
           
           LineBox[{{-0.20242506312035544`, 
            4.743262108143357}, {-0.20242506312035544`, 4.74354703502023}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.17712193023031103`, 
            4.728065511196696}, {-0.17712193023031103`, 4.728362361404493}}], 
           
           
           LineBox[{{-0.17712193023031103`, 
            4.728362361404493}, {-0.17712193023031103`, 
            4.728659123518394}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.15181879734026646`, 
            4.7135309568812715`}, {-0.15181879734026646`, 
            4.7138393484361165`}}], 
           
           LineBox[{{-0.15181879734026646`, 
            4.7138393484361165`}, {-0.15181879734026646`, 
            4.71414764491493}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.12651566445022214`, 
            4.699497036717562}, {-0.12651566445022214`, 
            4.6998173265108125`}}], 
           
           LineBox[{{-0.12651566445022214`, 
            4.6998173265108125`}, {-0.12651566445022214`, 
            4.700137513751356}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.10121253156017773`, 
            4.6864373054163995`}, {-0.10121253156017773`, 
            4.686769447812012}}], 
           
           LineBox[{{-0.10121253156017773`, 
            4.686769447812012}, {-0.10121253156017773`, 
            4.6871014799256825`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.07590939867013305, 
            4.673571930956584}, {-0.07590939867013305, 4.673920734851449}}], 
           
           LineBox[{{-0.07590939867013305, 
            4.673920734851449}, {-0.07590939867013305, 4.674269417124577}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.0506062657800887, 
            4.661088920121733}, {-0.0506062657800887, 4.661446658292442}}], 
           
           LineBox[{{-0.0506062657800887, 
            4.661446658292442}, {-0.0506062657800887, 
            4.6618042685323156`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.02530313289004439, 
            4.6486799496922115`}, {-0.02530313289004439, 4.649062929073648}}], 
           
           LineBox[{{-0.02530313289004439, 
            4.649062929073648}, {-0.02530313289004439, 4.649445761838027}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           LineBox[{{0., 4.638682499237416}, {0., 4.6390735570775385`}}], 
           LineBox[{{0., 4.6390735570775385`}, {0., 4.639464462051205}}]}}, 
         Antialiasing -> False]}}}, 
     InterpretationBox[{
       TagBox[{
         TagBox[{
           RGBColor[0.24, 0.6, 0.8], 
           PointSize[0.007333333333333334], 
           AbsoluteThickness[2], 
           PointBox[CompressedData["
1:eJwtlAs4lGkbx2eYBiGHOY8ZM29K2VApo424FbVoJYmokMOWr9VW6OOTz6F2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            "]]}, Annotation[#, "Charting`Private`Tag#1"]& ], 
         TagBox[{
           RGBColor[0.95, 0.627, 0.1425], 
           PointSize[0.007333333333333334], 
           AbsoluteThickness[2], 
           PointBox[CompressedData["
1:eJw1lAs4lNkfx2dci9zmfsO8FArdQy314x+VW9tldVkhofyR2jbLypahi0pN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            "]]}, Annotation[#, "Charting`Private`Tag#2"]& ]}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
       StyleBox[
        DynamicBox[
         (Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{
             Annotation[{
               Directive[
                PointSize[0.007333333333333334], 
                RGBColor[0.24, 0.6, 0.8], 
                AbsoluteThickness[2]], 
               Point[CompressedData["
1:eJwtlAs4lGkbx2eYBiGHOY8ZM29K2VApo424FbVoJYmokMOWr9VW6OOTz6F2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                "]]}, "Charting`Private`Tag#1"], 
             Annotation[{
               Directive[
                PointSize[0.007333333333333334], 
                RGBColor[0.95, 0.627, 0.1425], 
                AbsoluteThickness[2]], 
               Point[CompressedData["
1:eJw1lAs4lNkfx2dci9zmfsO8FArdQy314x+VW9tldVkhofyR2jbLypahi0pN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                "]]}, "Charting`Private`Tag#2"]}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{-7.198576573279547, 0.}, {4.305190377806592, 
               8.900253577674182}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {-7.198576573279547, 4.305190377806592}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.95, 0.627, 0.1425], 
                 AbsoluteThickness[2]], 
                Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.24, 0.6, 0.8], 
                 AbsoluteThickness[2]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Exp[#]& )[
                   Part[#, 1]], 
                  (Exp[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Log, Exp}, {Log, Exp}}|>, 
              "Primitives" -> {}, "GCFlag" -> False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{-7.198576573279547, 0.}, {4.305190377806592, 
              8.900253577674182}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {-7.198576573279547, 4.305190377806592}, 
             "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
             "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
             "DefaultStyle" -> {
               Directive[
                PointSize[0.007333333333333334], 
                RGBColor[0.95, 0.627, 0.1425], 
                AbsoluteThickness[2]], 
               Directive[
                PointSize[0.007333333333333334], 
                RGBColor[0.24, 0.6, 0.8], 
                AbsoluteThickness[2]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Exp[#]& )[
                  Part[#, 1]], 
                 (Exp[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Log, Exp}, {Log, Exp}}|>, 
             "Primitives" -> {}, "GCFlag" -> False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListPlot, "GroupHighlight" -> False|>|>], 
         ImageSizeCache -> {{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
        False]}, 
      Annotation[{{
         Annotation[{
           Directive[
            PointSize[0.007333333333333334], 
            RGBColor[0.24, 0.6, 0.8], 
            AbsoluteThickness[2]], 
           Point[CompressedData["
1:eJwtlAs4lGkbx2eYBiGHOY8ZM29K2VApo424FbVoJYmokMOWr9VW6OOTz6F2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            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Directive[
            PointSize[0.007333333333333334], 
            RGBColor[0.95, 0.627, 0.1425], 
            AbsoluteThickness[2]], 
           Point[CompressedData["
1:eJw1lAs4lNkfx2dci9zmfsO8FArdQy314x+VW9tldVkhofyR2jbLypahi0pN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            "]]}, "Charting`Private`Tag#2"]}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{-7.198576573279547, 0.}, {4.305190377806592, 
           8.900253577674182}}, "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {-7.198576573279547, 4.305190377806592}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             PointSize[0.007333333333333334], 
             RGBColor[0.95, 0.627, 0.1425], 
             AbsoluteThickness[2]], 
            Directive[
             PointSize[0.007333333333333334], 
             RGBColor[0.24, 0.6, 0.8], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Exp[#]& )[
               Part[#, 1]], 
              (Exp[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Log, Exp}, {Log, Exp}}|>, 
          "Primitives" -> {}, "GCFlag" -> False|>, 
        "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          ListPlot, "GroupHighlight" -> False|>|>, 
       "DynamicHighlight"]], {{}, {}}}, AspectRatio -> 
    NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
    AxesLabel -> {None, None}, 
    AxesOrigin -> {-7.198576573279547, 4.305190377806592}, 
    DefaultBaseStyle -> {"PlotGraphics", "Graphics"}, DisplayFunction -> 
    Identity, Frame -> {{False, False}, {False, False}}, 
    FrameLabel -> {{None, None}, {None, None}}, FrameTicks -> {{
       Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
        15.954589770191003`, RotateLabel -> 0], 
       Charting`ScaledFrameTicks[{Log, Exp}]}, {
       Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
        15.954589770191003`, RotateLabel -> 0], 
       Charting`ScaledFrameTicks[{Log, Exp}]}}, GridLines -> {None, None}, 
    GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], 
    Method -> {
     "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
        Directive[
         RGBColor[0.24, 0.6, 0.8], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.95, 0.627, 0.1425], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.455, 0.7, 0.21], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.578, 0.51, 0.85], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.4, 0.64, 1.], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[1., 0.75, 0.], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.8, 0.4, 0.76], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.637, 0.65, 0.], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.915, 0.3325, 0.2125], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
         AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
      "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05],
       "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> Automatic, 
      "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
      "IncludeHighlighting" -> "CurrentPoint", "HighlightStyle" -> Automatic, 
      "OptimizePlotMarkers" -> True, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          (Exp[#]& )[
           Part[#, 1]], 
          (Exp[#]& )[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          (Exp[#]& )[
           Part[#, 1]], 
          (Exp[#]& )[
           Part[#, 2]]}& )}}, PlotInteractivity :> True, 
    PlotRange -> {{-7.198576573279547, 0.}, {4.305190377806592, 
     8.900253577674182}}, PlotRangeClipping -> True, PlotRangePadding -> {{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.02], 
       Scaled[0.05]}}, Ticks -> {
      Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
       15.954589770191003`, RotateLabel -> 0], 
      Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
       15.954589770191003`, RotateLabel -> 0]}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(P\\), \\(NNLO\\)], \
\\(EFT\\)]\\)\"", 
       "\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(P\\), \\(NNLO\\)], \\(no - \
CT\\)]\\)\""}, "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.24, 0.6, 0.8], 
                    AbsoluteThickness[2]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.24, 0.6, 0.8], 
                    AbsoluteThickness[2]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.95, 0.627, 0.1425], 
                    AbsoluteThickness[2]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.95, 0.627, 0.1425], 
                    AbsoluteThickness[2]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.24, 0.6, 0.8]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.95, 0.627, 0.1425]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"False", ",", "False"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.9609925503854933`*^9, {3.960992585639617*^9, 3.960992609076817*^9}, 
   3.9609956874104757`*^9, 3.9609957237148123`*^9, 3.960995810097258*^9, 
   3.960995868239045*^9, 3.961058535807246*^9, 3.96356957620049*^9, 
   3.963904669966688*^9, {3.964632821129015*^9, 3.964632827711299*^9}, {
   3.964632868480441*^9, 3.964632914260748*^9}, {3.964633325737363*^9, 
   3.964633329720413*^9}, {3.9646334147946987`*^9, 3.964633425673609*^9}, 
   3.9646336744440517`*^9, 3.964633752818673*^9, 3.965212882460202*^9, 
   3.965212966647169*^9, 3.9652130310319033`*^9, 3.965213089700081*^9, 
   3.965462059999775*^9, 3.96546349854753*^9, 3.965467165490819*^9, 
   3.9654688108387747`*^9, 3.965716102177387*^9, 3.965802334968152*^9, 
   3.965802495483234*^9, {3.9658025492970953`*^9, 3.965802558891528*^9}, 
   3.965959179153285*^9, {3.965965915589232*^9, 3.9659659238993883`*^9}, 
   3.966055516898582*^9, 3.966055581640196*^9, 3.966055729028941*^9, 
   3.9660557781894073`*^9, 3.977888944235239*^9, 3.977889011975848*^9, 
   3.977889081798538*^9, 3.977889143380127*^9, 3.9778893067929363`*^9, 
   3.977891250699638*^9, 3.977891284297802*^9, {3.977891413171617*^9, 
   3.9778914245377417`*^9}, 3.977891527411573*^9, 3.977905863269833*^9, 
   3.9779064900163717`*^9, 3.9779066359370937`*^9, 3.97790678958287*^9, 
   3.977906864671976*^9, 3.97798265499582*^9, 3.9786733500246267`*^9, 
   3.978674258319813*^9, 3.9786743183019323`*^9, {3.9786743888844748`*^9, 
   3.9786744156121817`*^9}, {3.9786747454599752`*^9, 3.978674759613509*^9}, 
   3.980313028935811*^9, 3.9809563781351357`*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"1876af39-2724-4773-af40-abcb708dcc13"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogLinearPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Plot11Data", ",", "Plot1LData", ",", "Plot2LData"}], "}"}], ",", 
   
   RowBox[{"PlotLegends", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*SubscriptBox[\(P\), \(11\)]\)\>\"", 
      ",", "\"\<\!\(\*SuperscriptBox[SubscriptBox[\(P\), \(1 - loop\)], \(no \
- CT\)]\)\>\"", 
      ",", "\"\<\!\(\*SuperscriptBox[SubscriptBox[\(P\), \(2 - loop\)], \(no \
- CT\)]\)\>\""}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.960991432797276*^9, 3.960991442483642*^9}, {
   3.96099148334438*^9, 3.960991492135085*^9}, 3.960991576677825*^9, {
   3.9609916956732473`*^9, 3.960991759379661*^9}, {3.960992416373048*^9, 
   3.9609924167800827`*^9}, {3.9646334299811974`*^9, 3.964633457736033*^9}, {
   3.965212984619419*^9, 3.9652129932592707`*^9}, {3.96521306395722*^9, 
   3.965213069935465*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"1064f5b2-f5e4-4b1a-ae10-9fb162506abb"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-6.907755278982137, -0.006506979652898727}, \
{-6.907755278982137, -0.006506099542607064}}], 
           
           LineBox[{{-6.907755278982137, -0.006506099542607064}, \
{-6.907755278982137, -0.006505219432315401}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-6.743284915196847, -0.01051014336698022}, \
{-6.743284915196847, -0.010508732663718216`}}], 
           
           LineBox[{{-6.743284915196847, -0.010508732663718216`}, \
{-6.743284915196847, -0.010507321960456211`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-6.5788145514115595`, -0.016948528959541916`}, \
{-6.5788145514115595`, -0.016946220949672273`}}], 
           
           LineBox[{{-6.5788145514115595`, -0.016946220949672273`}, \
{-6.5788145514115595`, -0.01694391293980263}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-6.41434418762627, -0.02725289243862169}, \
{-6.41434418762627, -0.027249213434303875`}}], 
           
           LineBox[{{-6.41434418762627, -0.027249213434303875`}, \
{-6.41434418762627, -0.027245534429986062`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-6.249873823840981, -0.04369328825538001}, \
{-6.249873823840981, -0.043687335940726775`}}], 
           
           LineBox[{{-6.249873823840981, -0.043687335940726775`}, \
{-6.249873823840981, -0.04368138362607354}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-6.085403460055692, -0.06976111506208646}, \
{-6.085403460055692, -0.0697516406442262}}], 
           
           LineBox[{{-6.085403460055692, -0.0697516406442262}, \
{-6.085403460055692, -0.06974216622636595}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-5.920933096270404, -0.11089171616010901`}, \
{-5.920933096270404, -0.1108766594328183}}], 
           
           LineBox[{{-5.920933096270404, -0.1108766594328183}, \
{-5.920933096270404, -0.11086160270552758`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-5.756462732485114, -0.1752862564563777}, \
{-5.756462732485114, -0.175262247656081}}], 
           
           LineBox[{{-5.756462732485114, -0.175262247656081}, \
{-5.756462732485114, -0.17523823885578432`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-5.591992368699826, -0.2752428185292579}, \
{-5.591992368699826, -0.2752049709181902}}], 
           
           LineBox[{{-5.591992368699826, -0.2752049709181902}, \
{-5.591992368699826, -0.27516712330712245`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-5.427522004914536, -0.42900417988830314`}, \
{-5.427522004914536, -0.4289447665755981}}], 
           
           LineBox[{{-5.427522004914536, -0.4289447665755981}, \
{-5.427522004914536, -0.42888535326289307`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-5.263051641129247, -0.6623856904386508}, \
{-5.263051641129247, -0.6622937602118422}}], 
           
           LineBox[{{-5.263051641129247, -0.6622937602118422}, \
{-5.263051641129247, -0.6622018299850335}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-5.098581277343959, -1.0123882542369966`}, \
{-5.098581277343959, -1.0122459216033244`}}], 
           
           LineBox[{{-5.098581277343959, -1.0122459216033244`}, \
{-5.098581277343959, -1.0121035889696521`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-4.934110913558669, -1.527042165058613}, \
{-4.934110913558669, -1.5268259453587296`}}], 
           
           LineBox[{{-4.934110913558669, -1.5268259453587296`}, \
{-4.934110913558669, -1.5266097256588462`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-4.7696405497733805`, -2.269655153888571}, \
{-4.7696405497733805`, -2.2693346322949317`}}], 
           
           LineBox[{{-4.7696405497733805`, -2.2693346322949317`}, \
{-4.7696405497733805`, -2.2690141107012924`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-4.605170185988091, -3.314752880092306}, \
{-4.605170185988091, -3.3142744659352097`}}], 
           
           LineBox[{{-4.605170185988091, -3.3142744659352097`}, \
{-4.605170185988091, -3.3137960517781133`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-4.537447095017678, -3.8509688772182855`}, \
{-4.537447095017678, -3.850412741114489}}], 
           
           LineBox[{{-4.537447095017678, -3.850412741114489}, \
{-4.537447095017678, -3.849856605010692}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-4.469724004047265, -4.4565897599951745`}, \
{-4.469724004047265, -4.45594128655244}}], 
           
           LineBox[{{-4.469724004047265, -4.45594128655244}, \
{-4.469724004047265, -4.455292813109705}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-4.4020009130768525`, -5.136386305971493}, \
{-4.4020009130768525`, -5.1356285996221755`}}], 
           
           LineBox[{{-4.4020009130768525`, -5.1356285996221755`}, \
{-4.4020009130768525`, -5.134870893272858}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-4.334277822106439, -5.890715240390284}, \
{-4.334277822106439, -5.889843044317004}}], 
           
           LineBox[{{-4.334277822106439, -5.889843044317004}, \
{-4.334277822106439, -5.888970848243725}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-4.266554731136026, -6.720138110251404}, \
{-4.266554731136026, -6.719115972358467}}], 
           
           LineBox[{{-4.266554731136026, -6.719115972358467}, \
{-4.266554731136026, -6.71809383446553}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-4.198831640165612, -7.627285031870527}, \
{-4.198831640165612, -7.62611377949776}}], 
           
           LineBox[{{-4.198831640165612, -7.62611377949776}, \
{-4.198831640165612, -7.624942527124992}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-4.1311085491952, -8.602324146035162}, \
{-4.1311085491952, -8.601011427905792}}], 
           
           LineBox[{{-4.1311085491952, -8.601011427905792}, \
{-4.1311085491952, -8.599698709776423}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-4.063385458224786, -9.633539888623021}, \
{-4.063385458224786, -9.632047539761045}}], 
           
           LineBox[{{-4.063385458224786, -9.632047539761045}, \
{-4.063385458224786, -9.630555190899068}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-3.9956623672543734`, -10.718385483816256`}, \
{-3.9956623672543734`, -10.716706896820918`}}], 
           
           LineBox[{{-3.9956623672543734`, -10.716706896820918`}, \
{-3.9956623672543734`, -10.71502830982558}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-3.92793927628396, -11.811040952509849`}, \
{-3.92793927628396, -11.80915569371062}}], 
           
           LineBox[{{-3.92793927628396, -11.80915569371062}, \
{-3.92793927628396, -11.807270434911391`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-3.8602161853135475`, -12.905212247229908`}, \
{-3.8602161853135475`, -12.90312427501182}}], 
           
           LineBox[{{-3.8602161853135475`, -12.90312427501182}, \
{-3.8602161853135475`, -12.901036302793731`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-3.792493094343134, -13.955662435211456`}, \
{-3.792493094343134, -13.953327830756425`}}], 
           
           LineBox[{{-3.792493094343134, -13.953327830756425`}, \
{-3.792493094343134, -13.950993226301394`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-3.724770003372721, -14.917447243190763`}, \
{-3.724770003372721, -14.914877145465296`}}], 
           
           LineBox[{{-3.724770003372721, -14.914877145465296`}, \
{-3.724770003372721, -14.912307047739828`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-3.657046912402308, -15.747416055530415`}, \
{-3.657046912402308, -15.744626799571497`}}], 
           
           LineBox[{{-3.657046912402308, -15.744626799571497`}, \
{-3.657046912402308, -15.74183754361258}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-3.5893238214318948`, -16.393641832411024`}, \
{-3.5893238214318948`, -16.390603007851198`}}], 
           
           LineBox[{{-3.5893238214318948`, -16.390603007851198`}, \
{-3.5893238214318948`, -16.38756418329137}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-3.5216007304614814`, -16.80107744414725}, \
{-3.5216007304614814`, -16.79780744210605}}], 
           
           LineBox[{{-3.5216007304614814`, -16.79780744210605}, \
{-3.5216007304614814`, -16.794537440064847`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-3.4538776394910684`, -16.941265273222}, \
{-3.4538776394910684`, -16.93775744879208}}], 
           
           LineBox[{{-3.4538776394910684`, -16.93775744879208}, \
{-3.4538776394910684`, -16.93424962436216}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-3.3861545485206554`, -16.797682038638314`}, \
{-3.3861545485206554`, -16.793976693502753`}}], 
           
           LineBox[{{-3.3861545485206554`, -16.793976693502753`}, \
{-3.3861545485206554`, -16.79027134836719}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-3.3184314575502425`, -16.351162665329834`}, \
{-3.3184314575502425`, -16.347302630719813`}}], 
           
           LineBox[{{-3.3184314575502425`, -16.347302630719813`}, \
{-3.3184314575502425`, -16.343442596109792`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-3.250708366579829, -15.654368426331956`}, \
{-3.250708366579829, -15.65030662333044}}], 
           
           LineBox[{{-3.250708366579829, -15.65030662333044}, \
{-3.250708366579829, -15.646244820328924`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-3.182985275609416, -14.786453646573792`}, \
{-3.182985275609416, -14.782107641885684`}}], 
           
           LineBox[{{-3.182985275609416, -14.782107641885684`}, \
{-3.182985275609416, -14.777761637197576`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-3.115262184639003, -13.824513716364033`}, \
{-3.115262184639003, -13.819913223381938`}}], 
           
           LineBox[{{-3.115262184639003, -13.819913223381938`}, \
{-3.115262184639003, -13.815312730399844`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-3.0475390936685898`, -12.947414301678016`}, \
{-3.0475390936685898`, -12.942457980612645`}}], 
           
           LineBox[{{-3.0475390936685898`, -12.942457980612645`}, \
{-3.0475390936685898`, -12.937501659547273`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-2.979816002698177, -12.270864458520139`}, \
{-2.979816002698177, -12.265575492946553`}}], 
           
           LineBox[{{-2.979816002698177, -12.265575492946553`}, \
{-2.979816002698177, -12.260286527372967`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-2.9120929117277634`, -11.88850780925229}, \
{-2.9120929117277634`, -11.882873546605087`}}], 
           
           LineBox[{{-2.9120929117277634`, -11.882873546605087`}, \
{-2.9120929117277634`, -11.877239283957882`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-2.844369820757351, -11.813959642900032`}, \
{-2.844369820757351, -11.80793747397695}}], 
           
           LineBox[{{-2.844369820757351, -11.80793747397695}, \
{-2.844369820757351, -11.801915305053866`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-2.776646729786938, -11.841815124175865`}, \
{-2.776646729786938, -11.835367641071977`}}], 
           
           LineBox[{{-2.776646729786938, -11.835367641071977`}, \
{-2.776646729786938, -11.82892015796809}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-2.7089236388165245`, -11.579419632347834`}, \
{-2.7089236388165245`, -11.572626927367505`}}], 
           
           LineBox[{{-2.7089236388165245`, -11.572626927367505`}, \
{-2.7089236388165245`, -11.565834222387176`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-2.641200547846111, -10.311929340049264`}, \
{-2.641200547846111, -10.304741010358248`}}], 
           
           LineBox[{{-2.641200547846111, -10.304741010358248`}, \
{-2.641200547846111, -10.29755268066723}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-2.573477456875698, -7.266576487437231}, \
{-2.573477456875698, -7.262147653310236}}], 
           
           LineBox[{{-2.573477456875698, -7.262147653310236}, \
{-2.573477456875698, -7.257718819183241}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-2.505754365905285, -1.8883074002098603`}, \
{-2.505754365905285, -1.8872437969934435`}}], 
           
           LineBox[{{-2.505754365905285, -1.8872437969934435`}, \
{-2.505754365905285, -1.8861801937770266`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-2.438031274934872, 
            5.71683459532984}, {-2.438031274934872, 5.721451962950409}}], 
           
           LineBox[{{-2.438031274934872, 
            5.721451962950409}, {-2.438031274934872, 5.726069330570978}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-2.3703081839644584`, 
            14.53997158666698}, {-2.3703081839644584`, 14.548305841021273`}}], 
           
           LineBox[{{-2.3703081839644584`, 
            14.548305841021273`}, {-2.3703081839644584`, 
            14.556640095375567`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-2.3025850929940455`, 
            22.663814928901964`}, {-2.3025850929940455`, 
            22.672044920161866`}}], 
           
           LineBox[{{-2.3025850929940455`, 
            22.672044920161866`}, {-2.3025850929940455`, 
            22.68027491142177}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-2.2772819601040015`, 
            25.09862964254083}, {-2.2772819601040015`, 25.106912301509805`}}], 
           
           LineBox[{{-2.2772819601040015`, 
            25.106912301509805`}, {-2.2772819601040015`, 
            25.11519496047878}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-2.2519788272139567`, 
            27.058363483977992`}, {-2.2519788272139567`, 27.06672007040043}}], 
           
           LineBox[{{-2.2519788272139567`, 
            27.06672007040043}, {-2.2519788272139567`, 
            27.075076656822866`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-2.2266756943239123`, 
            28.467602792526172`}, {-2.2266756943239123`, 
            28.476084697578706`}}], 
           
           LineBox[{{-2.2266756943239123`, 
            28.476084697578706`}, {-2.2266756943239123`, 
            28.48456660263124}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-2.201372561433868, 
            29.314625834583744`}, {-2.201372561433868, 29.323174466567217`}}], 
           
           LineBox[{{-2.201372561433868, 
            29.323174466567217`}, {-2.201372561433868, 29.33172309855069}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-2.176069428543823, 
            29.61641488323415}, {-2.176069428543823, 29.625029102849773`}}], 
           
           LineBox[{{-2.176069428543823, 
            29.625029102849773`}, {-2.176069428543823, 
            29.633643322465396`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-2.1507662956537787`, 
            29.477953743195012`}, {-2.1507662956537787`, 
            29.486669849759007`}}], 
           
           LineBox[{{-2.1507662956537787`, 
            29.486669849759007`}, {-2.1507662956537787`, 
            29.495385956323002`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-2.125463162763735, 
            28.981975624414787`}, {-2.125463162763735, 28.990810507533045`}}], 
           
           LineBox[{{-2.125463162763735, 
            28.990810507533045`}, {-2.125463162763735, 
            28.999645390651303`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-2.10016002987369, 
            28.39571373764485}, {-2.10016002987369, 28.404665229375134`}}], 
           
           LineBox[{{-2.10016002987369, 
            28.404665229375134`}, {-2.10016002987369, 
            28.413616721105416`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-2.0748568969836456`, 
            27.882350370529917`}, {-2.0748568969836456`, 
            27.891489901420627`}}], 
           
           LineBox[{{-2.0748568969836456`, 
            27.891489901420627`}, {-2.0748568969836456`, 
            27.900629432311337`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-2.049553764093601, 
            27.73770817732159}, {-2.049553764093601, 27.747035916108153`}}], 
           
           LineBox[{{-2.049553764093601, 
            27.747035916108153`}, {-2.049553764093601, 
            27.756363654894717`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-2.0242506312035564`, 
            28.1895706650543}, {-2.0242506312035564`, 28.199089962064555`}}], 
           
           
           LineBox[{{-2.0242506312035564`, 
            28.199089962064555`}, {-2.0242506312035564`, 
            28.20860925907481}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.9989474983135123`, 
            29.44074852903564}, {-1.9989474983135123`, 29.450374462440674`}}], 
           
           LineBox[{{-1.9989474983135123`, 
            29.450374462440674`}, {-1.9989474983135123`, 
            29.460000395845707`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.9736443654234677`, 
            31.629552282083978`}, {-1.9736443654234677`, 31.6392251035819}}], 
           
           
           LineBox[{{-1.9736443654234677`, 
            31.6392251035819}, {-1.9736443654234677`, 
            31.648897925079822`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.9483412325334233`, 
            34.77718790399}, {-1.9483412325334233`, 34.78681241087627}}], 
           
           LineBox[{{-1.9483412325334233`, 
            34.78681241087627}, {-1.9483412325334233`, 34.79643691776255}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.9230380996433787`, 
            38.69335500476074}, {-1.9230380996433787`, 38.70292710486103}}], 
           
           LineBox[{{-1.9230380996433787`, 
            38.70292710486103}, {-1.9230380996433787`, 
            38.712499204961325`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.8977349667533343`, 
            43.14126872641468}, {-1.8977349667533343`, 43.150840588095214`}}], 
           
           LineBox[{{-1.8977349667533343`, 
            43.150840588095214`}, {-1.8977349667533343`, 
            43.16041244977575}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.87243183386329, 
            47.740267472511405`}, {-1.87243183386329, 47.74991254091692}}], 
           
           LineBox[{{-1.87243183386329, 
            47.74991254091692}, {-1.87243183386329, 47.75955760932243}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.8471287009732456`, 
            52.02668935687629}, {-1.8471287009732456`, 52.03644636959771}}], 
           
           LineBox[{{-1.8471287009732456`, 
            52.03644636959771}, {-1.8471287009732456`, 
            52.046203382319135`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.821825568083201, 
            55.64455483666677}, {-1.821825568083201, 55.65435987585373}}], 
           
           LineBox[{{-1.821825568083201, 
            55.65435987585373}, {-1.821825568083201, 55.664164915040686`}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.7965224351931566`, 
            58.21413805989646}, {-1.7965224351931566`, 58.22394009536681}}], 
           
           LineBox[{{-1.7965224351931566`, 
            58.22394009536681}, {-1.7965224351931566`, 58.23374213083715}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.7712193023031118`, 
            59.55216349479961}, {-1.7712193023031118`, 59.56194518922959}}], 
           
           LineBox[{{-1.7712193023031118`, 
            59.56194518922959}, {-1.7712193023031118`, 59.57172688365957}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.7459161694130676`, 
            59.69632161747054}, {-1.7459161694130676`, 59.70610889819385}}], 
           
           LineBox[{{-1.7459161694130676`, 
            59.70610889819385}, {-1.7459161694130676`, 
            59.715896178917156`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.7206130365230232`, 
            58.77767848894629}, {-1.7206130365230232`, 58.78745787658202}}], 
           
           LineBox[{{-1.7206130365230232`, 
            58.78745787658202}, {-1.7206130365230232`, 58.79723726421774}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.6953099036329788`, 
            57.25227707079442}, {-1.6953099036329788`, 57.2620619301247}}], 
           
           LineBox[{{-1.6953099036329788`, 
            57.2620619301247}, {-1.6953099036329788`, 57.27184678945498}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.6700067707429342`, 
            55.663444235859096`}, {-1.6700067707429342`, 
            55.673194730465916`}}], 
           
           LineBox[{{-1.6700067707429342`, 
            55.673194730465916`}, {-1.6700067707429342`, 
            55.682945225072736`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.6447036378528896`, 
            54.66507141349697}, {-1.6447036378528896`, 54.67482037950639}}], 
           
           LineBox[{{-1.6447036378528896`, 
            54.67482037950639}, {-1.6447036378528896`, 54.68456934551582}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.619400504962845, 
            54.850026227571576`}, {-1.619400504962845, 54.859814753780796`}}], 
           
           LineBox[{{-1.619400504962845, 
            54.859814753780796`}, {-1.619400504962845, 54.86960327999002}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.5940973720728009`, 
            56.4307040484548}, {-1.5940973720728009`, 56.440519179690966`}}], 
           
           
           LineBox[{{-1.5940973720728009`, 
            56.440519179690966`}, {-1.5940973720728009`, 
            56.45033431092713}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.5687942391827565`, 
            59.337011927913004`}, {-1.5687942391827565`, 
            59.346885864985296`}}], 
           
           LineBox[{{-1.5687942391827565`, 
            59.346885864985296`}, {-1.5687942391827565`, 
            59.35675980205759}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.543491106292712, 
            63.09811831087466}, {-1.543491106292712, 63.10806287130526}}], 
           
           LineBox[{{-1.543491106292712, 
            63.10806287130526}, {-1.543491106292712, 63.118007431735855`}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.5181879734026675`, 
            66.94416910553085}, {-1.5181879734026675`, 66.95414339115246}}], 
           
           LineBox[{{-1.5181879734026675`, 
            66.95414339115246}, {-1.5181879734026675`, 66.96411767677407}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.492884840512623, 
            70.18214484490139}, {-1.492884840512623, 70.19207489379195}}], 
           
           LineBox[{{-1.492884840512623, 
            70.19207489379195}, {-1.492884840512623, 70.20200494268252}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.4675817076225786`, 
            72.17541962313027}, {-1.4675817076225786`, 72.18525355081633}}], 
           
           LineBox[{{-1.4675817076225786`, 
            72.18525355081633}, {-1.4675817076225786`, 72.19508747850239}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.442278574732534, 
            72.65999828236195}, {-1.442278574732534, 72.66978735211872}}], 
           
           LineBox[{{-1.442278574732534, 
            72.66978735211872}, {-1.442278574732534, 72.67957642187548}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.4169754418424898`, 
            71.78028217507722}, {-1.4169754418424898`, 71.79004432056782}}], 
           
           LineBox[{{-1.4169754418424898`, 
            71.79004432056782}, {-1.4169754418424898`, 71.79980646605841}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.391672308952445, 
            70.09822455375675}, {-1.391672308952445, 70.10794611047649}}], 
           
           LineBox[{{-1.391672308952445, 
            70.10794611047649}, {-1.391672308952445, 70.11766766719623}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.3663691760624006`, 
            68.48432706467202}, {-1.3663691760624006`, 68.4939872380262}}], 
           
           LineBox[{{-1.3663691760624006`, 
            68.4939872380262}, {-1.3663691760624006`, 68.50364741138037}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.341066043172356, 
            67.72865859933378}, {-1.341066043172356, 67.73823018134757}}], 
           
           LineBox[{{-1.341066043172356, 
            67.73823018134757}, {-1.341066043172356, 67.74780176336137}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.3157629102823118`, 
            68.33833856925744}, {-1.3157629102823118`, 68.34788135172717}}], 
           
           LineBox[{{-1.3157629102823118`, 
            68.34788135172717}, {-1.3157629102823118`, 68.35742413419689}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.2904597773922675`, 
            70.19936768274768}, {-1.2904597773922675`, 70.20888320261646}}], 
           
           LineBox[{{-1.2904597773922675`, 
            70.20888320261646}, {-1.2904597773922675`, 70.21839872248525}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.265156644502223, 
            72.68865947018956}, {-1.265156644502223, 72.69812387709351}}], 
           
           LineBox[{{-1.265156644502223, 
            72.69812387709351}, {-1.265156644502223, 72.70758828399745}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.2398535116121783`, 
            74.84856615326086}, {-1.2398535116121783`, 74.85796979337286}}], 
           
           LineBox[{{-1.2398535116121783`, 
            74.85796979337286}, {-1.2398535116121783`, 74.86737343348486}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.2145503787221337`, 
            75.86216265824517}, {-1.2145503787221337`, 75.87140519064447}}], 
           
           LineBox[{{-1.2145503787221337`, 
            75.87140519064447}, {-1.2145503787221337`, 75.88064772304377}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.1892472458320893`, 
            75.56548052751234}, {-1.1892472458320893`, 75.57454663385445}}], 
           
           LineBox[{{-1.1892472458320893`, 
            75.57454663385445}, {-1.1892472458320893`, 75.58361274019657}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.163944112942045, 
            74.31232252539571}, {-1.163944112942045, 74.32119191413253}}], 
           
           LineBox[{{-1.163944112942045, 
            74.32119191413253}, {-1.163944112942045, 74.33006130286934}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.1386409800520005`, 
            72.90617579598607}, {-1.1386409800520005`, 72.91488820420014}}], 
           
           LineBox[{{-1.1386409800520005`, 
            72.91488820420014}, {-1.1386409800520005`, 72.9236006124142}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.113337847161956, 
            72.14343554454179}, {-1.113337847161956, 72.1520042783273}}], 
           
           LineBox[{{-1.113337847161956, 
            72.1520042783273}, {-1.113337847161956, 72.1605730121128}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.0880347142719116`, 
            72.44539613419714}, {-1.0880347142719116`, 72.45381179793561}}], 
           
           LineBox[{{-1.0880347142719116`, 
            72.45381179793561}, {-1.0880347142719116`, 72.46222746167409}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.062731581381867, 
            73.46152521011932}, {-1.062731581381867, 73.46985613972822}}], 
           
           LineBox[{{-1.062731581381867, 
            73.46985613972822}, {-1.062731581381867, 73.47818706933712}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.0374284484918226`, 
            74.48875240763032}, {-1.0374284484918226`, 74.4969748176379}}], 
           
           LineBox[{{-1.0374284484918226`, 
            74.4969748176379}, {-1.0374284484918226`, 74.5051972276455}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-1.0121253156017782`, 
            74.77883880891666}, {-1.0121253156017782`, 74.7869378398565}}], 
           
           LineBox[{{-1.0121253156017782`, 
            74.7869378398565}, {-1.0121253156017782`, 74.79503687079635}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.9868221827117337, 
            74.13666422875188}, {-0.9868221827117337, 74.14461248199179}}], 
           
           LineBox[{{-0.9868221827117337, 
            74.14461248199179}, {-0.9868221827117337, 74.15256073523169}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.9615190498216892, 
            73.01230899147059}, {-0.9615190498216892, 73.02006222014583}}], 
           
           LineBox[{{-0.9615190498216892, 
            73.02006222014583}, {-0.9615190498216892, 73.02781544882107}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.936215916931645, 
            72.06160876203306}, {-0.936215916931645, 72.06918197226734}}], 
           
           LineBox[{{-0.936215916931645, 
            72.06918197226734}, {-0.936215916931645, 72.07675518250163}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.9109127840416004, 
            71.7227229029876}, {-0.9109127840416004, 71.73020289638545}}], 
           
           LineBox[{{-0.9109127840416004, 
            71.73020289638545}, {-0.9109127840416004, 71.7376828897833}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.885609651151556, 
            71.81700916786846}, {-0.885609651151556, 71.82440344952633}}], 
           
           LineBox[{{-0.885609651151556, 
            71.82440344952633}, {-0.885609651151556, 71.8317977311842}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.8603065182615116, 
            71.88294486329829}, {-0.8603065182615116, 71.89041114034865}}], 
           
           LineBox[{{-0.8603065182615116, 
            71.89041114034865}, {-0.8603065182615116, 71.897877417399}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.835003385371467, 
            71.48332820496212}, {-0.835003385371467, 71.49081242890003}}], 
           
           LineBox[{{-0.835003385371467, 
            71.49081242890003}, {-0.835003385371467, 71.49829665283794}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.8097002524814225, 
            70.6555488906561}, {-0.8097002524814225, 70.66301113895206}}], 
           
           LineBox[{{-0.8097002524814225, 
            70.66301113895206}, {-0.8097002524814225, 70.67047338724801}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.784397119591378, 
            69.6763531885225}, {-0.784397119591378, 69.68376168481382}}], 
           
           LineBox[{{-0.784397119591378, 
            69.68376168481382}, {-0.784397119591378, 69.69117018110514}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.7590939867013337, 
            68.96101522211323}, {-0.7590939867013337, 68.96834630173508}}], 
           
           LineBox[{{-0.7590939867013337, 
            68.96834630173508}, {-0.7590939867013337, 68.97567738135693}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.7337908538112893, 
            68.51750220976075}, {-0.7337908538112893, 68.52470922972775}}], 
           
           LineBox[{{-0.7337908538112893, 
            68.52470922972775}, {-0.7337908538112893, 68.53191624969475}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.7084877209212447, 
            68.07954879388176}, {-0.7084877209212447, 68.08653538722258}}], 
           LineBox[{{-0.7084877209212447, 
            68.08653538722258}, {-0.7084877209212447, 68.09352198056341}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.6831845880312003, 
            67.35975295416303}, {-0.6831845880312003, 67.36663584881033}}], 
           
           LineBox[{{-0.6831845880312003, 
            67.36663584881033}, {-0.6831845880312003, 67.37351874345764}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.657881455141156, 
            66.41501510299105}, {-0.657881455141156, 66.42169885451229}}], 
           
           LineBox[{{-0.657881455141156, 
            66.42169885451229}, {-0.657881455141156, 66.42838260603352}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.6325783222511112, 
            65.54531251545842}, {-0.6325783222511112, 65.5518143615881}}], 
           
           LineBox[{{-0.6325783222511112, 
            65.5518143615881}, {-0.6325783222511112, 65.55831620771778}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.6072751893610668, 
            64.78092336532094}, {-0.6072751893610668, 64.7872501422907}}], 
           
           LineBox[{{-0.6072751893610668, 
            64.7872501422907}, {-0.6072751893610668, 64.79357691926046}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.5819720564710226, 
            64.05068318546873}, {-0.5819720564710226, 64.05680496587355}}], 
           
           LineBox[{{-0.5819720564710226, 
            64.05680496587355}, {-0.5819720564710226, 64.06292674627838}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.5566689235809779, 
            63.210664361841744`}, {-0.5566689235809779, 63.21663105986101}}], 
           
           
           LineBox[{{-0.5566689235809779, 
            63.21663105986101}, {-0.5566689235809779, 63.22259775788027}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.5313657906909336, 
            62.244468085196495`}, {-0.5313657906909336, 
            62.250295456811635`}}], 
           
           LineBox[{{-0.5313657906909336, 
            62.250295456811635`}, {-0.5313657906909336, 
            62.256122828426776`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.5060626578008888, 
            61.334444077087}, {-0.5060626578008888, 61.34034542328865}}], 
           
           LineBox[{{-0.5060626578008888, 
            61.34034542328865}, {-0.5060626578008888, 61.34624676949031}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.4807595249108445, 
            60.466836830755504`}, {-0.4807595249108445, 60.47278085694934}}], 
           
           
           LineBox[{{-0.4807595249108445, 
            60.47278085694934}, {-0.4807595249108445, 60.47872488314318}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.45545639202080024`, 
            59.54717923254872}, {-0.45545639202080024`, 59.5530599019858}}], 
           
           LineBox[{{-0.45545639202080024`, 
            59.5530599019858}, {-0.45545639202080024`, 59.55894057142287}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.4301532591307555, 
            58.567121275000225`}, {-0.4301532591307555, 58.57286100079656}}], 
           
           
           LineBox[{{-0.4301532591307555, 
            58.57286100079656}, {-0.4301532591307555, 58.57860072659289}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.4048501262407112, 
            57.59901630515579}, {-0.4048501262407112, 57.604603084693274`}}], 
           
           
           LineBox[{{-0.4048501262407112, 
            57.604603084693274`}, {-0.4048501262407112, 
            57.610189864230755`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.37954699335066683`, 
            56.63251792642902}, {-0.37954699335066683`, 56.63792379529016}}], 
           
           
           LineBox[{{-0.37954699335066683`, 
            56.63792379529016}, {-0.37954699335066683`, 
            56.64332966415131}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.3542438604606222, 
            55.679563134166536`}, {-0.3542438604606222, 55.68478025923222}}], 
           
           
           LineBox[{{-0.3542438604606222, 
            55.68478025923222}, {-0.3542438604606222, 
            55.689997384297904`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.32894072757057774`, 
            54.68284797844512}, {-0.32894072757057774`, 54.68789651072968}}], 
           
           
           LineBox[{{-0.32894072757057774`, 
            54.68789651072968}, {-0.32894072757057774`, 
            54.69294504301424}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.30363759468053353`, 
            53.69052944607145}, {-0.30363759468053353`, 53.69551905555893}}], 
           
           
           LineBox[{{-0.30363759468053353`, 
            53.69551905555893}, {-0.30363759468053353`, 
            53.700508665046414`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.27833446179048876`, 
            52.68215656220639}, {-0.27833446179048876`, 52.68715044395283}}], 
           
           
           LineBox[{{-0.27833446179048876`, 
            52.68715044395283}, {-0.27833446179048876`, 
            52.692144325699275`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.2530313289004444, 
            51.67889816762387}, {-0.2530313289004444, 51.68377242220345}}], 
           
           LineBox[{{-0.2530313289004444, 
            51.68377242220345}, {-0.2530313289004444, 51.68864667678302}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.22772819601040012`, 
            50.67268584793789}, {-0.22772819601040012`, 50.67742059773028}}], 
           
           
           LineBox[{{-0.22772819601040012`, 
            50.67742059773028}, {-0.22772819601040012`, 
            50.682155347522674`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.20242506312035544`, 
            49.66874499936462}, {-0.20242506312035544`, 
            49.673336401746056`}}], 
           
           LineBox[{{-0.20242506312035544`, 
            49.673336401746056`}, {-0.20242506312035544`, 
            49.67792780412749}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.17712193023031103`, 
            48.669839197422355`}, {-0.17712193023031103`, 
            48.67428105793735}}], 
           
           LineBox[{{-0.17712193023031103`, 
            48.67428105793735}, {-0.17712193023031103`, 
            48.678722918452344`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.15181879734026646`, 
            47.67382048113468}, {-0.15181879734026646`, 47.67829829430065}}], 
           
           
           LineBox[{{-0.15181879734026646`, 
            47.67829829430065}, {-0.15181879734026646`, 
            47.68277610746662}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.12651566445022214`, 
            46.66282478678634}, {-0.12651566445022214`, 46.66720305197483}}], 
           
           
           LineBox[{{-0.12651566445022214`, 
            46.66720305197483}, {-0.12651566445022214`, 
            46.67158131716332}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.10121253156017773`, 
            45.67423813511438}, {-0.10121253156017773`, 
            45.678494435455534`}}], 
           
           LineBox[{{-0.10121253156017773`, 
            45.678494435455534`}, {-0.10121253156017773`, 
            45.68275073579669}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.07590939867013305, 
            44.68088694488004}, {-0.07590939867013305, 44.68508021061698}}], 
           LineBox[{{-0.07590939867013305, 
            44.68508021061698}, {-0.07590939867013305, 
            44.689273476353925`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.0506062657800887, 
            43.68912319759918}, {-0.0506062657800887, 43.69326932457914}}], 
           
           LineBox[{{-0.0506062657800887, 
            43.69326932457914}, {-0.0506062657800887, 43.6974154515591}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           
           LineBox[{{-0.02530313289004439, 
            42.709682822202474`}, {-0.02530313289004439, 
            42.713728893908346`}}], 
           
           LineBox[{{-0.02530313289004439, 
            42.713728893908346`}, {-0.02530313289004439, 
            42.71777496561422}}]}}, Antialiasing -> False]}, {
        RGBColor[0.95, 0.627, 0.1425], 
        StyleBox[{{}, {
           LineBox[{{0., 41.74000126504389}, {0., 41.74398015896193}}], 
           LineBox[{{0., 41.74398015896193}, {0., 41.74795905287998}}]}}, 
         Antialiasing -> False]}}, {{
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-6.907755278982137, -0.00028341915091844964`}, \
{-6.907755278982137, -0.0002832647688483648}}], 
           
           LineBox[{{-6.907755278982137, -0.0002832647688483648}, \
{-6.907755278982137, -0.0002831103867782799}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-6.743284915196847, -0.00045897329351948844`}, \
{-6.743284915196847, -0.00045871737338829547`}}], 
           
           LineBox[{{-6.743284915196847, -0.00045871737338829547`}, \
{-6.743284915196847, -0.0004584614532571025}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-6.5788145514115595`, -0.0007408591409481681}, \
{-6.5788145514115595`, -0.0007404161997259331}}], 
           
           LineBox[{{-6.5788145514115595`, -0.0007404161997259331}, \
{-6.5788145514115595`, -0.000739973258503698}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-6.41434418762627, -0.001194009864158046}, \
{-6.41434418762627, -0.0011933373679065406`}}], 
           
           LineBox[{{-6.41434418762627, -0.0011933373679065406`}, \
{-6.41434418762627, -0.0011926648716550352`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-6.249873823840981, -0.0019195203702023756`}, \
{-6.249873823840981, -0.0019184531358011226`}}], 
           
           LineBox[{{-6.249873823840981, -0.0019184531358011226`}, \
{-6.249873823840981, -0.0019173859013998696`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-6.085403460055692, -0.0030756572396164047`}, \
{-6.085403460055692, -0.00307394858147352}}], 
           
           LineBox[{{-6.085403460055692, -0.00307394858147352}, \
{-6.085403460055692, -0.003072239923330635}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-5.920933096270404, -0.004915307873717622}, \
{-5.920933096270404, -0.004912558192286211}}], 
           
           LineBox[{{-5.920933096270404, -0.004912558192286211}, \
{-5.920933096270404, -0.0049098085108548}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-5.756462732485114, -0.0078111295312089804`}, \
{-5.756462732485114, -0.007806506827182049}}], 
           
           LineBox[{{-5.756462732485114, -0.007806506827182049}, \
{-5.756462732485114, -0.007801884123155117}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-5.591992368699826, -0.012332919058553658`}, \
{-5.591992368699826, -0.012326071005115546`}}], 
           
           LineBox[{{-5.591992368699826, -0.012326071005115546`}, \
{-5.591992368699826, -0.012319222951677434`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-5.427522004914536, -0.01939553577119787}, \
{-5.427522004914536, -0.019384713105242535`}}], 
           
           LineBox[{{-5.427522004914536, -0.019384713105242535`}, \
{-5.427522004914536, -0.019373890439287198`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-5.263051641129247, -0.030207388310859982`}, \
{-5.263051641129247, -0.03019063843787953}}], 
           
           LineBox[{{-5.263051641129247, -0.03019063843787953}, \
{-5.263051641129247, -0.03017388856489908}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-5.098581277343959, -0.0467701275527474}, \
{-5.098581277343959, -0.04674411195392892}}], 
           
           LineBox[{{-5.098581277343959, -0.04674411195392892}, \
{-5.098581277343959, -0.04671809635511044}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-4.934110913558669, -0.07155277684147941}, \
{-4.934110913558669, -0.07151298439962762}}], 
           
           LineBox[{{-4.934110913558669, -0.07151298439962762}, \
{-4.934110913558669, -0.07147319195777584}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-4.7696405497733805`, -0.10826638966660473`}, \
{-4.7696405497733805`, -0.10820615947373576`}}], 
           
           LineBox[{{-4.7696405497733805`, -0.10820615947373576`}, \
{-4.7696405497733805`, -0.10814592928086678`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-4.605170185988091, -0.16133235027483886`}, \
{-4.605170185988091, -0.16124231669979577`}}], 
           
           LineBox[{{-4.605170185988091, -0.16124231669979577`}, \
{-4.605170185988091, -0.1611522831247527}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-4.537447095017678, -0.1893114710628224}, \
{-4.537447095017678, -0.18920569185453986`}}], 
           
           LineBox[{{-4.537447095017678, -0.18920569185453986`}, \
{-4.537447095017678, -0.18909991264625733`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-4.469724004047265, -0.2214994170252685}, \
{-4.469724004047265, -0.22137495686960326`}}], 
           
           LineBox[{{-4.469724004047265, -0.22137495686960326`}, \
{-4.469724004047265, -0.221250496713938}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-4.4020009130768525`, -0.25821653213188095`}, \
{-4.4020009130768525`, -0.25807149723061357`}}], 
           
           LineBox[{{-4.4020009130768525`, -0.25807149723061357`}, \
{-4.4020009130768525`, -0.2579264623293462}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-4.334277822106439, -0.3004525324459629}, \
{-4.334277822106439, -0.30028337712835257`}}], 
           
           LineBox[{{-4.334277822106439, -0.30028337712835257`}, \
{-4.334277822106439, -0.3001142218107422}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-4.266554731136026, -0.34754110775315755`}, \
{-4.266554731136026, -0.34734458269450674`}}], 
           
           LineBox[{{-4.266554731136026, -0.34734458269450674`}, \
{-4.266554731136026, -0.34714805763585593`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-4.198831640165612, -0.40099741068257316`}, \
{-4.198831640165612, -0.4007697917253844}}], 
           
           LineBox[{{-4.198831640165612, -0.4007697917253844}, \
{-4.198831640165612, -0.40054217276819565`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-4.1311085491952, -0.46014004000148767`}, \
{-4.1311085491952, -0.4598771301017365}}], 
           
           LineBox[{{-4.1311085491952, -0.4598771301017365}, \
{-4.1311085491952, -0.4596142202019853}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-4.063385458224786, -0.526548662262202}, \
{-4.063385458224786, -0.5262460527383894}}], 
           
           LineBox[{{-4.063385458224786, -0.5262460527383894}, \
{-4.063385458224786, -0.5259434432145769}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-3.9956623672543734`, -0.5985447883616737}, \
{-3.9956623672543734`, -0.598198547787861}}], 
           
           LineBox[{{-3.9956623672543734`, -0.598198547787861}, \
{-3.9956623672543734`, -0.5978523072140483}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-3.92793927628396, -0.6767042677188718}, \
{-3.92793927628396, -0.6763096101060234}}], 
           
           LineBox[{{-3.92793927628396, -0.6763096101060234}, \
{-3.92793927628396, -0.675914952493175}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-3.8602161853135475`, -0.7616954696990915}, \
{-3.8602161853135475`, -0.7612472559677685}}], 
           
           LineBox[{{-3.8602161853135475`, -0.7612472559677685}, \
{-3.8602161853135475`, -0.7607990422364456}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-3.792493094343134, -0.8508822556627024}, \
{-3.792493094343134, -0.8503758210777356}}], 
           
           LineBox[{{-3.792493094343134, -0.8503758210777356}, \
{-3.792493094343134, -0.8498693864927688}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-3.724770003372721, -0.946950344258667}, \
{-3.724770003372721, -0.9463805529620799}}], 
           
           LineBox[{{-3.724770003372721, -0.9463805529620799}, \
{-3.724770003372721, -0.9458107616654928}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-3.657046912402308, -1.044694858250546}, \
{-3.657046912402308, -1.0440572369178012`}}], 
           
           LineBox[{{-3.657046912402308, -1.0440572369178012`}, \
{-3.657046912402308, -1.0434196155850564`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-3.5893238214318948`, -1.147078081113494}, \
{-3.5893238214318948`, -1.1463682339759242`}}], 
           
           LineBox[{{-3.5893238214318948`, -1.1463682339759242`}, \
{-3.5893238214318948`, -1.1456583868383545`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-3.5216007304614814`, -1.2525070545646073`}, \
{-3.5216007304614814`, -1.251721820837521}}], 
           
           LineBox[{{-3.5216007304614814`, -1.251721820837521}, \
{-3.5216007304614814`, -1.2509365871104345`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-3.4538776394910684`, -1.359983609176259}, \
{-3.4538776394910684`, -1.35911893146592}}], 
           
           LineBox[{{-3.4538776394910684`, -1.35911893146592}, \
{-3.4538776394910684`, -1.358254253755581}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-3.3861545485206554`, -1.4700746904523885`}, \
{-3.3861545485206554`, -1.469127096329121}}], 
           
           LineBox[{{-3.3861545485206554`, -1.469127096329121}, \
{-3.3861545485206554`, -1.4681795022058535`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-3.3184314575502425`, -1.583908013490003}, \
{-3.3184314575502425`, -1.582868137125571}}], 
           
           LineBox[{{-3.3184314575502425`, -1.582868137125571}, \
{-3.3184314575502425`, -1.5818282607611391`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-3.250708366579829, -1.702748405424542}, \
{-3.250708366579829, -1.7015962818037649`}}], 
           
           LineBox[{{-3.250708366579829, -1.7015962818037649`}, \
{-3.250708366579829, -1.7004441581829877`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-3.182985275609416, -1.8338403975565274`}, \
{-3.182985275609416, -1.8325584245385982`}}], 
           
           LineBox[{{-3.182985275609416, -1.8325584245385982`}, \
{-3.182985275609416, -1.831276451520669}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-3.115262184639003, -1.9758361206407478`}, \
{-3.115262184639003, -1.9744113475125025`}}], 
           
           LineBox[{{-3.115262184639003, -1.9744113475125025`}, \
{-3.115262184639003, -1.9729865743842572`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-3.0475390936685898`, -2.14180699322159}, \
{-3.0475390936685898`, -2.1402201779915626`}}], 
           
           LineBox[{{-3.0475390936685898`, -2.1402201779915626`}, \
{-3.0475390936685898`, -2.138633362761535}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-2.979816002698177, -2.3257105458636267`}, \
{-2.979816002698177, -2.323939909112765}}], 
           
           LineBox[{{-2.979816002698177, -2.323939909112765}, \
{-2.979816002698177, -2.322169272361903}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-2.9120929117277634`, -2.5459048364186705`}, \
{-2.9120929117277634`, -2.543914882408669}}], 
           
           LineBox[{{-2.9120929117277634`, -2.543914882408669}, \
{-2.9120929117277634`, -2.541924928398667}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-2.844369820757351, -2.787755093914868}, \
{-2.844369820757351, -2.7854892260455704`}}], 
           
           LineBox[{{-2.844369820757351, -2.7854892260455704`}, \
{-2.844369820757351, -2.7832233581762726`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-2.776646729786938, -3.0514123231025145`}, \
{-2.776646729786938, -3.0488095096468086`}}], 
           
           LineBox[{{-2.776646729786938, -3.0488095096468086`}, \
{-2.776646729786938, -3.0462066961911027`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-2.7089236388165245`, -3.3409204110118886`}, \
{-2.7089236388165245`, -3.3379293933146115`}}], 
           
           LineBox[{{-2.7089236388165245`, -3.3379293933146115`}, \
{-2.7089236388165245`, -3.3349383756173343`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-2.641200547846111, -3.6272343920716112`}, \
{-2.641200547846111, -3.623757665555837}}], 
           
           LineBox[{{-2.641200547846111, -3.623757665555837}, \
{-2.641200547846111, -3.6202809390400628`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-2.573477456875698, -3.9167238657904884`}, \
{-2.573477456875698, -3.9128616152930324`}}], 
           
           LineBox[{{-2.573477456875698, -3.9128616152930324`}, \
{-2.573477456875698, -3.9089993647955765`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-2.505754365905285, -4.190853646129455}, \
{-2.505754365905285, -4.189877693954776}}], 
           
           LineBox[{{-2.505754365905285, -4.189877693954776}, \
{-2.505754365905285, -4.188901741780097}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-2.438031274934872, -4.4739060174261}, \
{-2.438031274934872, -4.472822433590106}}], 
           
           LineBox[{{-2.438031274934872, -4.472822433590106}, \
{-2.438031274934872, -4.471738849754112}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-2.3703081839644584`, -4.769692863759914}, \
{-2.3703081839644584`, -4.768494705705039}}], 
           
           LineBox[{{-2.3703081839644584`, -4.768494705705039}, \
{-2.3703081839644584`, -4.767296547650163}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-2.3025850929940455`, -5.0824559672156635`}, \
{-2.3025850929940455`, -5.081128763446478}}], 
           
           LineBox[{{-2.3025850929940455`, -5.081128763446478}, \
{-2.3025850929940455`, -5.079801559677293}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-2.2772819601040015`, -5.193712276207206}, \
{-2.2772819601040015`, -5.192284292278496}}], 
           
           LineBox[{{-2.2772819601040015`, -5.192284292278496}, \
{-2.2772819601040015`, -5.190856308349787}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-2.2519788272139567`, -5.302663145583383}, \
{-2.2519788272139567`, -5.301140288934878}}], 
           
           LineBox[{{-2.2519788272139567`, -5.301140288934878}, \
{-2.2519788272139567`, -5.299617432286373}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-2.2266756943239123`, -5.406680727348532}, \
{-2.2266756943239123`, -5.405126526039569}}], 
           
           LineBox[{{-2.2266756943239123`, -5.405126526039569}, \
{-2.2266756943239123`, -5.4035723247306064`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-2.201372561433868, -5.499140571040073}, \
{-2.201372561433868, -5.497559680691335}}], 
           
           LineBox[{{-2.201372561433868, -5.497559680691335}, \
{-2.201372561433868, -5.495978790342598}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-2.176069428543823, -5.5864668484874755`}, \
{-2.176069428543823, -5.5848080610277275`}}], 
           
           LineBox[{{-2.176069428543823, -5.5848080610277275`}, \
{-2.176069428543823, -5.5831492735679795`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-2.1507662956537787`, -5.650828756582731}, \
{-2.1507662956537787`, -5.649006636292132}}], 
           
           LineBox[{{-2.1507662956537787`, -5.649006636292132}, \
{-2.1507662956537787`, -5.647184516001532}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-2.125463162763735, -5.705649822575842}, \
{-2.125463162763735, -5.703818175010004}}], 
           
           LineBox[{{-2.125463162763735, -5.703818175010004}, \
{-2.125463162763735, -5.7019865274441655`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-2.10016002987369, -5.757609675969693}, \
{-2.10016002987369, -5.755614404976162}}], 
           
           LineBox[{{-2.10016002987369, -5.755614404976162}, \
{-2.10016002987369, -5.753619133982632}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-2.0748568969836456`, -5.795886983823309}, \
{-2.0748568969836456`, -5.7938605528746026`}}], 
           
           LineBox[{{-2.0748568969836456`, -5.7938605528746026`}, \
{-2.0748568969836456`, -5.791834121925896}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-2.049553764093601, -5.843788365786382}, \
{-2.049553764093601, -5.841663805694847}}], 
           
           LineBox[{{-2.049553764093601, -5.841663805694847}, \
{-2.049553764093601, -5.839539245603313}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-2.0242506312035564`, -5.907692376068373}, \
{-2.0242506312035564`, -5.905464443599191}}], 
           
           LineBox[{{-2.0242506312035564`, -5.905464443599191}, \
{-2.0242506312035564`, -5.90323651113001}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-1.9989474983135123`, -5.995388165974984}, \
{-1.9989474983135123`, -5.99305923598441}}], 
           
           LineBox[{{-1.9989474983135123`, -5.99305923598441}, \
{-1.9989474983135123`, -5.990730305993837}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-1.9736443654234677`, -6.1247703073138995`}, \
{-1.9736443654234677`, -6.122344527817254}}], 
           
           LineBox[{{-1.9736443654234677`, -6.122344527817254}, \
{-1.9736443654234677`, -6.119918748320608}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-1.9483412325334233`, -6.28715935195534}, \
{-1.9483412325334233`, -6.284494930934733}}], 
           
           LineBox[{{-1.9483412325334233`, -6.284494930934733}, \
{-1.9483412325334233`, -6.281830509914126}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-1.9230380996433787`, -6.492612843126285}, \
{-1.9230380996433787`, -6.489987659273318}}], 
           
           LineBox[{{-1.9230380996433787`, -6.489987659273318}, \
{-1.9230380996433787`, -6.487362475420351}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-1.8977349667533343`, -6.731114682334493}, \
{-1.8977349667533343`, -6.7283820690481955`}}], 
           
           LineBox[{{-1.8977349667533343`, -6.7283820690481955`}, \
{-1.8977349667533343`, -6.725649455761898}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-1.87243183386329, -6.982349455890101}, \
{-1.87243183386329, -6.979278641509219}}], 
           
           LineBox[{{-1.87243183386329, -6.979278641509219}, \
{-1.87243183386329, -6.976207827128337}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-1.8471287009732456`, -7.219375183866743}, \
{-1.8471287009732456`, -7.21642249852464}}], 
           
           LineBox[{{-1.8471287009732456`, -7.21642249852464}, \
{-1.8471287009732456`, -7.213469813182537}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-1.821825568083201, -7.404295833394403}, \
{-1.821825568083201, -7.401206292393015}}], 
           
           LineBox[{{-1.821825568083201, -7.401206292393015}, \
{-1.821825568083201, -7.398116751391627}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-1.7965224351931566`, -7.511367925547028}, \
{-1.7965224351931566`, -7.508165312388956}}], 
           
           LineBox[{{-1.7965224351931566`, -7.508165312388956}, \
{-1.7965224351931566`, -7.504962699230883}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-1.7712193023031118`, -7.5083405512058805`}, \
{-1.7712193023031118`, -7.504998620212168}}], 
           
           LineBox[{{-1.7712193023031118`, -7.504998620212168}, \
{-1.7712193023031118`, -7.501656689218456}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-1.7459161694130676`, -7.388406915107892}, \
{-1.7459161694130676`, -7.38491871690951}}], 
           
           LineBox[{{-1.7459161694130676`, -7.38491871690951}, \
{-1.7459161694130676`, -7.381430518711128}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-1.7206130365230232`, -7.16252678097352}, \
{-1.7206130365230232`, -7.15887358058464}}], 
           
           LineBox[{{-1.7206130365230232`, -7.15887358058464}, \
{-1.7206130365230232`, -7.155220380195759}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-1.6953099036329788`, -6.833931497654347}, \
{-1.6953099036329788`, -6.830043565935685}}], 
           
           LineBox[{{-1.6953099036329788`, -6.830043565935685}, \
{-1.6953099036329788`, -6.826155634217023}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-1.6700067707429342`, -6.481747497761969}, \
{-1.6700067707429342`, -6.47774900404169}}], 
           
           LineBox[{{-1.6700067707429342`, -6.47774900404169}, \
{-1.6700067707429342`, -6.473750510321411}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-1.6447036378528896`, -6.181226799933028}, \
{-1.6447036378528896`, -6.177048208735426}}], 
           
           LineBox[{{-1.6447036378528896`, -6.177048208735426}, \
{-1.6447036378528896`, -6.172869617537825}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-1.619400504962845, -5.9959079441023695`}, \
{-1.619400504962845, -5.991540340166817}}], 
           
           LineBox[{{-1.619400504962845, -5.991540340166817}, \
{-1.619400504962845, -5.987172736231265}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-1.5940973720728009`, -6.001635241032161}, \
{-1.5940973720728009`, -5.997074041561118}}], 
           
           LineBox[{{-1.5940973720728009`, -5.997074041561118}, \
{-1.5940973720728009`, -5.992512842090075}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-1.5687942391827565`, -6.1959883344374855`}, \
{-1.5687942391827565`, -6.190655878299154}}], 
           
           LineBox[{{-1.5687942391827565`, -6.190655878299154}, \
{-1.5687942391827565`, -6.185323422160822}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-1.543491106292712, -6.500181633565972}, \
{-1.543491106292712, -6.495233186629916}}], 
           
           LineBox[{{-1.543491106292712, -6.495233186629916}, \
{-1.543491106292712, -6.49028473969386}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-1.5181879734026675`, -6.845190949601277}, \
{-1.5181879734026675`, -6.840036665134914}}], 
           
           LineBox[{{-1.5181879734026675`, -6.840036665134914}, \
{-1.5181879734026675`, -6.83488238066855}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-1.492884840512623, -7.088147011121412}, \
{-1.492884840512623, -7.082782221647615}}], 
           
           LineBox[{{-1.492884840512623, -7.082782221647615}, \
{-1.492884840512623, -7.077417432173817}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-1.4675817076225786`, -7.122069821706832}, \
{-1.4675817076225786`, -7.116476578461363}}], 
           
           LineBox[{{-1.4675817076225786`, -7.116476578461363}, \
{-1.4675817076225786`, -7.1108833352158936`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-1.442278574732534, -6.829380118117174}, \
{-1.442278574732534, -6.823554791463266}}], 
           
           LineBox[{{-1.442278574732534, -6.823554791463266}, \
{-1.442278574732534, -6.817729464809358}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-1.4169754418424898`, -6.2470059599518715`}, \
{-1.4169754418424898`, -6.240939956302016}}], 
           
           LineBox[{{-1.4169754418424898`, -6.240939956302016}, \
{-1.4169754418424898`, -6.234873952652161}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-1.391672308952445, -5.449446063827005}, \
{-1.391672308952445, -5.44740994071667}}], 
           
           LineBox[{{-1.391672308952445, -5.44740994071667}, \
{-1.391672308952445, -5.4453738176063355`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-1.3663691760624006`, -4.640006989683204}, \
{-1.3663691760624006`, -4.638194323461803}}], 
           
           LineBox[{{-1.3663691760624006`, -4.638194323461803}, \
{-1.3663691760624006`, -4.636381657240401}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-1.341066043172356, -4.018867210970534}, \
{-1.341066043172356, -4.016978079896338}}], 
           
           LineBox[{{-1.341066043172356, -4.016978079896338}, \
{-1.341066043172356, -4.015088948822143}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-1.3157629102823118`, -3.739389159680518}, \
{-1.3157629102823118`, -3.7372431787688667`}}], 
           
           LineBox[{{-1.3157629102823118`, -3.7372431787688667`}, \
{-1.3157629102823118`, -3.735097197857215}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-1.2904597773922675`, -3.8161433530667543`}, \
{-1.2904597773922675`, -3.813471510494343}}], 
           
           LineBox[{{-1.2904597773922675`, -3.813471510494343}, \
{-1.2904597773922675`, -3.810799667921932}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-1.265156644502223, -4.09296926916904}, \
{-1.265156644502223, -4.090455519777975}}], 
           
           LineBox[{{-1.265156644502223, -4.090455519777975}, \
{-1.265156644502223, -4.08794177038691}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-1.2398535116121783`, -4.273687463664256}, \
{-1.2398535116121783`, -4.27148179001871}}], 
           
           LineBox[{{-1.2398535116121783`, -4.27148179001871}, \
{-1.2398535116121783`, -4.269276116373163}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-1.2145503787221337`, -4.097673753299275}, \
{-1.2145503787221337`, -4.094746437466859}}], 
           
           LineBox[{{-1.2145503787221337`, -4.094746437466859}, \
{-1.2145503787221337`, -4.091819121634443}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-1.1892472458320893`, -3.437648522479933}, \
{-1.1892472458320893`, -3.435239354199582}}], 
           
           LineBox[{{-1.1892472458320893`, -3.435239354199582}, \
{-1.1892472458320893`, -3.4328301859192307`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-1.163944112942045, -2.3984188745278305`}, \
{-1.163944112942045, -2.3955053530491215`}}], 
           
           LineBox[{{-1.163944112942045, -2.3955053530491215`}, \
{-1.163944112942045, -2.3925918315704124`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-1.1386409800520005`, -1.2661462366447342`}, \
{-1.1386409800520005`, -1.2633729928536488`}}], 
           
           LineBox[{{-1.1386409800520005`, -1.2633729928536488`}, \
{-1.1386409800520005`, -1.2605997490625633`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-1.113337847161956, -0.39962060700913765`}, \
{-1.113337847161956, -0.3969460660985202}}], 
           
           LineBox[{{-1.113337847161956, -0.3969460660985202}, \
{-1.113337847161956, -0.3942715251879027}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-1.0880347142719116`, 
            0.00989399736677934}, {-1.0880347142719116`, 
            0.012668604265102865`}}], 
           
           LineBox[{{-1.0880347142719116`, 
            0.012668604265102865`}, {-1.0880347142719116`, 
            0.01544321116342639}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-1.062731581381867, 
            0.06679468463054969}, {-1.062731581381867, 0.06974911423655886}}], 
           
           LineBox[{{-1.062731581381867, 
            0.06974911423655886}, {-1.062731581381867, 
            0.07270354384256802}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-1.0374284484918226`, 
            0.11754597273790167`}, {-1.0374284484918226`, 
            0.12050586033304071`}}], 
           
           LineBox[{{-1.0374284484918226`, 
            0.12050586033304071`}, {-1.0374284484918226`, 
            0.12346574792817976`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-1.0121253156017782`, 
            0.5177729751690776}, {-1.0121253156017782`, 0.5208429753462213}}], 
           
           LineBox[{{-1.0121253156017782`, 
            0.5208429753462213}, {-1.0121253156017782`, 
            0.5239129755233649}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-0.9868221827117337, 
            1.4511649577050314`}, {-0.9868221827117337, 
            1.4543359564708016`}}], 
           
           LineBox[{{-0.9868221827117337, 
            1.4543359564708016`}, {-0.9868221827117337, 
            1.4575069552365718`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-0.9615190498216892, 
            2.676248765872829}, {-0.9615190498216892, 2.679581625028654}}], 
           
           LineBox[{{-0.9615190498216892, 
            2.679581625028654}, {-0.9615190498216892, 2.682914484184479}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-0.936215916931645, 
            3.7908363798275753`}, {-0.936215916931645, 3.794275308293705}}], 
           
           LineBox[{{-0.936215916931645, 
            3.794275308293705}, {-0.936215916931645, 3.797714236759835}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-0.9109127840416004, 
            4.524610241600611}, {-0.9109127840416004, 4.528457753877945}}], 
           
           LineBox[{{-0.9109127840416004, 
            4.528457753877945}, {-0.9109127840416004, 4.53230526615528}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-0.885609651151556, 
            4.927148395298135}, {-0.885609651151556, 4.930777250132406}}], 
           
           LineBox[{{-0.885609651151556, 
            4.930777250132406}, {-0.885609651151556, 4.934406104966677}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-0.8603065182615116, 
            5.366476075978476}, {-0.8603065182615116, 5.370479485090298}}], 
           
           LineBox[{{-0.8603065182615116, 
            5.370479485090298}, {-0.8603065182615116, 5.37448289420212}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-0.835003385371467, 
            6.124641763428837}, {-0.835003385371467, 6.128496241604729}}], 
           
           LineBox[{{-0.835003385371467, 
            6.128496241604729}, {-0.835003385371467, 6.1323507197806215`}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-0.8097002524814225, 
            7.2378147456958795`}, {-0.8097002524814225, 7.242029489739429}}], 
           
           
           LineBox[{{-0.8097002524814225, 
            7.242029489739429}, {-0.8097002524814225, 7.246244233782979}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-0.784397119591378, 
            8.458360661823468}, {-0.784397119591378, 8.462960900647248}}], 
           
           LineBox[{{-0.784397119591378, 
            8.462960900647248}, {-0.784397119591378, 8.467561139471028}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-0.7590939867013337, 
            9.452447969299675}, {-0.7590939867013337, 9.456683692787283}}], 
           
           LineBox[{{-0.7590939867013337, 
            9.456683692787283}, {-0.7590939867013337, 9.460919416274892}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-0.7337908538112893, 
            10.15320628157457}, {-0.7337908538112893, 10.15754569832586}}], 
           
           LineBox[{{-0.7337908538112893, 
            10.15754569832586}, {-0.7337908538112893, 10.16188511507715}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-0.7084877209212447, 
            10.83704512530172}, {-0.7084877209212447, 10.841890974042517`}}], 
           
           
           LineBox[{{-0.7084877209212447, 
            10.841890974042517`}, {-0.7084877209212447, 
            10.846736822783313`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-0.6831845880312003, 
            11.807844701108802`}, {-0.6831845880312003, 
            11.812483425191632`}}], 
           
           LineBox[{{-0.6831845880312003, 
            11.812483425191632`}, {-0.6831845880312003, 
            11.81712214927446}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-0.657881455141156, 
            13.04491917992404}, {-0.657881455141156, 13.049846878713481`}}], 
           
           LineBox[{{-0.657881455141156, 
            13.049846878713481`}, {-0.657881455141156, 
            13.054774577502922`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-0.6325783222511112, 
            14.15403307119319}, {-0.6325783222511112, 14.158896514203626`}}], 
           
           
           LineBox[{{-0.6325783222511112, 
            14.158896514203626`}, {-0.6325783222511112, 
            14.163759957214062`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-0.6072751893610668, 
            15.09430780831532}, {-0.6072751893610668, 15.099613821747385`}}], 
           
           
           LineBox[{{-0.6072751893610668, 
            15.099613821747385`}, {-0.6072751893610668, 
            15.10491983517945}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-0.5819720564710226, 
            15.986497730027562`}, {-0.5819720564710226, 
            15.991825775778882`}}], 
           
           LineBox[{{-0.5819720564710226, 
            15.991825775778882`}, {-0.5819720564710226, 
            15.997153821530201`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-0.5566689235809779, 
            17.026183755618312`}, {-0.5566689235809779, 17.03168499479175}}], 
           
           
           LineBox[{{-0.5566689235809779, 
            17.03168499479175}, {-0.5566689235809779, 
            17.037186233965187`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-0.5313657906909336, 
            18.212315699233294`}, {-0.5313657906909336, 18.21777076424921}}], 
           
           
           LineBox[{{-0.5313657906909336, 
            18.21777076424921}, {-0.5313657906909336, 
            18.223225829265125`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-0.5060626578008888, 
            19.333095364554627`}, {-0.5060626578008888, 
            19.338663677762423`}}], 
           
           LineBox[{{-0.5060626578008888, 
            19.338663677762423`}, {-0.5060626578008888, 
            19.34423199097022}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-0.4807595249108445, 
            20.330377874652022`}, {-0.4807595249108445, 20.33609151632334}}], 
           
           
           LineBox[{{-0.4807595249108445, 
            20.33609151632334}, {-0.4807595249108445, 
            20.341805157994656`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-0.45545639202080024`, 
            21.393667966420484`}, {-0.45545639202080024`, 
            21.399557241323357`}}], 
           LineBox[{{-0.45545639202080024`, 
            21.399557241323357`}, {-0.45545639202080024`, 
            21.40544651622623}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-0.4301532591307555, 
            22.550522941370858`}, {-0.4301532591307555, 
            22.557329330366958`}}], 
           
           LineBox[{{-0.4301532591307555, 
            22.557329330366958`}, {-0.4301532591307555, 
            22.56413571936306}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-0.4048501262407112, 
            23.697779410017947`}, {-0.4048501262407112, 
            23.703975468456903`}}], 
           
           LineBox[{{-0.4048501262407112, 
            23.703975468456903`}, {-0.4048501262407112, 
            23.71017152689586}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-0.37954699335066683`, 
            24.775915619912055`}, {-0.37954699335066683`, 
            24.78227111193595}}], 
           
           LineBox[{{-0.37954699335066683`, 
            24.78227111193595}, {-0.37954699335066683`, 
            24.78862660395984}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-0.3542438604606222, 
            25.85385574611532}, {-0.3542438604606222, 25.860341983295957`}}], 
           
           
           LineBox[{{-0.3542438604606222, 
            25.860341983295957`}, {-0.3542438604606222, 
            25.866828220476595`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-0.32894072757057774`, 
            26.973916778013624`}, {-0.32894072757057774`, 
            26.980583066560662`}}], 
           
           LineBox[{{-0.32894072757057774`, 
            26.980583066560662`}, {-0.32894072757057774`, 
            26.9872493551077}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-0.30363759468053353`, 
            28.121795416298024`}, {-0.30363759468053353`, 
            28.129718059956357`}}], 
           
           LineBox[{{-0.30363759468053353`, 
            28.129718059956357`}, {-0.30363759468053353`, 
            28.13764070361469}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-0.27833446179048876`, 
            29.241263877122634`}, {-0.27833446179048876`, 
            29.248317328402482`}}], 
           
           LineBox[{{-0.27833446179048876`, 
            29.248317328402482`}, {-0.27833446179048876`, 
            29.25537077968233}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-0.2530313289004444, 
            30.373614752968646`}, {-0.2530313289004444, 
            30.380984996425887`}}], 
           
           LineBox[{{-0.2530313289004444, 
            30.380984996425887`}, {-0.2530313289004444, 
            30.38835523988313}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-0.22772819601040012`, 
            31.46531581018787}, {-0.22772819601040012`, 
            31.472623110806985`}}], 
           
           LineBox[{{-0.22772819601040012`, 
            31.472623110806985`}, {-0.22772819601040012`, 
            31.4799304114261}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-0.20242506312035544`, 
            32.52390136166655}, {-0.20242506312035544`, 
            32.556294160111776`}}], 
           
           LineBox[{{-0.20242506312035544`, 
            32.556294160111776`}, {-0.20242506312035544`, 
            32.588686958557}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-0.17712193023031103`, 
            33.63170440523166}, {-0.17712193023031103`, 33.66498105453547}}], 
           
           
           LineBox[{{-0.17712193023031103`, 
            33.66498105453547}, {-0.17712193023031103`, 
            33.698257703839275`}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-0.15181879734026646`, 
            34.70766058776671}, {-0.15181879734026646`, 34.74174167176733}}], 
           
           
           LineBox[{{-0.15181879734026646`, 
            34.74174167176733}, {-0.15181879734026646`, 
            34.77582275576795}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-0.12651566445022214`, 
            35.78601988043802}, {-0.12651566445022214`, 
            35.820949438813884`}}], 
           
           LineBox[{{-0.12651566445022214`, 
            35.820949438813884`}, {-0.12651566445022214`, 
            35.85587899718975}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-0.10121253156017773`, 
            36.8825294992561}, {-0.10121253156017773`, 36.91830938863681}}], 
           
           LineBox[{{-0.10121253156017773`, 
            36.91830938863681}, {-0.10121253156017773`, 
            36.95408927801751}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-0.07590939867013305, 
            37.94065701605687}, {-0.07590939867013305, 37.97777719715981}}], 
           
           LineBox[{{-0.07590939867013305, 
            37.97777719715981}, {-0.07590939867013305, 38.01489737826275}}]}},
          Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-0.0506062657800887, 
            38.977145291104925`}, {-0.0506062657800887, 39.01475544684607}}], 
           
           
           LineBox[{{-0.0506062657800887, 
            39.01475544684607}, {-0.0506062657800887, 39.05236560258721}}]}}, 
         Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           
           LineBox[{{-0.02530313289004439, 
            39.95151869820652}, {-0.02530313289004439, 39.991322298874024`}}], 
           
           LineBox[{{-0.02530313289004439, 
            39.991322298874024`}, {-0.02530313289004439, 
            40.03112589954153}}]}}, Antialiasing -> False]}, {
        RGBColor[0.455, 0.7, 0.21], 
        StyleBox[{{}, {
           LineBox[{{0., 41.1111716093424}, {0., 41.15142184679202}}], 
           LineBox[{{0., 41.15142184679202}, {0., 41.19167208424164}}]}}, 
         Antialiasing -> False]}}}, 
     InterpretationBox[{
       TagBox[{
         TagBox[{
           RGBColor[0.24, 0.6, 0.8], 
           PointSize[0.007333333333333334], 
           AbsoluteThickness[2], 
           PointBox[CompressedData["
1:eJwtlAk4VPsbx2dElH0vCSVzhbhUKOJVtoiQKLkqUUlJmxRdO1mKkSVLQpZk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            "]]}, Annotation[#, "Charting`Private`Tag#1"]& ], 
         TagBox[{
           RGBColor[0.95, 0.627, 0.1425], 
           PointSize[0.007333333333333334], 
           AbsoluteThickness[2], 
           PointBox[CompressedData["
1:eJw1lAk4VVsbx8+RqQyZk5CQIWSoVKaWMh/DOUeZKooUV0l1r0r6KiqRseu6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            "]]}, Annotation[#, "Charting`Private`Tag#2"]& ], 
         TagBox[{
           RGBColor[0.455, 0.7, 0.21], 
           PointSize[0.007333333333333334], 
           AbsoluteThickness[2], 
           PointBox[CompressedData["
1:eJwtlAk4VOsfx0caQ2MZxhjLWJMUbZahhTlE1luJRiSlFKX13nIrKUurdC1J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            "]]}, Annotation[#, "Charting`Private`Tag#3"]& ]}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
       StyleBox[
        DynamicBox[
         (Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{
             Annotation[{
               Directive[
                PointSize[0.007333333333333334], 
                RGBColor[0.24, 0.6, 0.8], 
                AbsoluteThickness[2]], 
               Point[CompressedData["
1:eJwtlAk4VPsbx2dElH0vCSVzhbhUKOJVtoiQKLkqUUlJmxRdO1mKkSVLQpZk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                "]]}, "Charting`Private`Tag#1"], 
             Annotation[{
               Directive[
                PointSize[0.007333333333333334], 
                RGBColor[0.95, 0.627, 0.1425], 
                AbsoluteThickness[2]], 
               Point[CompressedData["
1:eJw1lAk4VVsbx8+RqQyZk5CQIWSoVKaWMh/DOUeZKooUV0l1r0r6KiqRseu6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                "]]}, "Charting`Private`Tag#2"], 
             Annotation[{
               Directive[
                PointSize[0.007333333333333334], 
                RGBColor[0.455, 0.7, 0.21], 
                AbsoluteThickness[2]], 
               Point[CompressedData["
1:eJwtlAk4VOsfx0caQ2MZxhjLWJMUbZahhTlE1luJRiSlFKX13nIrKUurdC1J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                "]]}, "Charting`Private`Tag#3"]}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{-7.198576573279547, 0.}, {-16.941265273222, 
               166.87634221612802`}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {-7.198576573279547, 0}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.455, 0.7, 0.21], 
                 AbsoluteThickness[2]], 
                Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.95, 0.627, 0.1425], 
                 AbsoluteThickness[2]], 
                Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.24, 0.6, 0.8], 
                 AbsoluteThickness[2]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Exp[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Log, Exp}, {Identity, Identity}}|>, 
              "Primitives" -> {}, "GCFlag" -> False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{-7.198576573279547, 0.}, {-16.941265273222, 
              166.87634221612802`}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {-7.198576573279547, 0}, 
             "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
             "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
             "DefaultStyle" -> {
               Directive[
                PointSize[0.007333333333333334], 
                RGBColor[0.455, 0.7, 0.21], 
                AbsoluteThickness[2]], 
               Directive[
                PointSize[0.007333333333333334], 
                RGBColor[0.95, 0.627, 0.1425], 
                AbsoluteThickness[2]], 
               Directive[
                PointSize[0.007333333333333334], 
                RGBColor[0.24, 0.6, 0.8], 
                AbsoluteThickness[2]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Exp[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Log, Exp}, {Identity, Identity}}|>, 
             "Primitives" -> {}, "GCFlag" -> False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListPlot, "GroupHighlight" -> False|>|>], 
         ImageSizeCache -> {{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
        False]}, 
      Annotation[{{
         Annotation[{
           Directive[
            PointSize[0.007333333333333334], 
            RGBColor[0.24, 0.6, 0.8], 
            AbsoluteThickness[2]], 
           Point[CompressedData["
1:eJwtlAk4VPsbx2dElH0vCSVzhbhUKOJVtoiQKLkqUUlJmxRdO1mKkSVLQpZk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            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Directive[
            PointSize[0.007333333333333334], 
            RGBColor[0.95, 0.627, 0.1425], 
            AbsoluteThickness[2]], 
           Point[CompressedData["
1:eJw1lAk4VVsbx8+RqQyZk5CQIWSoVKaWMh/DOUeZKooUV0l1r0r6KiqRseu6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            "]]}, "Charting`Private`Tag#2"], 
         Annotation[{
           Directive[
            PointSize[0.007333333333333334], 
            RGBColor[0.455, 0.7, 0.21], 
            AbsoluteThickness[2]], 
           Point[CompressedData["
1:eJwtlAk4VOsfx0caQ2MZxhjLWJMUbZahhTlE1luJRiSlFKX13nIrKUurdC1J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            "]]}, "Charting`Private`Tag#3"]}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{-7.198576573279547, 0.}, {-16.941265273222, 
           166.87634221612802`}}, "Frame" -> {{False, False}, {False, False}},
           "AxesOrigin" -> {-7.198576573279547, 0}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             PointSize[0.007333333333333334], 
             RGBColor[0.455, 0.7, 0.21], 
             AbsoluteThickness[2]], 
            Directive[
             PointSize[0.007333333333333334], 
             RGBColor[0.95, 0.627, 0.1425], 
             AbsoluteThickness[2]], 
            Directive[
             PointSize[0.007333333333333334], 
             RGBColor[0.24, 0.6, 0.8], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Exp[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Log, Exp}, {Identity, Identity}}|>, 
          "Primitives" -> {}, "GCFlag" -> False|>, 
        "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          ListPlot, "GroupHighlight" -> False|>|>, 
       "DynamicHighlight"]], {{}, {}}}, AspectRatio -> 
    NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
    AxesLabel -> {None, None}, AxesOrigin -> {-7.198576573279547, 0}, 
    DefaultBaseStyle -> {"PlotGraphics", "Graphics"}, DisplayFunction -> 
    Identity, Frame -> {{False, False}, {False, False}}, 
    FrameLabel -> {{None, None}, {None, None}}, 
    FrameTicks -> {{Automatic, Automatic}, {
       Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
        15.954589770191003`, RotateLabel -> 0], 
       Charting`ScaledFrameTicks[{Log, Exp}]}}, GridLines -> {None, None}, 
    GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], 
    Method -> {
     "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
        Directive[
         RGBColor[0.24, 0.6, 0.8], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.95, 0.627, 0.1425], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.455, 0.7, 0.21], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.578, 0.51, 0.85], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.4, 0.64, 1.], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[1., 0.75, 0.], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.8, 0.4, 0.76], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.637, 0.65, 0.], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.915, 0.3325, 0.2125], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
         AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
      "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05],
       "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> Automatic, 
      "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
      "IncludeHighlighting" -> "CurrentPoint", "HighlightStyle" -> Automatic, 
      "OptimizePlotMarkers" -> True, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          (Exp[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          (Exp[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& )}}, PlotInteractivity :> True, 
    PlotRange -> {{-7.198576573279547, 0.}, {-16.941265273222, 
     166.87634221612802`}}, PlotRangeClipping -> True, PlotRangePadding -> {{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}}, Ticks -> {
      Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
       15.954589770191003`, RotateLabel -> 0], Automatic}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*SubscriptBox[\\(P\\), \\(11\\)]\\)\"", 
       "\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(P\\), \\(1 - loop\\)], \
\\(no - CT\\)]\\)\"", 
       "\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(P\\), \\(2 - loop\\)], \
\\(no - CT\\)]\\)\""}, "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.24, 0.6, 0.8], 
                    AbsoluteThickness[2]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.24, 0.6, 0.8], 
                    AbsoluteThickness[2]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.95, 0.627, 0.1425], 
                    AbsoluteThickness[2]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.95, 0.627, 0.1425], 
                    AbsoluteThickness[2]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.455, 0.7, 0.21], 
                    AbsoluteThickness[2]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.455, 0.7, 0.21], 
                    AbsoluteThickness[2]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.24, 0.6, 0.8]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.95, 0.627, 0.1425]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.455, 0.7, 0.21]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"False", ",", "False", ",", "False"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.978674318564641*^9, 3.9786743857328253`*^9, 3.97867441932931*^9, {
   3.978674745706332*^9, 3.978674759853705*^9}, 3.980313029121814*^9, 
   3.980956378560253*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"02635448-4255-49cc-9c76-34271f77004b"]
}, Open  ]],

Cell[TextData[{
 "The Monte Carlo uncertainty is at most of order ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["10", 
    RowBox[{"-", "4"}]], TraditionalForm]],ExpressionUUID->
  "a1542817-a3a5-49e7-9b36-ebf5729a7c4d"],
 " on the full power-spectrum ",
 StyleBox["up to ",
  FontSlant->"Italic"],
 "two-loops; if you want to ignore it, you can use ",
 Cell[BoxData[
  RowBox[{
   RowBox[{"Around", "[", 
    RowBox[{"m_", ",", "_"}], "]"}], ":>", "m"}]], "Input",
  CellChangeTimes->{{3.965958583396812*^9, 3.9659585844066467`*^9}, {
   3.965958798049967*^9, 3.965958808652153*^9}},ExpressionUUID->
  "649d4302-55f8-4897-b9b3-36f3d686a241"],
 " "
}], "Text",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.965958539075444*^9, 3.9659585565518513`*^9}, {
   3.9659586532808867`*^9, 3.965958711778862*^9}, {3.96595876099216*^9, 
   3.9659588167259283`*^9}, {3.9659589195634527`*^9, 3.9659589865155287`*^9}, 
   3.977889013811764*^9},
 Background->RGBColor[
  0.4, 0.6, 1, 0.33],ExpressionUUID->"363809d6-891d-402b-94e2-3b40a1e00af2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullPSevalInter", "[", "0.10", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FullPSevalInter", "[", "0.10", "]"}], "/.", 
  RowBox[{
   RowBox[{"Around", "[", 
    RowBox[{"m_", ",", "_"}], "]"}], ":>", "m"}]}]}], "Input",
 CellChangeTimes->{{3.9659585787970047`*^9, 3.9659586404911346`*^9}, {
   3.965958718441045*^9, 3.965958746369483*^9}, 3.977905936846431*^9, 
   3.977905968696417*^9, {3.977906022286322*^9, 3.977906035944767*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"42a4b0b5-2cd7-4c39-8f05-5d9702911a29"],

Cell[BoxData[
 InterpretationBox[
  TemplateBox[{"1676.244", "0.009"},
   "Around"],
  Around[1676.2440184699187`, 0.008748711017620953]]], "Output",
 CellChangeTimes->{{3.965958568866354*^9, 3.965958638317979*^9}, {
   3.965958734010934*^9, 3.9659587467134657`*^9}, 3.96595917954851*^9, {
   3.965965915971695*^9, 3.9659659242752447`*^9}, 3.9660555172182302`*^9, 
   3.9660555819943647`*^9, 3.966055729655581*^9, 3.966055778376484*^9, 
   3.977889016204238*^9, 3.97788908233296*^9, 3.977889143889591*^9, 
   3.9778893073213863`*^9, 3.977891251009584*^9, 3.977891546980047*^9, 
   3.977905871591009*^9, 3.9779059374087477`*^9, 3.977905969110591*^9, {
   3.9779060226636553`*^9, 3.977906036324974*^9}, 3.97790679017728*^9, 
   3.977906865203158*^9, 3.977982655365718*^9, 3.978673350311841*^9, 
   3.97867425860262*^9, 3.97867431864577*^9, {3.978674745752685*^9, 
   3.978674759899317*^9}, 3.98031302912501*^9, 3.980956378728958*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"d2b0f612-5ec1-4d57-85e5-26595c59dcba"],

Cell[BoxData["1676.2440184699187`"], "Output",
 CellChangeTimes->{{3.965958568866354*^9, 3.965958638317979*^9}, {
   3.965958734010934*^9, 3.9659587467134657`*^9}, 3.96595917954851*^9, {
   3.965965915971695*^9, 3.9659659242752447`*^9}, 3.9660555172182302`*^9, 
   3.9660555819943647`*^9, 3.966055729655581*^9, 3.966055778376484*^9, 
   3.977889016204238*^9, 3.97788908233296*^9, 3.977889143889591*^9, 
   3.9778893073213863`*^9, 3.977891251009584*^9, 3.977891546980047*^9, 
   3.977905871591009*^9, 3.9779059374087477`*^9, 3.977905969110591*^9, {
   3.9779060226636553`*^9, 3.977906036324974*^9}, 3.97790679017728*^9, 
   3.977906865203158*^9, 3.977982655365718*^9, 3.978673350311841*^9, 
   3.97867425860262*^9, 3.97867431864577*^9, {3.978674745752685*^9, 
   3.978674759899317*^9}, 3.98031302912501*^9, 3.980956378730159*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"64851297-3935-437e-9e8d-14d6ff41d748"]
}, Open  ]]
}, Closed]]
},
Evaluator->"Local 2",
WindowSize->{1172, 652},
WindowMargins->{{Automatic, 68}, {Automatic, 5}},
FrontEndVersion->"14.3 for Mac OS X ARM (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0e0b74ba-dd63-4567-b451-4a820505cce4"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 343, 6, 29, "Input",ExpressionUUID->"db32828b-d845-4bb5-b47b-ca79a46c34f3"],
Cell[746, 21, 530, 12, 49, "Input",ExpressionUUID->"eee52a60-08e7-429e-9d75-833cc3ee736f"],
Cell[CellGroupData[{
Cell[1301, 37, 227, 4, 66, "Section",ExpressionUUID->"85772159-2833-41fa-a935-d7fb234fe5c5"],
Cell[CellGroupData[{
Cell[1553, 45, 164, 3, 53, "Subsection",ExpressionUUID->"fb111a7d-4019-4f40-948d-b2868a48ca85"],
Cell[1720, 50, 3225, 83, 163, "Input",ExpressionUUID->"79a778db-4216-4410-b29c-5c3335f11d00"],
Cell[4948, 135, 1159, 22, 151, "Input",ExpressionUUID->"793d7fb3-4221-4a16-b1f9-bacf15232ca5"],
Cell[6110, 159, 707, 13, 131, "Input",ExpressionUUID->"548ece4b-6c00-47bd-8f65-7fad0bd0e0e8"],
Cell[6820, 174, 341, 6, 29, "Input",ExpressionUUID->"2def2c73-8886-4ef5-a374-94fd86b94140"],
Cell[7164, 182, 1107, 24, 70, "Input",ExpressionUUID->"1aab8588-801a-4794-8608-bfe30d37ef3b"],
Cell[8274, 208, 2260, 45, 90, "Input",ExpressionUUID->"2ac8c509-bc69-4fd8-ada9-7048296164b7"],
Cell[10537, 255, 468, 9, 49, "Text",ExpressionUUID->"0331638a-3abb-49d2-8894-cfd72ee25c69"],
Cell[11008, 266, 618, 13, 49, "Input",ExpressionUUID->"dfa60f4c-cab1-4a73-9523-74046eafdb2d"],
Cell[11629, 281, 446, 9, 29, "Input",ExpressionUUID->"be41e294-e489-4e8e-9776-c63a68728115"],
Cell[CellGroupData[{
Cell[12100, 294, 657, 15, 31, "Input",ExpressionUUID->"10b7a793-91e7-4be9-9024-d11f9d03543e"],
Cell[12760, 311, 83366, 1430, 229, "Output",ExpressionUUID->"41ab6e4d-8c46-493a-b4c4-9b0e14a2a58f"]
}, Open  ]],
Cell[96141, 1744, 834, 18, 90, "Input",ExpressionUUID->"4e3571e7-29c1-433b-89b2-21f02584b9ce"],
Cell[96978, 1764, 286, 7, 49, "Input",ExpressionUUID->"e724526a-3a50-4abf-92d4-61d979ab6e7b"]
}, Closed]],
Cell[CellGroupData[{
Cell[97301, 1776, 181, 3, 37, "Subsection",ExpressionUUID->"e41015e2-6eba-406c-9815-0e2c22640b9b"],
Cell[97485, 1781, 1084, 26, 111, "Input",ExpressionUUID->"999ec4c3-a0e2-41a7-857f-2f4279922a66"]
}, Closed]],
Cell[CellGroupData[{
Cell[98606, 1812, 176, 3, 37, "Subsection",ExpressionUUID->"17377255-63d5-4a02-951c-23794c2d0827"],
Cell[98785, 1817, 2267, 62, 69, "Input",ExpressionUUID->"99809401-8f52-4836-928a-58f85d4eda3e"],
Cell[101055, 1881, 599, 14, 46, "Input",ExpressionUUID->"781b2d7c-b47a-419d-8ca7-fbfe043be1fa"],
Cell[101657, 1897, 2098, 55, 130, "Input",ExpressionUUID->"9dad168d-c8aa-4e91-ac6c-a45024576d37"],
Cell[103758, 1954, 838, 21, 29, "Input",ExpressionUUID->"7cd02159-c79a-463b-b2e6-4f5e3ffba833"],
Cell[104599, 1977, 458, 12, 45, "Input",ExpressionUUID->"5e14403f-6ad0-4eee-8a26-b3d1c920cf78"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[105106, 1995, 223, 4, 52, "Section",ExpressionUUID->"56db93d7-e640-442d-9e9c-d46bc333cf49"],
Cell[105332, 2001, 368, 9, 46, "Input",ExpressionUUID->"1df6ddbf-f16d-4f5a-8635-cf81c4e70691"],
Cell[105703, 2012, 1582, 37, 111, "Input",ExpressionUUID->"83112129-24e8-4310-a80e-2b38150062d0"],
Cell[107288, 2051, 409, 10, 29, "Input",ExpressionUUID->"6895a2a0-d384-4949-b017-1ef1dc22037d"],
Cell[107700, 2063, 857, 21, 49, "Input",ExpressionUUID->"65987142-1650-42a4-9e89-f3ea0867d447"],
Cell[108560, 2086, 351, 9, 29, "Input",ExpressionUUID->"121e8856-0811-472e-8bcd-ad15b4f6ea2e"],
Cell[108914, 2097, 288, 5, 49, "Text",ExpressionUUID->"4964092f-4769-4f7d-b2b0-c6c68259f0ef"],
Cell[109205, 2104, 632, 15, 47, "Input",ExpressionUUID->"7557fcfe-c1fc-4daf-8045-79aec7ef7748"]
}, Closed]],
Cell[CellGroupData[{
Cell[109874, 2124, 267, 4, 52, "Section",ExpressionUUID->"a850461a-80a5-417a-b8f9-f3128cec38b1"],
Cell[CellGroupData[{
Cell[110166, 2132, 176, 3, 53, "Subsection",ExpressionUUID->"df77ea2f-afcd-415f-8936-6a86cf25736a"],
Cell[110345, 2137, 416, 10, 46, "Input",ExpressionUUID->"4a283517-e1ff-4938-ba94-42575e55f8b5"],
Cell[110764, 2149, 1641, 38, 111, "Input",ExpressionUUID->"07127534-51ee-4735-922a-83a27af8eeaf"],
Cell[112408, 2189, 460, 11, 29, "Input",ExpressionUUID->"561942f4-0980-4652-a2c9-07d51bdb7939"],
Cell[112871, 2202, 906, 22, 49, "Input",ExpressionUUID->"1b4b4916-a041-4130-b0b6-4ab554feef00"],
Cell[113780, 2226, 374, 9, 29, "Input",ExpressionUUID->"06d8af9f-4a57-4de8-a87a-83a100bbf81e"]
}, Closed]],
Cell[CellGroupData[{
Cell[114191, 2240, 260, 4, 37, "Subsection",ExpressionUUID->"f3fe4f3b-ef40-4050-aa65-559b3546dd71"],
Cell[114454, 2246, 416, 10, 46, "Input",ExpressionUUID->"b3895ee5-c0ee-47af-88e2-dbc89875c527"],
Cell[114873, 2258, 2709, 65, 151, "Input",ExpressionUUID->"a27356c3-5717-4efd-87d0-941fc6bd2d91"],
Cell[117585, 2325, 519, 11, 29, "Input",ExpressionUUID->"fe85fc83-a56e-4d48-b349-9540592175e1"],
Cell[118107, 2338, 1340, 38, 70, "Input",ExpressionUUID->"4fedc5c5-3ad5-46ff-ad32-731682d5fe52"],
Cell[119450, 2378, 2010, 57, 170, "Input",ExpressionUUID->"c04ad003-7cd2-43ce-b5cd-670e1c865e68"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[121509, 2441, 189, 3, 52, "Section",ExpressionUUID->"917117d4-daf7-4d86-b7f0-d02f7e42a7f7"],
Cell[121701, 2446, 529, 14, 45, "Input",ExpressionUUID->"4e137d73-3667-4f67-84a8-903c7fbeff34"],
Cell[122233, 2462, 411, 9, 49, "Text",ExpressionUUID->"5baf246f-c452-4bd7-870a-2db9d37f6d81"],
Cell[122647, 2473, 1116, 33, 126, "Input",ExpressionUUID->"c1670f80-ca9c-4205-b5c1-7cdd26cb88ec"],
Cell[123766, 2508, 493, 8, 29, "Input",ExpressionUUID->"859e47f2-35dc-47ba-9bbc-68d52026594b"],
Cell[124262, 2518, 1404, 28, 49, "Input",ExpressionUUID->"b64257a7-b83a-4856-826d-847789359510"],
Cell[125669, 2548, 264, 6, 49, "Text",ExpressionUUID->"d6532a48-62ed-403e-a93a-8cd95e647479"],
Cell[125936, 2556, 831, 21, 70, "Input",ExpressionUUID->"85e03eed-03a4-4015-93b5-73ab043b56f2"],
Cell[126770, 2579, 675, 16, 49, "Text",ExpressionUUID->"e36d4a49-db3b-438a-9fae-8d428e7465ad"],
Cell[127448, 2597, 835, 19, 70, "Input",ExpressionUUID->"26c1f8d3-13cb-4677-a87e-e2142a62ae93"],
Cell[128286, 2618, 2239, 52, 151, "Input",ExpressionUUID->"20347297-fb72-4d11-8917-2a8e1acc7482"],
Cell[130528, 2672, 177, 3, 29, "Input",ExpressionUUID->"29f557b3-e221-485d-8a12-dd87bbb931e6"],
Cell[130708, 2677, 1874, 51, 169, "Input",ExpressionUUID->"68f3671c-f1d5-4986-81fd-245e435340cf"],
Cell[CellGroupData[{
Cell[132607, 2732, 851, 18, 31, "Input",ExpressionUUID->"a70731db-04a5-46f0-9dbe-123fd6a45caa"],
Cell[133461, 2752, 136973, 3212, 238, "Output",ExpressionUUID->"1876af39-2724-4773-af40-abcb708dcc13"]
}, Open  ]],
Cell[CellGroupData[{
Cell[270471, 5969, 966, 20, 31, "Input",ExpressionUUID->"1064f5b2-f5e4-4b1a-ae10-9fb162506abb"],
Cell[271440, 5991, 144486, 3293, 232, "Output",ExpressionUUID->"02635448-4255-49cc-9c76-34271f77004b"]
}, Open  ]],
Cell[415941, 9287, 1038, 26, 49, "Text",ExpressionUUID->"363809d6-891d-402b-94e2-3b40a1e00af2"],
Cell[CellGroupData[{
Cell[417004, 9317, 550, 11, 49, "Input",ExpressionUUID->"42a4b0b5-2cd7-4c39-8f05-5d9702911a29"],
Cell[417557, 9330, 1014, 17, 33, "Output",ExpressionUUID->"d2b0f612-5ec1-4d57-85e5-26595c59dcba"],
Cell[418574, 9349, 911, 13, 33, "Output",ExpressionUUID->"64851297-3935-437e-9e8d-14d6ff41d748"]
}, Open  ]]
}, Closed]]
}
]
*)



==> anc/utils/arrayReshape.m <==

ClearAll[createAroundTensor];
createAroundTensor[inputTensor_List] :=
  Module[{extractedColumns},
    extractedColumns = inputTensor[[All, All, 1 ;; 2]];
    Map[Around[#[[1]], #[[2]]] &, extractedColumns, {2}]
    ];



ClearAll[createAroundTensorCT];
createAroundTensorCT[inputTensor_List] :=
  Module[{extractedColumns},
    extractedColumns = inputTensor[[All, All, All, 1 ;; 2]];
    Map[Around[#[[1]], #[[2]]] &, extractedColumns, {3}]
  ];




==> anc/utils/fit.m <==
(* ::Package:: *)

(* Nmax log k bins, from kmin to kmax *)
kBins[Nmax_,kmin_,kmax_]:=Module[{\[CapitalDelta],result},
\[CapitalDelta]=(1/(Nmax-1))Log[kmax/kmin]//N;
result=Table[kmin Exp[(i-1) \[CapitalDelta]],{i,1,Nmax}];
result
];
NmaxPlot=100;
NmaxFit=100;
kminPlot=10^-3;
kminFit=10^-3;
kmaxPlot=2.;
kmaxFit=0.6;
knPlot=kBins[NmaxPlot,kminPlot,kmaxPlot];
knFit=kBins[NmaxFit,kminFit,kmaxFit];
knFitlin=kBinslin[NmaxPlot,kminPlot,kmaxFit];
IntegerFit[Plin_,knFit_,imax_]:=Module[
{MyPsmoothtab,MyFitFunctions,Parameters,nlm,Pinteger,errors,kuv0,kuv1,kuv2,kuv3,kuv4,kpeak1,kpeak2,kpeak3,kpeak4,bool,weights},

MyPsmoothtab = Table[{knFit[[i]],Plin[knFit[[i]]]},{i,1,Length[knFit]}];
bool=AllTrue[Plin[knFitlin],TrueQ[#==0]&];
If[bool,
	weights=Flatten[Table[{0},{i,1,Length[knFit]}]],
	errors=Flatten[Table[{MyPsmoothtab[[i,2]] 10^-6},{i,1,Length[knFit]}]]; 
	weights=1/errors^2;
];

kuv0 = 0.0001;
kuv1=0.069;
kuv2=0.0082;
kuv3=0.0013;
kuv4=0.0000135;
kpeak1=-0.034;
kpeak2=-0.001;
kpeak3=-0.000076;
kpeak4=-0.0000156;

Parameters=Flatten[Table[{a1[i],a2[i],a3[i],a4[i]},{i,0,imax}]];
normfunc = prefactor[k];
MyFitFunctions=Delete[Flatten[Join[{1/(1+k^2/kuv0)},Transpose[Table[{ 1/(1+(k^2-kpeak1)^2/kuv1^2)^(i),(k/(1/20))^2/(1+(k^2-kpeak2)^2/kuv2^2)^(i + 1),1/(1+(k^2-kpeak3)^2/kuv3^2)^(i+2),1/(1+(k^2-kpeak4)^2/kuv4^2)^(i+1)},{i,0,imax}]]]],2];

nlm=LinearModelFit[MyPsmoothtab,MyFitFunctions,k,Weights->weights,IncludeConstantBasis->False]; 
Pinteger[k_]=nlm[k];
{Pinteger,nlm["BestFitParameters"]}
]
NmaxFitwiggle=100;
kminFitwiggle=2.5*10^-2;
kmaxFitwiggle=0.3;
knFitwiggle=kBins[NmaxFitwiggle,kminFitwiggle,kmaxFitwiggle];
BWfit[Plinwig_,knFitwiggle_]:=Module[{MyPsmoothtab,MyFitFunctions,Parameters,nlm,Pwiggle,errors,M,q0 ,q1 ,q2 ,q3 ,q4 ,q5 ,q6 },
MyPsmoothtab = Table[{knFitwiggle[[i]],Plinwig[knFitwiggle[[i]]]},{i,1,Length[knFitwiggle]}];
errors=Flatten[Table[{MyPsmoothtab[[i,2]] 10^-6},{i,1,Length[knFit]}]];
M=0.01;
q0 =0.0848;
q1 =0.141;
q2 =0.113;
q3 =0.175;
q4 =0.205;
q5 =0.236;
q6 =0.269;
q7 =0.155;
myBW0[q_]:=1/((q-q0)^2/M^2+1);
myBW1[q_]:=1/((q-q1)^2/M^2+1);
myBW2[q_]:=1/((q-q2)^2/M^2+1);
myBW3[q_]:=1/((q-q3)^2/M^2+1);
myBW4[q_]:=1/((q-q4)^2/M^2+1);
myBW5[q_]:=1/((q-q5)^2/M^2+1);
myBW6[q_]:=1/((q-q6)^2/M^2+1);
myBW7[q_]:=1/((q-q7)^2/M^2+1);
myfuncTable=Table[{ myBW0[q], myBW1[q],myBW2[q],myBW3[q],myBW4[q],myBW5[q],myBW6[q],myBW7[q]}];
Parameters={a[1],a[2],a[3],a[4],a[5],a[6]};
nlm=LinearModelFit[MyPsmoothtab,myfuncTable,q,IncludeConstantBasis->False]; 
Pwiggle[k_]=nlm[k];
{Pwiggle,nlm["BestFitParameters"]}
]

FullFit[\[CapitalDelta]Plin_,imax_]:=Module[{\[CapitalDelta]Pinteger,coeflin,\[CapitalDelta]Pwiggle,\[CapitalDelta]Pwigglefit,coeflinwiggle,DPfit,fullcoeff},
{\[CapitalDelta]Pinteger,coeflin}=IntegerFit[\[CapitalDelta]Plin,knFit,imax];

\[CapitalDelta]Pwiggle[q_]:=\[CapitalDelta]Plin[q]-\[CapitalDelta]Pinteger[q];

{\[CapitalDelta]Pwigglefit,coeflinwiggle}=BWfit[\[CapitalDelta]Pwiggle,knFitwiggle];
DPfit[q_] := \[CapitalDelta]Pwigglefit[q]+\[CapitalDelta]Pinteger[q];
fullcoeff = {coeflin,coeflinwiggle}//Flatten;
{fullcoeff,coeflin,DPfit,\[CapitalDelta]Pinteger}
]


==> anc/utils/getnpy.m <==
getnpy[file_] := 
  Module[{a, f = OpenRead[file, BinaryFormat -> True], version, 
    headerlen, header, dims, type, typ, byto}, 
   a = If[BinaryRead[f, "Byte"] == 147 && 
      BinaryReadList[f, "Character8", 5] == Characters["NUMPY"], 
     version = BinaryReadList[f, "Byte", 2];
     headerlen = BinaryRead[f, "Integer16", ByteOrdering -> -1];
     header = StringJoin@BinaryReadList[f, "Character8", headerlen];
     dims = 
      StringCases[header, 
        "'shape':" ~~ Whitespace ~~ "(" ~~ 
          s : {NumberString, ",", Whitespace} .. ~~ ")" :> 
         ToExpression[
          "{" ~~ If[StringTake[s, -1] == ",", StringDrop[s, -1], s] ~~
            "}"]][[1]];
     type = 
      StringCases[header, 
        "'descr':" ~~ Whitespace ~~ 
          Shortest["'" ~~ s : _ ... ~~ "'"] :> s][[1]];
     byto = 
      Switch[StringTake[type, 1], "<", -1, ">", 1, _, $ByteOrdering];
     If[MemberQ[{"<", ">", "|", "="}, StringTake[type, 1]], 
      type = StringDrop[type, 1]];
     typ = 
      Switch[type, "f8", "Real64", "i8", "Integer64", _, 
       Print["unknown type", header]; 0];
     If[typ != 0, 
      ArrayReshape[BinaryReadList[f, typ, ByteOrdering -> byto], dims],
       0], Print["not a npy"]; 0];
   Close[f]; a];
   
   
  kBinslin[Nmax_,kmin_,kmax_]:=Module[{\[CapitalDelta],result},
\[CapitalDelta]=(kmax-kmin)/(Nmax-1)//N;
result=Table[kmin +(i-1) \[CapitalDelta],{i,1,Nmax}];
result
];




